Rankings in directed configuration models with heavy tailed in-degrees

We consider the extremal values of the stationary distribution of sparse directed random graphs with given degree sequences and their relation to the extremal values of the in-degree sequence. The graphs are generated by the directed configuration model. Under the assumption of bounded $(2+\eta)$-moments on the in-degrees and of bounded out-degrees, we obtain tight comparisons between the maximum value of the stationary distribution and the maximum in-degree. Under the further assumption that the order statistics of the in-degrees have a power-law behavior, we show that the extremal values of the stationary distribution also have a power-law behavior with the same index. In the same setting, we prove that these results extend to the PageRank scores of the random digraph, thus confirming a version of the so-called power-law hypothesis. Along the way, we establish several facts about the model, including the mixing time cutoff and the characterization of the typical values of the stationary distribution, which were previously obtained under the assumption of bounded in-degrees.

==> anc/DCM.wl <==
(* ::Package:: *)

(* ::Chapter:: *)
(*Begin of package*)


BeginPackage["DCM`"]
Unprotect["DCM`*"];
ClearAll["DCM`*"];
ClearAll["DCM`Private`*"];


(* ::Chapter:: *)
(*Usage Messages*)


heavyTailDist::usage = "heavyTailDist[a, r] returns a discrete probability \
distribution on integers with mean r and right tail of the order 1/x^a"

findMaxDegree::usage = "findMaxDegree[pdf, n, p] returns the approximate max degree of \
a graph with n vertices whose degree sequence has limit distribution pdf \
with cutoff probability p"

pdf2Deg::usage = "pdf2Deg[pdf, n] creates a bi-degree sequence \
according to the limit bi-degree distribution pdf\n\
pdf2Deg[pdf, r, n, p] creates a bi-degree sequence for a graph with out-degree fixed \
to be r and in-degrees have distribution pdf and cutoff probability p for maximum degree"

deg2Stub::usage = "de2Stub[deg] turns a degree sequence into a stub (half-edge) sequence"

makeDCM::usage = "makeDCM[deglist] create a random directed model with \
bi-degree sequences indeg, outdeg\n\
makeDCM[n, heads, tails] create a random directed model with \
stub-list heads and tails"

transitProbM::usage = "transitProbM[g] computes the transition probability matrix of g"

stationaryProbEigen::usage = "stationaryProbEigen[g] computes the stationary \
probability distribution for a simple random walk on g \
by using Eigenvectors"

stationaryProbNull::usage = "stationaryProbNull[g] computes the stationary \
probability distribution for a simple random walk on g \
by using NullSpace"

stationaryProb::usage = "stationaryProb[g] computes the stationary \
probability distribution for a simple random walk on g \
by using StationaryDistribution"

stationaryProbSim::usage = "stationaryProbSim[g] computes one stationary \
probability distribution for a simple random walk on g \
by simulating the random walk"

pageRank::usage = "pageRank[g, a] computes the PageRank vector of g \
with teleporting probability a by using Eigenvectors"

pageRankSim::usage = "pageRankSim[g, a] computes the PageRank vector of g \
with teleporting probability a by simulating the PageRank surfer"

isAttractive::usage = "isAttractive[g, v] checks if there is a path from every \
vertex to v in g"

maxStationary::usage = "maxStationary[g, a] returns {pimax, piDelta, prmax, prDelta, attractive} 
where 
* pimax is the maximum stationary value,
* piDelta is the the stationary value of the node with maximum in-degree Delta,
* prmax is the maximum stationary PageRank,
* prDelta is the PageRank of the node with maximum in-degree Delta,
* attractive is if the graph has an attractive component"

maxPageRank::usage = "maxPageRank[g, a] returns {prmax, prDelta, attractive} 
where 
* prmax is the maximum stationary value,
* prDelta is the the stationary value of the node with maximum in-degree Delta,
* attractive is if the graph has an attractive component"

simDCM::usage = "simDCM[pdf, r, n, p, a, nsample] simulates nsample DCM with in-degree distribution \
pdf, out-degree r, size n, with max degree cutoff probability p and \
output the stationary values and PageRank with teleporting probability a"

simAnalyze::usage = "simAnalyze[dt] analyze a Dataset dt which contains simulation \
result for a particular size of graphs"


(* ::Chapter:: *)
(*Functions*)


Begin["`Private`"]


findMaxDegree[pdf_, n_ /; IntegerQ[n] && n >= 1, p_ /; 1 >= p > 0] :=
    Module[{deg = 1, p0 = 1},
        While[n * p0 >= p,
            deg = deg + 1;
            p0 = pdf[deg];
        ];
        deg
    ]


isAttractive[g_, v_] :=
    Module[{n},
        n = VertexCount[g];
        Length[VertexInComponent[g, v]] == n
    ]


deg2Stub[degs_ /; ArrayQ[degs, 1, IntegerQ]] :=
    Module[{nedges, stubs, m = 0},
        nedges = Total[degs];
        stubs = ConstantArray[0, nedges];
        Table[stubs[[m + 1 ;; m + degs[[i]]]] = i; m = m + degs[[i]], {i, 1, Length[degs]}];
        stubs
    ]


heavyTailDist[a_ /; a > 1, r_ /; r > 0] :=
    Module[{prob1, pdf1, mean1, p, p1, prob2, pdf2},
        prob1 = ProbabilityDistribution[1 / x^(a + 1), {x, r, \[Infinity], 1}, Method -> "Normalize"];
        pdf1[x_] = PDF[prob1, x];
        mean1 = Mean[prob1];
        (* Put some weight on 0 to make the mean exact *)
        p1 = p /. Solve[(1 - p) * mean1 == r, p][[1]];
        pdf2[x_] = Piecewise[{{p1, x == 0}, {(1 - p1) pdf1[x], x >= r}}] // Simplify;
        prob2 = ProbabilityDistribution[pdf2[x], {x, 0, \[Infinity], 1}]
    ]


pdf2Deg[pdf_, n_ /; IntegerQ[n] && n >= 1] :=
    Module[{n1, deglist, t, i, d, nhead, ntail, diff, heads, tails},
        n1 = n;
        deglist = {};
        For[t = 0, True, t++, 
            For[i = 0, i <= t, i++, (* the number of nodes with degree {i, t-i} *)
                d = Ceiling[n * pdf[i, t - i]];
                (* avoid having to many node *)
                If[d > 0,
                    d = Min[d, n1];
                    deglist = deglist ~ Join ~ ConstantArray[{i, t - i}, d];
                    n1 = n1 - d;
                    If[n1 <= 0,
                        Break[]
                    ]
                ]
            ];
            If[n1 <= 0,
                Break[]
            ]
        ];
        {heads, tails} = deglist = (deglist // Transpose);
        {nhead, ntail} = Total[deglist, {2}];
        (* Perturb the degrees to have the same number of heads and tails *)
        diff = Abs[nhead - ntail];
        Which[
            nhead < ntail,
                heads = (heads[[ ;; diff]] + 1) ~ Join ~ (heads[[diff + 1 ;; ]])
            ,
            nhead > ntail,
                tails = (tails[[ ;; diff]] + 1) ~ Join ~ (tails[[diff + 1 ;; ]])
        ];
        {heads, tails}
    ]


pdf2Deg[pdf_, r__ /; IntegerQ[r] && r >= 1, n_ /; IntegerQ[n] && n >= 1, p_ /; 0 < p <= 1] :=
    Module[{maxdeg, nedge, d, dn, deglist},
        maxdeg = findMaxDegree[pdf, n, p];
        (* We only need to construct the in-degree sequence *)
        nedge = r * n;
        deglist = {};
        For[d = maxdeg, d >= 2, d--, 
            dn = Ceiling[n * pdf[d]];
            dn = Min[dn, Floor[nedge / d]];
            deglist = ConstantArray[d, dn] ~ Join ~ deglist;
            nedge -= dn * d
        ];
        (* Add some degree 0 nodes to make the total number of nodes correct *)
        deglist = PadLeft[deglist, n];
        (* Add some half edges make the total number of edges correct *)
        If[nedge > 0,
            deglist[[ ;; nedge]] += 1
        ];
        {deglist, ConstantArray[r, n]}
    ]


makeDCM[deglist_] :=
    Module[{heads, tails},
        {heads, tails} = deg2Stub /@ deglist;
        makeDCM[Length[deglist[[1]]], heads, tails]
    ]


makeDCM[n_Integer, heads_List, tails_List] :=
    Module[{},
        Graph[Range[n], Thread[tails \[DirectedEdge] RandomSample[heads]]]
    ]


transitProbM[g_] :=
    Module[{adj, outdeg, transit},
        adj = AdjacencyMatrix[g];
        outdeg = Total[adj, {2}];
        transit = MapIndexed[(#1 / outdeg[[#2[[1]]]])&, adj] // SparseArray
    ]


stationaryProbEigen[g_] :=
    Module[{transit, pi, n, ev},
        n = VertexCount[g];
        transit = Transpose[transitProbM[g]];
        ev = Eigenvectors[N @ transit, 1, Method -> {"Arnoldi"}][[1]];
        pi = ev / Total[ev]
    ]


stationaryProbNull[g_] :=
    Module[{transit, pi, n, ev},
        n = VertexCount[g];
        transit = Transpose[transitProbM[g]];
        ev = First[N[NullSpace[transit - IdentityMatrix[{n, n}, SparseArray]]]];
        pi = ev / Total[ev]
    ]


stationaryProb[g_] :=
    Module[{n, mp, stationary, pi},
        n = VertexCount[g];
        mp = DiscreteMarkovProcess[1, g];
        stationary = StationaryDistribution[mp];
        pi = NProbability[x == #, x \[Distributed] stationary]& /@ Range[n]
    ]


stationaryProbSim[g_, steps_, a_:0]:=
    Module[{n, mp, walk, giant, pi1, tally, cur, prev, transit},
        n=VertexCount[g];
        pi=ConstantArray[0., n];
        transit=(1-a)*transitProbM[g] + a/n;
        mp=DiscreteMarkovProcess[1, transit];
        walk=RandomFunction[mp, {1, steps}]["Values"];
        tally=SortBy[Tally[walk], First];
        giant=tally[[;;, 1]];
        pi1=tally[[1;;All, 2]]/steps//N;
        prev=1;
        For[i=1, i<=Length[giant], i++,
            cur = giant[[i]];
            For[j=prev+1, j<cur, j++,
                pi[[j]] = 0
                ];
            pi[[cur]] = pi1[[i]];
            prev = cur;
        ];
        pi
    ]


stationaryProbSim[g_]:=
    Module[{n, steps},
        n=VertexCount[g];
        steps=Round[50*n Log[n]];
        stationaryProbSim[g, steps]
    ]


pageRank[g_, a_ /; 0 <= a <= 1] :=
    Module[{transit, pi, n, ev},
        n = VertexCount[g];
        transit = (1 - a) * Transpose[transitProbM[g]] + a / n;
        ev = Eigenvectors[N @ transit, 1, Method -> {"Arnoldi"}][[1]];
        pi = ev / Total[ev]
    ]


pageRankSim[g_, a_/;0<=a<=1, steps_:0]:=
    Module[{n, s},
        n=VertexCount[g];
        If[steps==0, s=Round[50*n Log[n]], s=steps];
        stationaryProbSim[g, s, a]
    ]


maxStationary[g_, a_] :=
    Module[{n, pi, pr, indeglist, vDelta, piDelta, prDelta, vpimax, vprmax, pimax, prmax, attractive},
        n = VertexCount[g];
        (* Find the max in-dgree node *)
        indeglist = VertexInDegree[g];
        vDelta = Ordering[indeglist, -1][[1]];
        (* Comptue the stationary value *)
        pi = stationaryProbEigen[g];
        (* Find the stationary value of the node with max in-degree *)
        piDelta = pi[[vDelta]];
        (* Find the max stationary value *)
        vpimax = Ordering[pi, -1][[1]];
        pimax = pi[[vpimax]];
        attractive = isAttractive[g, vDelta];
        (* Comptue the PageRank *)
        If[a == 0,
            pr = pi
            ,
            pr = pageRank[g, a]
        ];
        (* Find the PageRank of the node with max in-degree *)
        prDelta = pr[[vDelta]];
        (* Find the max PageRank *)
        vprmax = Ordering[pr, -1][[1]];
        prmax = pr[[vprmax]];
        (* is the graph attractive? *)
        attractive = isAttractive[g, vDelta];
        {pimax, piDelta, prmax, prDelta, attractive}
    ]


simDCM[pdf_, r_, n_, p_, a_, nsample_] :=
    Module[{degseq, heads, tails, data, maxdeg, col, m},
        m = n * r;
        degseq = pdf2Deg[pdf, r, n, p];
        maxdeg = Max[degseq[[1]]];
        {heads, tails} = deg2Stub /@ degseq;
        data = ParallelTable[maxStationary[makeDCM[n, heads, tails], a], {i, 1, nsample}];
        (* turn data into a dataset *)
        col = {"pimax", "piDelta", "prmax", "prDelta", "attractive"};
        data = Dataset[data][All, AssociationThread[col, Range[Length[col]]]];
        Dataset[<|"n" -> n, "m" -> m, "maxdeg" -> maxdeg, "data" -> data|>]
    ]


simAnalyze[dt_] :=
    Module[{dt1, dt2, dt3, collist},
        collist = {"pimax", "piDelta", "prmax", "prDelta"};
        dt1 = dt["data"];
        dt2 = dt1[Select[#attractive == True&]][All, collist];
        dt3 = dt[{"n", "m", "maxdeg"}] ~ Join ~ Mean[dt2];
        dt3["\[CapitalDelta]/m"] = (#["maxdeg"] / #["m"])& @ dt // Normal // N;
        With[{col = #},
            (dt3[ToString[StringForm["``/(\[CapitalDelta]/m)", col]]] = (#[col] / #["\[CapitalDelta]/m"])& @ dt3 // Normal // N)
        ]& /@ collist;
        (* Add historgrams *)
        dt3["hist"] = (With[{col = #},
            Normal[dt2[All, col]] / dt3["\[CapitalDelta]/m"]
        ]& /@ collist[[{1, 2}]]
        );
        dt3
    ]


End[]
Protect["DCM`*"];

EndPackage[]


==> anc/LICENSE <==
MIT License

Copyright (c) 2021 Xing Shi Cai

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/README.md <==
# DCM.wl: A Mathematica package for simulation of random walks in Directed Configuration Model

A Mathematica implementation of the [directed configuration
model](https://en.wikipedia.org/wiki/Configuration_model#Directed_configuration_model). See
`test.nb` for how to use the package `DCM.wl`.

For the simulation regarding the [maximum stationary value](https://arxiv.org/abs/2010.07246) and
[PageRank](https://arxiv.org/abs/1905.04993) in DCM, see `heavey-tail-degree-dist-simulation.nb`.


==> anc/heavey-tail-degree-dist-simulation-mixing.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    159294,       3405]
NotebookOptionsPosition[    148040,       3236]
NotebookOutlinePosition[    148462,       3252]
CellTagsIndexPosition[    148419,       3249]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Simulation of the max stationary values inDirected Configuration Model (DCM) \
with power-law in-degree  distribution\
\>", "Title",
 CellChangeTimes->{{3.826302176681171*^9, 
  3.8263022415654182`*^9}},ExpressionUUID->"d42c93f8-3191-4e30-be36-\
3dde0204c4cc"],

Cell[CellGroupData[{

Cell["Setup", "Chapter",
 CellChangeTimes->{{3.8141822152249403`*^9, 
  3.814182215867734*^9}},ExpressionUUID->"3d09c5ea-752d-4c4f-a012-\
64278d04bc23"],

Cell["Load the package for simulation.", "Text",
 CellChangeTimes->{{3.82630153978553*^9, 
  3.8263015442082767`*^9}},ExpressionUUID->"001e4823-fdd1-4035-a269-\
fdf403504035"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.814185109958004*^9, 3.8141851225642567`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"0a04ed06-d6bb-43e6-892c-f3f5e8e970d5"],

Cell[BoxData[
 RowBox[{"<<", "DCM`"}]], "Input",
 CellChangeTimes->{{3.814185109958004*^9, 3.8141851225642567`*^9}, {
  3.826295595800872*^9, 3.826295597772654*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"a8d4243b-adb4-4e4d-8956-39ee4ea7c9e5"],

Cell["Out-degree.", "Text",
 CellChangeTimes->{{3.82758134718637*^9, 
  3.827581349617141*^9}},ExpressionUUID->"cb74b914-f8af-4484-ad8f-\
8f2f95ecb4e0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"r0", "=", "2"}], ";"}]], "Input",
 CellChangeTimes->{{3.8262742218861427`*^9, 3.8262742274627037`*^9}, {
   3.826274462273374*^9, 3.826274464413982*^9}, 3.8262745149111853`*^9, {
   3.826278450686553*^9, 3.826278467450889*^9}, 3.826279901640018*^9, {
   3.8262905057316427`*^9, 3.826290506050556*^9}, {3.827240689199998*^9, 
   3.827240713033003*^9}, 3.827241007387081*^9, {3.827265560907886*^9, 
   3.827265563066338*^9}, 3.8273488703700867`*^9, {3.827350795069789*^9, 
   3.8273508037716427`*^9}, {3.827350883688375*^9, 3.8273509024710007`*^9}, 
   3.827581336961451*^9},
 CellLabel->"In[3]:=",ExpressionUUID->"792cdd12-7100-4ff6-9dbc-013f752cb89d"],

Cell["Where to cut-off max degree.", "Text",
 CellChangeTimes->{{3.826466697133959*^9, 
  3.8264667056377583`*^9}},ExpressionUUID->"1eaa547c-6569-4449-a695-\
7940d9a4b742"],

Cell[BoxData[
 RowBox[{
  RowBox[{"p0", "=", 
   RowBox[{"1", "/", "2"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8262802450355473`*^9, 3.8262802472320127`*^9}, {
   3.826299937455608*^9, 3.826299937605792*^9}, {3.826370336675185*^9, 
   3.8263703395553617`*^9}, 3.8263785808722773`*^9, {3.826378633063545*^9, 
   3.826378634925374*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"e071a4cf-2ea1-4085-b30b-cb4ff9c0157d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"totalVariation", "[", 
    RowBox[{"m0_", ",", "m1_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Norm", "[", 
     RowBox[{
      RowBox[{"m0", "-", "m1"}], ",", "1"}], "]"}], "/", "2"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.827504892159337*^9, 3.827504963805668*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"dbe0b9ab-1438-45f0-9dad-2d7ecc8aa2fb"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"hh", "[", "degseq_", "]"}], ":=", 
   RowBox[{"N", "[", 
    FractionBox[
     RowBox[{
      RowBox[{
      "degseq", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], " ", 
      ".", 
      RowBox[{"Log", "[", 
       RowBox[{
       "degseq", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
       "]"}]}], 
     RowBox[{"Total", "[", 
      RowBox[{"degseq", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "]"}]], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.827582236913681*^9, 3.827582283289157*^9}, {
  3.8276004469940777`*^9, 3.827600459155195*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"d9fb2391-2bd3-42db-9d91-283bae1df695"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Degree sequences", "Chapter",
 CellChangeTimes->{{3.82627748390874*^9, 3.826277484710238*^9}, {
  3.826279848470948*^9, 
  3.826279861036277*^9}},ExpressionUUID->"4cd045fb-094e-4f4f-980f-\
bbcb0fd009ee"],

Cell[CellGroupData[{

Cell["Parallel Setup", "Section",
 CellChangeTimes->{{3.8275861002100363`*^9, 
  3.827586104108436*^9}},ExpressionUUID->"bce8abc4-1852-4bb0-8474-\
0b027a123567"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LaunchKernels", "[", "2", "]"}]], "Input",
 CellChangeTimes->{{3.827586105781805*^9, 3.827586109957076*^9}, 
   3.8275868374138393`*^9},
 CellLabel->"In[7]:=",ExpressionUUID->"69ef931b-dd9c-4245-a8fd-4d9ca86c3a11"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    RowBox[{
     TagBox["KernelObject",
      "SummaryHead"], "[", 
     DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
      "Ready"}, 
      TemplateBox[{
        PaneSelectorBox[{False -> GridBox[{{
              PaneBox[
               ButtonBox[
                DynamicBox[
                 FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxOpener"]],
                 ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
               Dynamic[{
                 Automatic, 
                  3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])}]], 
              GraphicsBox[{
                Thickness[0.041666666666666664`], 
                FaceForm[{
                  RGBColor[0.8666666666666667, 0.06666666666666667, 0.], 
                  Opacity[1.]}], 
                
                FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                  0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                  0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 
                  0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                  0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                  0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 
                  0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                  0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                  0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 
                  0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                  0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                  0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 
                  0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                  0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1,
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}, {{1, 4, 
                  3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, CompressedData["
1:eJxTTMoPSmJiYGDYBsTMQMzIwszIDEUMjAxw9qjIgDtgkIgAAMeOBqk=
                  
                  "]}, {{{16.987299999999998`, 12.352500000000003`}, {
                  15.075299999999999`, 13.062500000000004`}, {16.2233, 
                  14.690500000000002`}, {18.608299999999996`, 
                  14.170500000000002`}}, {{18.217299999999998`, 
                  10.314500000000002`}, {16.5663, 10.879500000000004`}, {
                  15.453299999999997`, 12.325500000000003`}, {
                  16.906299999999998`, 11.785500000000003`}}, {{
                  16.114299999999997`, 9.332500000000003}, {
                  14.587299999999997`, 9.817500000000003}, {16.3893, 
                  10.348500000000003`}, {18.095299999999998`, 
                  9.764500000000002}}, {{13.850299999999997`, 
                  7.383500000000002}, {13.900299999999998`, 
                  9.447500000000003}, {15.841299999999997`, 
                  8.832500000000003}, {16.083299999999998`, 
                  6.4025000000000025`}}, {{12.452299999999997`, 
                  11.895500000000002`}, {14.537299999999998`, 
                  12.598500000000003`}, {15.925299999999998`, 
                  10.794500000000003`}, {13.738299999999997`, 
                  10.150500000000003`}}, {{13.288299999999998`, 
                  7.281500000000002}, {12.279299999999997`, 
                  5.555500000000003}, {12.279299999999997`, 
                  7.361500000000002}, {13.327299999999997`, 
                  8.889500000000002}}, {{12.000299999999998`, 
                  7.943500000000002}, {10.713299999999997`, 
                  9.821500000000004}, {12.000299999999998`, 
                  11.566500000000003`}, {13.286299999999997`, 
                  9.821500000000004}}, {{11.720299999999998`, 
                  5.554500000000003}, {10.711299999999998`, 
                  7.282500000000002}, {10.672299999999998`, 
                  8.890500000000003}, {11.720299999999998`, 
                  7.361500000000002}}, {{10.261299999999999`, 
                  10.150500000000003`}, {8.075299999999997, 
                  10.794500000000003`}, {9.462299999999999, 
                  12.598500000000003`}, {11.547299999999996`, 
                  11.895500000000002`}}, {{7.915299999999997, 
                  6.403500000000002}, {8.158299999999997, 
                  8.833500000000003}, {10.099299999999998`, 
                  9.447500000000003}, {10.148299999999997`, 
                  7.383500000000002}}, {{5.904299999999997, 
                  9.765500000000003}, {7.611299999999996, 
                  10.348500000000003`}, {9.412299999999998, 
                  9.817500000000003}, {7.885299999999997, 
                  9.333500000000003}}, {{7.0932999999999975`, 
                  11.786500000000002`}, {8.547299999999998, 
                  12.326500000000003`}, {7.434299999999997, 
                  10.879500000000004`}, {5.7822999999999976`, 
                  10.315500000000004`}}, {{5.392299999999997, 
                  14.171500000000002`}, {7.7772999999999985`, 
                  14.691500000000001`}, {8.924299999999997, 
                  13.062500000000004`}, {7.012299999999996, 
                  12.353500000000002`}}, {{9.006299999999996, 
                  15.713500000000003`}, {9.057299999999998, 
                  13.846500000000002`}, {8.170299999999997, 
                  15.105500000000003`}, {7.970299999999998, 
                  17.112500000000004`}}, {{11.720299999999998`, 
                  14.645500000000002`}, {11.720299999999998`, 
                  12.428500000000003`}, {9.637299999999998, 
                  13.129500000000002`}, {9.574299999999997, 
                  15.408500000000002`}}, {{10.257299999999997`, 
                  16.617500000000003`}, {11.186299999999997`, 
                  15.429500000000003`}, {9.457299999999996, 
                  16.044500000000003`}, {8.442299999999998, 
                  17.414500000000004`}}, {{12.000299999999998`, 
                  18.972500000000004`}, {13.229299999999999`, 
                  16.868500000000004`}, {12.000299999999998`, 
                  15.297500000000003`}, {10.771299999999997`, 
                  16.868500000000004`}}, {{14.425299999999998`, 
                  15.408500000000002`}, {14.362299999999998`, 
                  13.129500000000002`}, {12.279299999999997`, 
                  12.428500000000003`}, {12.279299999999997`, 
                  14.645500000000002`}}, {{16.031299999999998`, 
                  17.112500000000004`}, {15.830299999999998`, 
                  15.104500000000002`}, {14.942299999999998`, 
                  13.845500000000003`}, {14.993299999999998`, 
                  15.713500000000003`}}, {{13.744299999999997`, 
                  16.617500000000003`}, {15.558299999999997`, 
                  17.414500000000004`}, {14.542299999999997`, 
                  16.044500000000003`}, {12.814299999999998`, 
                  15.429500000000003`}}, CompressedData["
1:eJxTTMoPSmViYGAQAWIQfe1orklDuoHDA//e6XlFeg524dEb9+8xcKgRWef+
sMvIQUH+S05YrLbDkgJbruvGhg4rE0KC1Bk0HPbPl9K/K2LiYLRoi/mPRSpw
+RMhB1cs4ZN1cEp4ekGp28jBL3tW+ZwkOYe8579XfgSaH3f4snZqpKCDgO6m
ue/ZdR24HuhOWGAh5cDRONW5m0cDLi/FEsanK6TsYGSzN2haopzDQqB1KssU
HdapPmmexyvrINZ84NRCVjGHpVxuqqVA+3scgRYmScPdx7NGJiplNz/c/UVC
QA2J0g4b97+ZZwP03+/gx0tns4g5wPwvAjJvqaLDxfx49nMrjR0Yrla8VBNU
dngwR3Dp3kJDh6qXaoYcQPfB5L/+vVLxkk3XAQCBBIFM
                  "], {{
                  12.000299999999998`, 2.967500000000001}, {6.998299999999997,
                   2.967500000000001}, {2.943299999999999, 
                  7.022500000000003}, {2.943299999999999, 
                  12.024500000000003`}, {2.943299999999999, 
                  17.026500000000002`}, {6.998299999999997, 
                  21.081500000000002`}, {12.000299999999998`, 
                  21.081500000000002`}, {17.002299999999998`, 
                  21.081500000000002`}, {21.056299999999997`, 
                  17.026500000000002`}, {21.056299999999997`, 
                  12.024500000000003`}, {21.056299999999997`, 
                  7.022500000000003}, {17.002299999999998`, 
                  2.967500000000001}, {12.000299999999998`, 
                  2.967500000000001}}, CompressedData["
1:eJxlWXl8jOcWnuy7jGwShBGTdSSZ9RNLfCd2LpLSkosSisYeagl13RS1Bi2x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                  "]}]}, 
               AspectRatio -> Automatic, ImageSize -> {24., 24.}, 
               PlotRange -> {{0., 24.}, {0., 24.}}], 
              GridBox[{{
                 RowBox[{
                   TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"local\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"KernelID: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["1", "SummaryItem"]}]}}, 
               GridBoxAlignment -> {
                "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
               False, GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {
                "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
               BaseStyle -> {
                ShowStringCharacters -> False, NumberMarks -> False, 
                 PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
            GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
            AutoDelete -> False, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
            BaselinePosition -> {1, 1}], True -> GridBox[{{
              PaneBox[
               ButtonBox[
                DynamicBox[
                 FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxCloser"]],
                 ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
               Dynamic[{
                 Automatic, 
                  3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])}]], 
              GraphicsBox[{
                Thickness[0.041666666666666664`], 
                FaceForm[{
                  RGBColor[0.8666666666666667, 0.06666666666666667, 0.], 
                  Opacity[1.]}], 
                
                FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                  0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                  0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 
                  0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                  0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                  0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 
                  0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                  0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                  0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 
                  0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                  0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                  0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 
                  0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                  0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1,
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}, {{1, 4, 
                  3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, CompressedData["
1:eJxTTMoPSmJiYGDYBsTMQMzIwszIDEUMjAxw9qjIgDtgkIgAAMeOBqk=
                  
                  "]}, {{{16.987299999999998`, 12.352500000000003`}, {
                  15.075299999999999`, 13.062500000000004`}, {16.2233, 
                  14.690500000000002`}, {18.608299999999996`, 
                  14.170500000000002`}}, {{18.217299999999998`, 
                  10.314500000000002`}, {16.5663, 10.879500000000004`}, {
                  15.453299999999997`, 12.325500000000003`}, {
                  16.906299999999998`, 11.785500000000003`}}, {{
                  16.114299999999997`, 9.332500000000003}, {
                  14.587299999999997`, 9.817500000000003}, {16.3893, 
                  10.348500000000003`}, {18.095299999999998`, 
                  9.764500000000002}}, {{13.850299999999997`, 
                  7.383500000000002}, {13.900299999999998`, 
                  9.447500000000003}, {15.841299999999997`, 
                  8.832500000000003}, {16.083299999999998`, 
                  6.4025000000000025`}}, {{12.452299999999997`, 
                  11.895500000000002`}, {14.537299999999998`, 
                  12.598500000000003`}, {15.925299999999998`, 
                  10.794500000000003`}, {13.738299999999997`, 
                  10.150500000000003`}}, {{13.288299999999998`, 
                  7.281500000000002}, {12.279299999999997`, 
                  5.555500000000003}, {12.279299999999997`, 
                  7.361500000000002}, {13.327299999999997`, 
                  8.889500000000002}}, {{12.000299999999998`, 
                  7.943500000000002}, {10.713299999999997`, 
                  9.821500000000004}, {12.000299999999998`, 
                  11.566500000000003`}, {13.286299999999997`, 
                  9.821500000000004}}, {{11.720299999999998`, 
                  5.554500000000003}, {10.711299999999998`, 
                  7.282500000000002}, {10.672299999999998`, 
                  8.890500000000003}, {11.720299999999998`, 
                  7.361500000000002}}, {{10.261299999999999`, 
                  10.150500000000003`}, {8.075299999999997, 
                  10.794500000000003`}, {9.462299999999999, 
                  12.598500000000003`}, {11.547299999999996`, 
                  11.895500000000002`}}, {{7.915299999999997, 
                  6.403500000000002}, {8.158299999999997, 
                  8.833500000000003}, {10.099299999999998`, 
                  9.447500000000003}, {10.148299999999997`, 
                  7.383500000000002}}, {{5.904299999999997, 
                  9.765500000000003}, {7.611299999999996, 
                  10.348500000000003`}, {9.412299999999998, 
                  9.817500000000003}, {7.885299999999997, 
                  9.333500000000003}}, {{7.0932999999999975`, 
                  11.786500000000002`}, {8.547299999999998, 
                  12.326500000000003`}, {7.434299999999997, 
                  10.879500000000004`}, {5.7822999999999976`, 
                  10.315500000000004`}}, {{5.392299999999997, 
                  14.171500000000002`}, {7.7772999999999985`, 
                  14.691500000000001`}, {8.924299999999997, 
                  13.062500000000004`}, {7.012299999999996, 
                  12.353500000000002`}}, {{9.006299999999996, 
                  15.713500000000003`}, {9.057299999999998, 
                  13.846500000000002`}, {8.170299999999997, 
                  15.105500000000003`}, {7.970299999999998, 
                  17.112500000000004`}}, {{11.720299999999998`, 
                  14.645500000000002`}, {11.720299999999998`, 
                  12.428500000000003`}, {9.637299999999998, 
                  13.129500000000002`}, {9.574299999999997, 
                  15.408500000000002`}}, {{10.257299999999997`, 
                  16.617500000000003`}, {11.186299999999997`, 
                  15.429500000000003`}, {9.457299999999996, 
                  16.044500000000003`}, {8.442299999999998, 
                  17.414500000000004`}}, {{12.000299999999998`, 
                  18.972500000000004`}, {13.229299999999999`, 
                  16.868500000000004`}, {12.000299999999998`, 
                  15.297500000000003`}, {10.771299999999997`, 
                  16.868500000000004`}}, {{14.425299999999998`, 
                  15.408500000000002`}, {14.362299999999998`, 
                  13.129500000000002`}, {12.279299999999997`, 
                  12.428500000000003`}, {12.279299999999997`, 
                  14.645500000000002`}}, {{16.031299999999998`, 
                  17.112500000000004`}, {15.830299999999998`, 
                  15.104500000000002`}, {14.942299999999998`, 
                  13.845500000000003`}, {14.993299999999998`, 
                  15.713500000000003`}}, {{13.744299999999997`, 
                  16.617500000000003`}, {15.558299999999997`, 
                  17.414500000000004`}, {14.542299999999997`, 
                  16.044500000000003`}, {12.814299999999998`, 
                  15.429500000000003`}}, CompressedData["
1:eJxTTMoPSmViYGAQAWIQfe1orklDuoHDA//e6XlFeg524dEb9+8xcKgRWef+
sMvIQUH+S05YrLbDkgJbruvGhg4rE0KC1Bk0HPbPl9K/K2LiYLRoi/mPRSpw
+RMhB1cs4ZN1cEp4ekGp28jBL3tW+ZwkOYe8579XfgSaH3f4snZqpKCDgO6m
ue/ZdR24HuhOWGAh5cDRONW5m0cDLi/FEsanK6TsYGSzN2haopzDQqB1KssU
HdapPmmexyvrINZ84NRCVjGHpVxuqqVA+3scgRYmScPdx7NGJiplNz/c/UVC
QA2J0g4b97+ZZwP03+/gx0tns4g5wPwvAjJvqaLDxfx49nMrjR0Yrla8VBNU
dngwR3Dp3kJDh6qXaoYcQPfB5L/+vVLxkk3XAQCBBIFM
                  "], {{
                  12.000299999999998`, 2.967500000000001}, {6.998299999999997,
                   2.967500000000001}, {2.943299999999999, 
                  7.022500000000003}, {2.943299999999999, 
                  12.024500000000003`}, {2.943299999999999, 
                  17.026500000000002`}, {6.998299999999997, 
                  21.081500000000002`}, {12.000299999999998`, 
                  21.081500000000002`}, {17.002299999999998`, 
                  21.081500000000002`}, {21.056299999999997`, 
                  17.026500000000002`}, {21.056299999999997`, 
                  12.024500000000003`}, {21.056299999999997`, 
                  7.022500000000003}, {17.002299999999998`, 
                  2.967500000000001}, {12.000299999999998`, 
                  2.967500000000001}}, CompressedData["
1:eJxlWXl8jOcWnuy7jGwShBGTdSSZ9RNLfCd2LpLSkosSisYeagl13RS1Bi2x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                  "]}]}, 
               AspectRatio -> Automatic, ImageSize -> {24., 24.}, 
               PlotRange -> {{0., 24.}, {0., 24.}}], 
              GridBox[{{
                 RowBox[{
                   TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"local\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"KernelID: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["1", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"ProcessID: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["49082", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Type: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"Local Kernels\"", "SummaryItem"]}]}}, 
               GridBoxAlignment -> {
                "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
               False, GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {
                "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
               BaseStyle -> {
                ShowStringCharacters -> False, NumberMarks -> False, 
                 PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
            GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
            AutoDelete -> False, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
            BaselinePosition -> {1, 1}]}, 
         Dynamic[Typeset`open$$], ImageSize -> Automatic]},
       "SummaryPanel"],
      DynamicModuleValues:>{}], "]"}],
    KernelObject[
     Parallel`Kernels`Private`bk[
      SubKernels`LocalKernels`localKernel[
       SubKernels`LocalKernels`Private`lk[
        LinkObject[
        "/home/xing/.local/Wolfram/Mathematica/12.2/Executables/wolfram \
-subkernel -noinit -pacletreadonly -wstp", 226, 10], {
        "/home/xing/.local/Wolfram/Mathematica/12.2/Executables/wolfram \
-subkernel -noinit -pacletreadonly -wstp"}, 
        SubKernels`LocalKernels`Private`speed$3037, 
        SubKernels`LocalKernels`Private`preemptive$3037]], 
      Parallel`Kernels`Private`id$3047, Parallel`Kernels`Private`name$3047, 
      Parallel`Kernels`Private`subProps$3047], 
     Parallel`Kernels`Private`ek[
     Parallel`Kernels`Private`nev$3048, Parallel`Kernels`Private`pb$3048, 
      Parallel`Kernels`Private`rd$3048], 
     Parallel`Kernels`Private`sk[
     Parallel`Kernels`Private`q$3049, Parallel`Kernels`Private`n0$3049, 
      Parallel`Kernels`Private`n1$3049]],
    Editable->False,
    SelectWithContents->True,
    Selectable->False], ",", 
   InterpretationBox[
    RowBox[{
     TagBox["KernelObject",
      "SummaryHead"], "[", 
     DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
      "Ready"}, 
      TemplateBox[{
        PaneSelectorBox[{False -> GridBox[{{
              PaneBox[
               ButtonBox[
                DynamicBox[
                 FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxOpener"]],
                 ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
               Dynamic[{
                 Automatic, 
                  3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])}]], 
              GraphicsBox[{
                Thickness[0.041666666666666664`], 
                FaceForm[{
                  RGBColor[0.8666666666666667, 0.06666666666666667, 0.], 
                  Opacity[1.]}], 
                
                FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                  0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                  0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 
                  0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                  0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                  0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 
                  0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                  0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                  0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 
                  0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                  0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                  0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 
                  0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                  0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1,
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}, {{1, 4, 
                  3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, CompressedData["
1:eJxTTMoPSmJiYGDYBsTMQMzIwszIDEUMjAxw9qjIgDtgkIgAAMeOBqk=
                  
                  "]}, {{{16.987299999999998`, 12.352500000000003`}, {
                  15.075299999999999`, 13.062500000000004`}, {16.2233, 
                  14.690500000000002`}, {18.608299999999996`, 
                  14.170500000000002`}}, {{18.217299999999998`, 
                  10.314500000000002`}, {16.5663, 10.879500000000004`}, {
                  15.453299999999997`, 12.325500000000003`}, {
                  16.906299999999998`, 11.785500000000003`}}, {{
                  16.114299999999997`, 9.332500000000003}, {
                  14.587299999999997`, 9.817500000000003}, {16.3893, 
                  10.348500000000003`}, {18.095299999999998`, 
                  9.764500000000002}}, {{13.850299999999997`, 
                  7.383500000000002}, {13.900299999999998`, 
                  9.447500000000003}, {15.841299999999997`, 
                  8.832500000000003}, {16.083299999999998`, 
                  6.4025000000000025`}}, {{12.452299999999997`, 
                  11.895500000000002`}, {14.537299999999998`, 
                  12.598500000000003`}, {15.925299999999998`, 
                  10.794500000000003`}, {13.738299999999997`, 
                  10.150500000000003`}}, {{13.288299999999998`, 
                  7.281500000000002}, {12.279299999999997`, 
                  5.555500000000003}, {12.279299999999997`, 
                  7.361500000000002}, {13.327299999999997`, 
                  8.889500000000002}}, {{12.000299999999998`, 
                  7.943500000000002}, {10.713299999999997`, 
                  9.821500000000004}, {12.000299999999998`, 
                  11.566500000000003`}, {13.286299999999997`, 
                  9.821500000000004}}, {{11.720299999999998`, 
                  5.554500000000003}, {10.711299999999998`, 
                  7.282500000000002}, {10.672299999999998`, 
                  8.890500000000003}, {11.720299999999998`, 
                  7.361500000000002}}, {{10.261299999999999`, 
                  10.150500000000003`}, {8.075299999999997, 
                  10.794500000000003`}, {9.462299999999999, 
                  12.598500000000003`}, {11.547299999999996`, 
                  11.895500000000002`}}, {{7.915299999999997, 
                  6.403500000000002}, {8.158299999999997, 
                  8.833500000000003}, {10.099299999999998`, 
                  9.447500000000003}, {10.148299999999997`, 
                  7.383500000000002}}, {{5.904299999999997, 
                  9.765500000000003}, {7.611299999999996, 
                  10.348500000000003`}, {9.412299999999998, 
                  9.817500000000003}, {7.885299999999997, 
                  9.333500000000003}}, {{7.0932999999999975`, 
                  11.786500000000002`}, {8.547299999999998, 
                  12.326500000000003`}, {7.434299999999997, 
                  10.879500000000004`}, {5.7822999999999976`, 
                  10.315500000000004`}}, {{5.392299999999997, 
                  14.171500000000002`}, {7.7772999999999985`, 
                  14.691500000000001`}, {8.924299999999997, 
                  13.062500000000004`}, {7.012299999999996, 
                  12.353500000000002`}}, {{9.006299999999996, 
                  15.713500000000003`}, {9.057299999999998, 
                  13.846500000000002`}, {8.170299999999997, 
                  15.105500000000003`}, {7.970299999999998, 
                  17.112500000000004`}}, {{11.720299999999998`, 
                  14.645500000000002`}, {11.720299999999998`, 
                  12.428500000000003`}, {9.637299999999998, 
                  13.129500000000002`}, {9.574299999999997, 
                  15.408500000000002`}}, {{10.257299999999997`, 
                  16.617500000000003`}, {11.186299999999997`, 
                  15.429500000000003`}, {9.457299999999996, 
                  16.044500000000003`}, {8.442299999999998, 
                  17.414500000000004`}}, {{12.000299999999998`, 
                  18.972500000000004`}, {13.229299999999999`, 
                  16.868500000000004`}, {12.000299999999998`, 
                  15.297500000000003`}, {10.771299999999997`, 
                  16.868500000000004`}}, {{14.425299999999998`, 
                  15.408500000000002`}, {14.362299999999998`, 
                  13.129500000000002`}, {12.279299999999997`, 
                  12.428500000000003`}, {12.279299999999997`, 
                  14.645500000000002`}}, {{16.031299999999998`, 
                  17.112500000000004`}, {15.830299999999998`, 
                  15.104500000000002`}, {14.942299999999998`, 
                  13.845500000000003`}, {14.993299999999998`, 
                  15.713500000000003`}}, {{13.744299999999997`, 
                  16.617500000000003`}, {15.558299999999997`, 
                  17.414500000000004`}, {14.542299999999997`, 
                  16.044500000000003`}, {12.814299999999998`, 
                  15.429500000000003`}}, CompressedData["
1:eJxTTMoPSmViYGAQAWIQfe1orklDuoHDA//e6XlFeg524dEb9+8xcKgRWef+
sMvIQUH+S05YrLbDkgJbruvGhg4rE0KC1Bk0HPbPl9K/K2LiYLRoi/mPRSpw
+RMhB1cs4ZN1cEp4ekGp28jBL3tW+ZwkOYe8579XfgSaH3f4snZqpKCDgO6m
ue/ZdR24HuhOWGAh5cDRONW5m0cDLi/FEsanK6TsYGSzN2haopzDQqB1KssU
HdapPmmexyvrINZ84NRCVjGHpVxuqqVA+3scgRYmScPdx7NGJiplNz/c/UVC
QA2J0g4b97+ZZwP03+/gx0tns4g5wPwvAjJvqaLDxfx49nMrjR0Yrla8VBNU
dngwR3Dp3kJDh6qXaoYcQPfB5L/+vVLxkk3XAQCBBIFM
                  "], {{
                  12.000299999999998`, 2.967500000000001}, {6.998299999999997,
                   2.967500000000001}, {2.943299999999999, 
                  7.022500000000003}, {2.943299999999999, 
                  12.024500000000003`}, {2.943299999999999, 
                  17.026500000000002`}, {6.998299999999997, 
                  21.081500000000002`}, {12.000299999999998`, 
                  21.081500000000002`}, {17.002299999999998`, 
                  21.081500000000002`}, {21.056299999999997`, 
                  17.026500000000002`}, {21.056299999999997`, 
                  12.024500000000003`}, {21.056299999999997`, 
                  7.022500000000003}, {17.002299999999998`, 
                  2.967500000000001}, {12.000299999999998`, 
                  2.967500000000001}}, CompressedData["
1:eJxlWXl8jOcWnuy7jGwShBGTdSSZ9RNLfCd2LpLSkosSisYeagl13RS1Bi2x
lNj3NpZayrU1VJUqTdUuclNLKUWQWtIk7jnfN+e9v9/M/JPfk2/m/d5z3rM8
z3mbDB7bc6irRqO576LR0N+LYwd6XfCRYMDik3/FVevhyzZ9+n0dKMHUP2JM
3t2i4eXE8sK6oRKsaLdg1P3V0RA7Pf8/IyMkuPATfv6MhiUtXbrPipRg6eNp
sq1NDGwPLml/TSdB6n/TF65YFAObj52oF9NUgvslUTfflMWAPg4XaCXB5/i6
/k/tuJ8ENy+86nXHIxaKhpeNmz9dglFHJywN18fC5e9HW/O2SaBN3LvmaadY
8NiEb6yRgPauWe+MafvfVktQx9UwJ2xKnBPm9d5eyv0j5pc48b6wXZ1+m1oZ
Bw8/OhD6N+5n2+pTuj1B8SrG/U6XbQMOx8fDSJ836z9Ee1Z/gZ8W8UCPzzWS
YO/47M8fl8bDtYrKrv8Ms/tjegKgdyPe8ZVA9r26KSfSALd/WHlkOfrn2qac
VN/mBjj35Ox3bVMlmBaCG+hrgK+//XNt6/4SZA/Dz2z79/MkiDN5FzU8bAB8
2uzSjxLMC7t+4ZWlmRPeSAeyX4I1uP3x3olO+D9kQB8J2mXdK4lqlQieuL0b
Bgm8P1nWbkG3ROic9LZJjacEvkUN+w7plwjrP9z38KN7NnjT686W1UMSgcy5
cc4G/mhO6ohE1d5vbDADfz7KKwnc6TzW2ODL0/9oPm9DEjSYNsj8Xp4N8kbg
gaYkQ4/dBUPnLrXZ10+G87hcgyIbdMDw+nteMtDrDnxvg5ygmcU/nkiG17SB
OzbodajRp49cjLDo7vPGFxtL8BDDs6ibM1bWf2GDlvvPTDq+2xnjaT05i+/v
1nxeWtYBIwROlb5q86ENvl1XP/nWfiMg6tMvzQavyV7Emu6zAtIb20AacLiL
/16juj8PG0zA456G6yn2lVtV+18ZVf8etELUHgyIVJNqX74V8tG8HZ+YYPln
+MbVVkjCcN623AR4+juH77LC/DQ8kL0mIFh2wgples9Plv1qgoB0NOCaFdqT
f96YwPyeMWGHm92edLMTVvz1nRWGtsIE3OaMKT0rhlghoT8m/EozUPqNbGGF
nXgcrRabobSjW65fiFWNzzlmmPvB+6UdX1ig3xBc4F9m+Bl/XnnDovpvohmu
KPlkgZGUr/vNQOZOG2eBM3j8aRVmdf8pFjV+EyyA2bbobluL6o80CxB8nm6B
WsrHQRZ7/llgY4dvXtTMsqj5M8Ji97cFMnD5QTMsoL/5ZvoIf6sT3voAI9hk
gWI6z3edMZmnv2aGjIUrxgRZrEDhM3a3Gb56drH7YJ0VmtRgxcs3wyJ8PFNr
hchtuMBYM4xLxQTWWGHV7/ifTDNsRvdcRb9Q+u6MMMOs4h83dIjh9U2wHl+n
721V/VlggjFo7rMZVtXfX5jU+lpoBUrvz9aZVP8es6rntckEo+n7t61AX/fZ
YQJKl1aBNqBw/mCnST2vsc5YsSfdBMPRXfIWZ6zUq1ojbKf8HGezn6cRKmvw
AHrbYLIfVuSjRtUfYIN6Mb08Nm00whMsZwMS7OstNgKezqXcCJt6/p2M9ni3
wYpbS+d8WpUMVG6vD7DBFt+O0RMHJwNg+ewy7f/4BtX7ZZjnRQtuZmclq/X9
oA0ODP739dR/Jqvr3cK87xm7fl5Gsho/WEet51v1+MWUDB1pA9nOuLhF064f
f5Ck7ne+M34//pz2hxuJUDezxf4zHSW4HRJ59t66RNU/0RL8qP3h8KHRiep6
3hLQY7l9Ivy0AQPysQ3+IgOjE6FiGzrwug32NX99csj8ZtCG6js+L9jrP67o
kQGonYTU2mA/Pe9qAB86QD8JFpkmJzaRDRBKX9BLMP5q0PO0ZAMYb2HCd8A6
j9s7HG5Q7R2BfXOE4eWKmgS1HhVIcIn+cTDBvh9nrPizPB4O0vm8ccaHDy30
rJgUD5e6D9Zm7pAAfh52+X7XeKjv3rtO4gzJbl+8PR8lqEjDL3jFQzm28zFt
JUivDv/o6vM4tV8lSJCC7p2ZHge6Tx+9cyhJgtZTMrfbdsbC79TvEU9KbNK4
0j8W2lK/Mdj3+yoGtlJ/xfVKPu9f2+5GjHgfeuPnYQdixH5WejdYO2BejNiv
cl6NY4Q9jvgZ7bdTtPCHIy47XqfQ4hot/JnwEg2+rxf+Lv9j2V7/X/RwDMuZ
O8bHqcV4YCf0aj3C81o3b89vfxzQw3LiQ3ieXbdiQIfq1XjH826G5o6a1FTE
S7uqx4+Kr0ep+8N4ofBYcCQKlhA/eGKDv9GdQUuiRLyp+RAl4jFbM/YT9+go
Ea+YXX1/LWwi4tkRN6oc1ftfF3QiHxyxEm+7dSKfAjHcF27ViXxT80En8nHn
N5iQa3QiX3VoXm/EnM9H7uAPPHTQmvge5nv2qsmFG+80EvUg7OAvmrKTkWq+
YL3o/NDdWndSpKgnZ949sX1znUhRb4aNrfj0bEFDUY+uFFX1H+3RUNSr6jmV
N6+eqC/qmSO+oClz9ekaIeqhI96TMXLV5P4Rop6eqt378fOcCFFv5zb+4Enf
GRFQEI4BiPXYcz7+Y1UE/PkOEhDs2/VTPmw/fHeEmg9Yz7du7gHBG8JV/7zH
36+nxg/2g9710AFrw9R+jv2ia2h+14ftw1R7sZ94DlzZLfSnUNFvqsietFDR
j3I6Frz0XBci+pVveeJn61OCRT9zxIp/X9YV/dARxw2NuJ3ZJ0j009sz157/
cnGQ6Lflmbjh4iBIwfZ+L8sCIbhd98ogOI30MRv7NT3WNAqGQZjON+MtAG0e
XC9qGST6vbX1sZ7LB9UFM4ZXX+QD3SB40HdLtYIvZCxvsmiiSSv4hDXnwtyL
AwIF39CGyKdLbXUEH8mNOTl721V/wVdm1Qx9dfc3H8FnHPHRfrq0Z3e8BB9y
xEVJYza5tPYRfMr6NKVDp+c+gm+dmXuxrHyBr+rvfSYYEjUqd2q0nxqPyNcm
TN3SrF2hH0Qo9ckEd/PjHge08YXdVO/bmECTjT+o8oZAyh/kgznpjcJGnPcS
fLG03G/pDlcvwSezu79Y1KvSQ/DNEtrQD+6Cj2aje8qy3ARfXd+sXcNHgzWC
zzrizoogqpWZDzti1V8awae1I3ADv7oIvl0q1S/ut95V8HF1fTfB11NOlx6Y
Ve2m6qkWyaB/HHDcGOEGzcmejUlwCh9Py3BV6wfqgc5o3oTNLkIvqOepEXoi
VxE4b2XWG4eQThyEGpn1yEpFYFbJrFdyUI5uOVYps55xxCUKIX8hsx5yxDnE
p968kllPzVUEQJXMeqtcIXzV8lOqT6jH2H//8EeDJQPkKoT2razovYYGyCN+
7PZWXkb14nwCFCuEsFZ+RP6elgDhCuGrlfcj3T9tSADvLSSIa2Wlf96IB2/i
45U1supv7LMKQauRWV9mKQS8Wmb9WaEIxiqZ9Wkm6ZHQ1zLr1xLSY7P/klnf
XlPsqZBZ/zpiIP5srpBZPztiXo/1N7+P9TnvR/GfZyy8VnC1zPqe7WH9n6X8
vlZW5g2tY2A7zMAIqFX9vSoathOfff+tXILldMvfeshVzqtGVvTkb4gHkeKp
lhV9fVwvzm87+WOJXpxvX2yXkwboxfnPQXrS6F5TJ8zxM574vdYZc/wp/fxW
lIhPhb//FAVa4sdL3sqeWA72HouC9me8Uldf1qh6fF8UlCv55AKTsB303hUF
+dP/bpnTwxUWkv6pGwUVmB76em5q/ZvcROSX4v9yHVyajwk7xA3U9XUiP9X5
ik7kbxDxg946kd+3sNwfDdGJ+O1P/qht5IS5fjSgejY+0glz/blI59EvUtQn
L9rP+5FQ+NXOawNfekAU8b8BkdB+TV7MSU8v6EjxPDzSvj8vyED61mJCpN0+
b6jG7U3o1RC6dcEftPWF6ZQPLRvA9msDJ6Wv9YNLGC7TE+rDSlxudqwfdKf8
uxIBmvtYcBf6wiuqx8MiRP3eRnrsTrio7wFUb7qGi/rf3IKfF2FOmPvHfDqv
paFOmPvPZDq/C6GiP40ivvFXqOhf31K/DwuDUd8joTBr4Qvih63C7HxGa/df
mOiPfbD8ncoKFf3zd4S6nBDRX/Mo3+cFi/6r+iNY9Gdfqo9FQaJ/f3wcG0Zk
kOjvqr/riv7/gPKvNtAJM3/QUv09EuCEmX/Mov2crSP4yX7qzwMDBX8poHws
CwTj77ui77YLgzYUn0laaI3mVRWGQT7NNwajHwy4wZX14AHZawy0rx8O3pex
Xn0dIPhVCc0Xu/kL/pVD9WaWn+BnVqTbFyb7Cv52Sfm+j+B3ir8eegn+V6pg
dyfM/PEotsN3UtycMPPPM3S+V9wFP83Gduf6lQegtTPXBkTCHsUfnpB0JDbQ
b2IkZBG/CfCyrxcJs2j+tdILeuD2Cm83guo4JDQT8fvdUEAgf44jvjzaQ/Br
b8r/PHfBv90V/7gJfn6K+MFmV8HfjYo/XAS/1/wbXxisEfw/XCG8VbIjZv2w
ks4n6rUTZv2RTfW6f7XM+uQB1ZcJtfJclEPLUL9covhuoBH65i49r9TY9R3W
TaQn61a5qPppYlPIID3yWgMkxzaG6KGA6uE4jdBXxeheg5cGJJTPXxYjpn47
rVZW5gEletBS/I+qllm/eSsCskpmfZdH9WTqK5n1Xxbxp3vPnDDrRy351+SM
WX+mUL2wvJRZn+YSX9rwWmb9Gkf1cm+VzPpWfV4tu32PAjIgFjKofoXVyvme
FWGd98RCHuXrrRrVfz3jIFwRkDVyKR3Aizh4QPoiqFaefj11SqZ3PGhp+TXV
MuvzQ8Q3d1XJrN95P6zveb+s/9keR8zzA/aHI+b5A/uT5xPs73vy5v8eTzLA
duJf2dUyzzc4PmLW44F2McC7ZI6bBrzQnfGPDPZ414DyfF4zES8zkjEhYhLt
+eIi5i97qL8/14j5DMcbz2/4fTzf4Xjl+Q/HsyPm+RHngyPm+RPnE8+nON94
fsX5yPMtxf/73ATmfPZB6FqVLPJdoS+djKIe8HxNzRcvdb650QgFZE6gl5jP
cb3h+R3XI57vcb3i+R/XM0fM80Ouh46Y549cT3k+yfWW55fZpAen+Ir55maa
f872E/PP1hROGf7qfPwqYsU/AaDQuQgzNKT8MQeq8+JMs+gXdH3z5xgzZFL4
J2vFfJb7Dc9vuR/xfJf7Fc9/uZ85Yp4fcz90xDx/5n7K82nutzy/5n7M8+2n
NC8wBIv5N/dzno9zv+f5OfMB5X7gpkU9/75h9vsLi+ATyn1OiFXwDZ7fMx/h
+T7zFZ7/M59xxHx/wHzIEfP9A/Mpvp9gvsX3F6U0/xgaAaSGcldbwULzzMsR
oND5fCscpvlXfH31fA5ZoQvV/5QG6n1huRVuU73r2RBIbaR42gRfVO93bNCM
9H92JFTThWSaTfBNvr9hPsr3O8xX+f6H+awj5vsj5sOOmO+fmE/z/RTzbb6/
Yj7O91u5FB/I19X7O5vg88p9ZKENFD05qQmQuVcO2EBD9Rj1wBS6gDpnE3pB
Oc+7NqEnSC0d8ZTs60eJ+zvWI3y/x3pFyb/9ErCeccR8f8h6yBHz/SPrKb6f
ZL2lyIlUSZ3/oh57F8MnWCep84DbenC8X/4fmO8vsA==
                  "]}]}, 
               AspectRatio -> Automatic, ImageSize -> {24., 24.}, 
               PlotRange -> {{0., 24.}, {0., 24.}}], 
              GridBox[{{
                 RowBox[{
                   TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"local\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"KernelID: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["2", "SummaryItem"]}]}}, 
               GridBoxAlignment -> {
                "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
               False, GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {
                "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
               BaseStyle -> {
                ShowStringCharacters -> False, NumberMarks -> False, 
                 PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
            GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
            AutoDelete -> False, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
            BaselinePosition -> {1, 1}], True -> GridBox[{{
              PaneBox[
               ButtonBox[
                DynamicBox[
                 FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxCloser"]],
                 ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
               Dynamic[{
                 Automatic, 
                  3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])}]], 
              GraphicsBox[{
                Thickness[0.041666666666666664`], 
                FaceForm[{
                  RGBColor[0.8666666666666667, 0.06666666666666667, 0.], 
                  Opacity[1.]}], 
                
                FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                  0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                  0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 
                  0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                  0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                  0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 
                  0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                  0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                  0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 
                  0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                  0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                  0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 
                  0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                  0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1,
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}, {{1, 4, 
                  3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, CompressedData["
1:eJxTTMoPSmJiYGDYBsTMQMzIwszIDEUMjAxw9qjIgDtgkIgAAMeOBqk=
                  
                  "]}, {{{16.987299999999998`, 12.352500000000003`}, {
                  15.075299999999999`, 13.062500000000004`}, {16.2233, 
                  14.690500000000002`}, {18.608299999999996`, 
                  14.170500000000002`}}, {{18.217299999999998`, 
                  10.314500000000002`}, {16.5663, 10.879500000000004`}, {
                  15.453299999999997`, 12.325500000000003`}, {
                  16.906299999999998`, 11.785500000000003`}}, {{
                  16.114299999999997`, 9.332500000000003}, {
                  14.587299999999997`, 9.817500000000003}, {16.3893, 
                  10.348500000000003`}, {18.095299999999998`, 
                  9.764500000000002}}, {{13.850299999999997`, 
                  7.383500000000002}, {13.900299999999998`, 
                  9.447500000000003}, {15.841299999999997`, 
                  8.832500000000003}, {16.083299999999998`, 
                  6.4025000000000025`}}, {{12.452299999999997`, 
                  11.895500000000002`}, {14.537299999999998`, 
                  12.598500000000003`}, {15.925299999999998`, 
                  10.794500000000003`}, {13.738299999999997`, 
                  10.150500000000003`}}, {{13.288299999999998`, 
                  7.281500000000002}, {12.279299999999997`, 
                  5.555500000000003}, {12.279299999999997`, 
                  7.361500000000002}, {13.327299999999997`, 
                  8.889500000000002}}, {{12.000299999999998`, 
                  7.943500000000002}, {10.713299999999997`, 
                  9.821500000000004}, {12.000299999999998`, 
                  11.566500000000003`}, {13.286299999999997`, 
                  9.821500000000004}}, {{11.720299999999998`, 
                  5.554500000000003}, {10.711299999999998`, 
                  7.282500000000002}, {10.672299999999998`, 
                  8.890500000000003}, {11.720299999999998`, 
                  7.361500000000002}}, {{10.261299999999999`, 
                  10.150500000000003`}, {8.075299999999997, 
                  10.794500000000003`}, {9.462299999999999, 
                  12.598500000000003`}, {11.547299999999996`, 
                  11.895500000000002`}}, {{7.915299999999997, 
                  6.403500000000002}, {8.158299999999997, 
                  8.833500000000003}, {10.099299999999998`, 
                  9.447500000000003}, {10.148299999999997`, 
                  7.383500000000002}}, {{5.904299999999997, 
                  9.765500000000003}, {7.611299999999996, 
                  10.348500000000003`}, {9.412299999999998, 
                  9.817500000000003}, {7.885299999999997, 
                  9.333500000000003}}, {{7.0932999999999975`, 
                  11.786500000000002`}, {8.547299999999998, 
                  12.326500000000003`}, {7.434299999999997, 
                  10.879500000000004`}, {5.7822999999999976`, 
                  10.315500000000004`}}, {{5.392299999999997, 
                  14.171500000000002`}, {7.7772999999999985`, 
                  14.691500000000001`}, {8.924299999999997, 
                  13.062500000000004`}, {7.012299999999996, 
                  12.353500000000002`}}, {{9.006299999999996, 
                  15.713500000000003`}, {9.057299999999998, 
                  13.846500000000002`}, {8.170299999999997, 
                  15.105500000000003`}, {7.970299999999998, 
                  17.112500000000004`}}, {{11.720299999999998`, 
                  14.645500000000002`}, {11.720299999999998`, 
                  12.428500000000003`}, {9.637299999999998, 
                  13.129500000000002`}, {9.574299999999997, 
                  15.408500000000002`}}, {{10.257299999999997`, 
                  16.617500000000003`}, {11.186299999999997`, 
                  15.429500000000003`}, {9.457299999999996, 
                  16.044500000000003`}, {8.442299999999998, 
                  17.414500000000004`}}, {{12.000299999999998`, 
                  18.972500000000004`}, {13.229299999999999`, 
                  16.868500000000004`}, {12.000299999999998`, 
                  15.297500000000003`}, {10.771299999999997`, 
                  16.868500000000004`}}, {{14.425299999999998`, 
                  15.408500000000002`}, {14.362299999999998`, 
                  13.129500000000002`}, {12.279299999999997`, 
                  12.428500000000003`}, {12.279299999999997`, 
                  14.645500000000002`}}, {{16.031299999999998`, 
                  17.112500000000004`}, {15.830299999999998`, 
                  15.104500000000002`}, {14.942299999999998`, 
                  13.845500000000003`}, {14.993299999999998`, 
                  15.713500000000003`}}, {{13.744299999999997`, 
                  16.617500000000003`}, {15.558299999999997`, 
                  17.414500000000004`}, {14.542299999999997`, 
                  16.044500000000003`}, {12.814299999999998`, 
                  15.429500000000003`}}, CompressedData["
1:eJxTTMoPSmViYGAQAWIQfe1orklDuoHDA//e6XlFeg524dEb9+8xcKgRWef+
sMvIQUH+S05YrLbDkgJbruvGhg4rE0KC1Bk0HPbPl9K/K2LiYLRoi/mPRSpw
+RMhB1cs4ZN1cEp4ekGp28jBL3tW+ZwkOYe8579XfgSaH3f4snZqpKCDgO6m
ue/ZdR24HuhOWGAh5cDRONW5m0cDLi/FEsanK6TsYGSzN2haopzDQqB1KssU
HdapPmmexyvrINZ84NRCVjGHpVxuqqVA+3scgRYmScPdx7NGJiplNz/c/UVC
QA2J0g4b97+ZZwP03+/gx0tns4g5wPwvAjJvqaLDxfx49nMrjR0Yrla8VBNU
dngwR3Dp3kJDh6qXaoYcQPfB5L/+vVLxkk3XAQCBBIFM
                  "], {{
                  12.000299999999998`, 2.967500000000001}, {6.998299999999997,
                   2.967500000000001}, {2.943299999999999, 
                  7.022500000000003}, {2.943299999999999, 
                  12.024500000000003`}, {2.943299999999999, 
                  17.026500000000002`}, {6.998299999999997, 
                  21.081500000000002`}, {12.000299999999998`, 
                  21.081500000000002`}, {17.002299999999998`, 
                  21.081500000000002`}, {21.056299999999997`, 
                  17.026500000000002`}, {21.056299999999997`, 
                  12.024500000000003`}, {21.056299999999997`, 
                  7.022500000000003}, {17.002299999999998`, 
                  2.967500000000001}, {12.000299999999998`, 
                  2.967500000000001}}, CompressedData["
1:eJxlWXl8jOcWnuy7jGwShBGTdSSZ9RNLfCd2LpLSkosSisYeagl13RS1Bi2x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                  "]}]}, 
               AspectRatio -> Automatic, ImageSize -> {24., 24.}, 
               PlotRange -> {{0., 24.}, {0., 24.}}], 
              GridBox[{{
                 RowBox[{
                   TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"local\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"KernelID: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["2", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"ProcessID: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["49085", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Type: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"Local Kernels\"", "SummaryItem"]}]}}, 
               GridBoxAlignment -> {
                "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
               False, GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {
                "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
               BaseStyle -> {
                ShowStringCharacters -> False, NumberMarks -> False, 
                 PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
            GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
            AutoDelete -> False, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
            BaselinePosition -> {1, 1}]}, 
         Dynamic[Typeset`open$$], ImageSize -> Automatic]},
       "SummaryPanel"],
      DynamicModuleValues:>{}], "]"}],
    KernelObject[
     Parallel`Kernels`Private`bk[
      SubKernels`LocalKernels`localKernel[
       SubKernels`LocalKernels`Private`lk[
        LinkObject[
        "/home/xing/.local/Wolfram/Mathematica/12.2/Executables/wolfram \
-subkernel -noinit -pacletreadonly -wstp", 227, 11], {
        "/home/xing/.local/Wolfram/Mathematica/12.2/Executables/wolfram \
-subkernel -noinit -pacletreadonly -wstp"}, 
        SubKernels`LocalKernels`Private`speed$3038, 
        SubKernels`LocalKernels`Private`preemptive$3038]], 
      Parallel`Kernels`Private`id$3051, Parallel`Kernels`Private`name$3051, 
      Parallel`Kernels`Private`subProps$3051], 
     Parallel`Kernels`Private`ek[
     Parallel`Kernels`Private`nev$3052, Parallel`Kernels`Private`pb$3052, 
      Parallel`Kernels`Private`rd$3052], 
     Parallel`Kernels`Private`sk[
     Parallel`Kernels`Private`q$3053, Parallel`Kernels`Private`n0$3053, 
      Parallel`Kernels`Private`n1$3053]],
    Editable->False,
    SelectWithContents->True,
    Selectable->False]}], "}"}]], "Output",
 CellChangeTimes->{3.827586116199052*^9, 3.827586851979979*^9, 
  3.827600485281664*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"1ea68073-38fe-4904-9eb6-a685777f410f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"SetSharedFunction", "[", 
  RowBox[{"pdf0", ",", "pdf1"}], "]"}]], "Input",
 CellChangeTimes->{{3.827586112910028*^9, 3.82758612247616*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"9e6f901c-e5a5-44a7-a8ca-b84f11a8833d"],

Cell[BoxData[
 RowBox[{"ParallelNeeds", "[", "\"\<DCM`\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.8275863054067783`*^9, 3.827586340710918*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"12154142-6b50-4711-8a0f-67bb4b1f66ba"]
}, Open  ]],

Cell[CellGroupData[{

Cell["PDF \[LongDash] infinite variance case", "Section",
 CellChangeTimes->{{3.826279888469469*^9, 3.826279897441481*^9}, {
  3.827507666501752*^9, 3.827507666985561*^9}, {3.827581366115775*^9, 
  3.827581376588933*^9}},ExpressionUUID->"19becd8e-f7ae-4d6a-85aa-\
08cddec827ce"],

Cell[TextData[{
 "We will first simulate DCM with out-degree fixed to be ",
 Cell[BoxData[
  FormBox["r0", TraditionalForm]],ExpressionUUID->
  "891b1a21-8660-44ed-8566-758b6e305367"],
 " and in-degree with heavy tail distribution with index"
}], "Text",
 CellChangeTimes->{{3.826280014459054*^9, 3.826280038680295*^9}, {
  3.826280082287345*^9, 3.826280085218904*^9}, {3.827581396524465*^9, 
  3.8275814282954407`*^9}},ExpressionUUID->"602257ec-2f08-4d92-8f08-\
705c733b03a9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Kappa]0", "=", 
   RowBox[{"3", "/", "2"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.827581407251975*^9, 3.827581412010365*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"72b9fa54-5297-49c1-8348-1ce302167b64"],

Cell["The distribution.", "Text",
 CellChangeTimes->{{3.827581414046838*^9, 
  3.827581416281056*^9}},ExpressionUUID->"ecc7ae92-7edb-4f19-ad15-\
c5a6b842264d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"dist0", "=", 
  RowBox[{"heavyTailDist", "[", 
   RowBox[{"\[Kappa]0", ",", "r0"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.826274156022547*^9, 3.8262741774225893`*^9}, {
   3.826274210619326*^9, 3.8262742337442827`*^9}, {3.826278454343048*^9, 
   3.826278455080285*^9}, 3.826278596052751*^9, 3.826279905626967*^9, {
   3.8262955697075853`*^9, 3.826295573411084*^9}, {3.827581441701522*^9, 
   3.827581445036043*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"b1180962-9554-4c9e-9e0b-fafe17ab9ca3"],

Cell[BoxData[
 RowBox[{"ProbabilityDistribution", "[", 
  RowBox[{
   TagBox[GridBox[{
      {"\[Piecewise]", GridBox[{
         {
          FractionBox["2", 
           RowBox[{
            SuperscriptBox["\[FormalX]", 
             RowBox[{"5", "/", "2"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"Zeta", "[", 
               FractionBox["3", "2"], "]"}]}], ")"}]}]], 
          RowBox[{"\[FormalX]", "\[GreaterEqual]", "2"}]},
         {
          FractionBox[
           RowBox[{"1", "+", 
            RowBox[{"Zeta", "[", 
             FractionBox["3", "2"], "]"}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"Zeta", "[", 
              FractionBox["5", "2"], "]"}]}]}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"Zeta", "[", 
             FractionBox["3", "2"], "]"}]}]], 
          RowBox[{"\[FormalX]", "\[Equal]", "0"}]},
         {"0", 
          TagBox["True",
           "PiecewiseDefault",
           AutoDelete->True]}
        },
        AllowedDimensions->{2, Automatic},
        Editable->True,
        GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.84]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}},
        Selectable->True]}
     },
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.35]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    "Piecewise",
    DeleteWithContents->True,
    Editable->False,
    SelectWithContents->True,
    Selectable->False,
    StripWrapperBoxes->True], ",", 
   RowBox[{"{", 
    RowBox[{"\[FormalX]", ",", "0", ",", "\[Infinity]", ",", "1"}], "}"}]}], 
  "]"}]], "Output",
 CellChangeTimes->{3.827507717717511*^9, 3.827507813958109*^9, 
  3.827581446601183*^9, 3.827582532737756*^9, 3.827586132488297*^9, 
  3.827586853168705*^9, 3.827600485748437*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"e5822dc7-e53e-472b-adce-35a2b27e42d0"]
}, Open  ]],

Cell["The PDF of this distribution", "Text",
 CellChangeTimes->{{3.8262800883260603`*^9, 
  3.8262800941830273`*^9}},ExpressionUUID->"9df4be3d-c4a6-4dcb-a056-\
90d97d077e72"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"pdf0", "[", "i_", "]"}], "=", 
  RowBox[{"PDF", "[", 
   RowBox[{"dist0", ",", "i"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8262742394391203`*^9, 3.826274247288331*^9}, 
   3.827507809273032*^9, 3.82758145905724*^9},
 CellLabel->"In[12]:=",ExpressionUUID->"1e01f5ef-9f74-4510-a6bd-4fa014cf73f1"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\[Piecewise]", GridBox[{
       {
        FractionBox["2", 
         RowBox[{
          SuperscriptBox["i", 
           RowBox[{"5", "/", "2"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"Zeta", "[", 
             FractionBox["3", "2"], "]"}]}], ")"}]}]], 
        RowBox[{"i", "\[GreaterEqual]", "2"}]},
       {
        FractionBox[
         RowBox[{"1", "+", 
          RowBox[{"Zeta", "[", 
           FractionBox["3", "2"], "]"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"Zeta", "[", 
            FractionBox["5", "2"], "]"}]}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"Zeta", "[", 
           FractionBox["3", "2"], "]"}]}]], 
        RowBox[{"i", "\[Equal]", "0"}]},
       {"0", 
        TagBox["True",
         "PiecewiseDefault",
         AutoDelete->True]}
      },
      AllowedDimensions->{2, Automatic},
      Editable->True,
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.84]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}},
      Selectable->True]}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[0.35]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  "Piecewise",
  DeleteWithContents->True,
  Editable->False,
  SelectWithContents->True,
  Selectable->False,
  StripWrapperBoxes->True]], "Output",
 CellChangeTimes->{3.827507717755584*^9, 3.8275078140092373`*^9, 
  3.8275814599243193`*^9, 3.827582532755373*^9, 3.827586132507202*^9, 
  3.8275868534493713`*^9, 3.827600485769112*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"c1838d0e-850a-4bc7-a6c0-3ecdce1b4d18"]
}, Open  ]],

Cell["Moments", "Text",
 CellChangeTimes->{{3.8262906071367807`*^9, 3.826290614226502*^9}, {
  3.826290660904011*^9, 
  3.8262906624095707`*^9}},ExpressionUUID->"cc683ca3-b6ea-4afb-93bb-\
1401172aaa64"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Moment", "[", 
  RowBox[{"dist0", ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.826290617676359*^9, 3.826290619882659*^9}, {
   3.82629065229387*^9, 3.826290654390564*^9}, {3.826290690339738*^9, 
   3.8262906929973793`*^9}, 3.827581467356965*^9},
 CellLabel->"In[13]:=",ExpressionUUID->"6638173a-8198-4d4c-8b8f-74d39fcb79c1"],

Cell[BoxData["2"], "Output",
 CellChangeTimes->{
  3.8275077178413887`*^9, 3.827507814093575*^9, {3.827581461964486*^9, 
   3.827581468138081*^9}, 3.827582532834601*^9, 3.827586132587213*^9, 
   3.827586853668188*^9, 3.8276004858529663`*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"e37786cd-7b25-457f-9278-107b6013a061"]
}, Open  ]],

Cell["The 2nd moment is actually infinite", "Text",
 CellChangeTimes->{{3.8275815287902937`*^9, 3.827581532757297*^9}, {
  3.827581610710238*^9, 
  3.8275816186586733`*^9}},ExpressionUUID->"fa22b702-0b40-4084-9f29-\
1c7bbdcf6e14"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SumConvergence", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"i", "^", "2"}], "*", 
    RowBox[{"pdf0", "[", "i", "]"}]}], ",", "i"}], "]"}]], "Input",
 CellChangeTimes->{{3.8262906665616093`*^9, 3.8262906829851093`*^9}, {
  3.827241049605453*^9, 3.8272410516316*^9}, {3.827348892971513*^9, 
  3.827348939220612*^9}, {3.827581473095943*^9, 3.827581521083414*^9}, {
  3.827581621501705*^9, 3.8275816564698753`*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"d9e5c53d-1902-46c2-b7a1-7f469c76bb12"],

Cell[BoxData["False"], "Output",
 CellChangeTimes->{
  3.827507718165917*^9, 3.827507814423407*^9, {3.827581477601881*^9, 
   3.827581535577099*^9}, {3.827581638361205*^9, 3.827581656880019*^9}, 
   3.8275825329048357`*^9, 3.82758613266092*^9, 3.8275868538523617`*^9, 
   3.8276004859259*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"ae7112f6-c2ca-4d70-a51e-0c15c27f3537"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["PDF1 \[LongDash] infinite variance case", "Section",
 CellChangeTimes->{{3.826279888469469*^9, 3.826279897441481*^9}, {
   3.827507666501752*^9, 3.827507666985561*^9}, {3.827581366115775*^9, 
   3.827581376588933*^9}, 
   3.827581551567868*^9},ExpressionUUID->"5d3a9965-0b25-4c82-aba3-\
eb4daf0b3150"],

Cell[TextData[{
 "We will then simulate DCM with out-degree fixed to be ",
 Cell[BoxData[
  FormBox["r0", TraditionalForm]],ExpressionUUID->
  "5f4c6ef6-8d87-4826-b65d-e407f774bcb4"],
 " and in-degree with heavy tail distribution with index"
}], "Text",
 CellChangeTimes->{{3.826280014459054*^9, 3.826280038680295*^9}, {
  3.826280082287345*^9, 3.826280085218904*^9}, {3.827581396524465*^9, 
  3.8275814282954407`*^9}, {3.827581568444149*^9, 
  3.827581568986383*^9}},ExpressionUUID->"29d4de50-2715-4a40-91df-\
81cf51a99105"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Kappa]1", "=", 
   RowBox[{"5", "/", "2"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.827581407251975*^9, 3.827581412010365*^9}, {
  3.827581558699975*^9, 3.827581574467455*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"75f0c5ca-d4b0-4381-9c09-2b8ef032b3a4"],

Cell["The distribution.", "Text",
 CellChangeTimes->{{3.827581414046838*^9, 
  3.827581416281056*^9}},ExpressionUUID->"4c1ba435-0f5d-4728-b21d-\
05d6efd2a3da"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"dist1", "=", 
  RowBox[{"heavyTailDist", "[", 
   RowBox[{"\[Kappa]1", ",", "r0"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.826274156022547*^9, 3.8262741774225893`*^9}, {
   3.826274210619326*^9, 3.8262742337442827`*^9}, {3.826278454343048*^9, 
   3.826278455080285*^9}, 3.826278596052751*^9, 3.826279905626967*^9, {
   3.8262955697075853`*^9, 3.826295573411084*^9}, {3.827581441701522*^9, 
   3.827581445036043*^9}, {3.82758157727052*^9, 3.827581598152069*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"5b9a2aff-3c3d-46e3-9441-5b7ee94fb8a3"],

Cell[BoxData[
 RowBox[{"ProbabilityDistribution", "[", 
  RowBox[{
   TagBox[GridBox[{
      {"\[Piecewise]", GridBox[{
         {
          FractionBox["2", 
           RowBox[{
            SuperscriptBox["\[FormalX]", 
             RowBox[{"7", "/", "2"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"Zeta", "[", 
               FractionBox["5", "2"], "]"}]}], ")"}]}]], 
          RowBox[{"\[FormalX]", "\[GreaterEqual]", "2"}]},
         {
          FractionBox[
           RowBox[{"1", "+", 
            RowBox[{"Zeta", "[", 
             FractionBox["5", "2"], "]"}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"Zeta", "[", 
              FractionBox["7", "2"], "]"}]}]}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"Zeta", "[", 
             FractionBox["5", "2"], "]"}]}]], 
          RowBox[{"\[FormalX]", "\[Equal]", "0"}]},
         {"0", 
          TagBox["True",
           "PiecewiseDefault",
           AutoDelete->True]}
        },
        AllowedDimensions->{2, Automatic},
        Editable->True,
        GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.84]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}},
        Selectable->True]}
     },
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.35]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    "Piecewise",
    DeleteWithContents->True,
    Editable->False,
    SelectWithContents->True,
    Selectable->False,
    StripWrapperBoxes->True], ",", 
   RowBox[{"{", 
    RowBox[{"\[FormalX]", ",", "0", ",", "\[Infinity]", ",", "1"}], "}"}]}], 
  "]"}]], "Output",
 CellChangeTimes->{
  3.827507717717511*^9, 3.827507813958109*^9, 3.827581446601183*^9, {
   3.827581577962308*^9, 3.827581598802617*^9}, 3.827582532993904*^9, 
   3.827586164887364*^9, 3.82758685424831*^9, 3.827600486035062*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"c4a22c14-2539-451c-a32c-c2c6d7695599"]
}, Open  ]],

Cell["The PDF of this distribution", "Text",
 CellChangeTimes->{{3.8262800883260603`*^9, 
  3.8262800941830273`*^9}},ExpressionUUID->"67f469e6-e681-4cea-a84e-\
204577566d39"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"pdf1", "[", "i_", "]"}], "=", 
  RowBox[{"PDF", "[", 
   RowBox[{"dist1", ",", "i"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8262742394391203`*^9, 3.826274247288331*^9}, 
   3.827507809273032*^9, 3.82758145905724*^9, 3.827581580126903*^9, 
   3.82759173579635*^9},
 CellLabel->"In[17]:=",ExpressionUUID->"af4e7bfc-6d32-4ef5-9c3f-4685e79b9424"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\[Piecewise]", GridBox[{
       {
        FractionBox["2", 
         RowBox[{
          SuperscriptBox["i", 
           RowBox[{"7", "/", "2"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"Zeta", "[", 
             FractionBox["5", "2"], "]"}]}], ")"}]}]], 
        RowBox[{"i", "\[GreaterEqual]", "2"}]},
       {
        FractionBox[
         RowBox[{"1", "+", 
          RowBox[{"Zeta", "[", 
           FractionBox["5", "2"], "]"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"Zeta", "[", 
            FractionBox["7", "2"], "]"}]}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"Zeta", "[", 
           FractionBox["5", "2"], "]"}]}]], 
        RowBox[{"i", "\[Equal]", "0"}]},
       {"0", 
        TagBox["True",
         "PiecewiseDefault",
         AutoDelete->True]}
      },
      AllowedDimensions->{2, Automatic},
      Editable->True,
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.84]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}},
      Selectable->True]}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[0.35]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  "Piecewise",
  DeleteWithContents->True,
  Editable->False,
  SelectWithContents->True,
  Selectable->False,
  StripWrapperBoxes->True]], "Output",
 CellChangeTimes->{
  3.827507717755584*^9, 3.8275078140092373`*^9, 3.8275814599243193`*^9, {
   3.827581580736718*^9, 3.827581600087681*^9}, 3.827582533010404*^9, 
   3.8275861649079227`*^9, 3.827586854542139*^9, 3.8275917366603518`*^9, 
   3.827600486054699*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"99f62a95-2958-4043-94e1-d099f6600484"]
}, Open  ]],

Cell["Moments", "Text",
 CellChangeTimes->{{3.8262906071367807`*^9, 3.826290614226502*^9}, {
  3.826290660904011*^9, 
  3.8262906624095707`*^9}},ExpressionUUID->"57d5766b-39a0-4fcc-a0b8-\
d2a73db01f54"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Moment", "[", 
  RowBox[{"dist1", ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.826290617676359*^9, 3.826290619882659*^9}, {
   3.82629065229387*^9, 3.826290654390564*^9}, {3.826290690339738*^9, 
   3.8262906929973793`*^9}, 3.827581467356965*^9, 3.827581586142943*^9},
 CellLabel->"In[18]:=",ExpressionUUID->"8b201674-fc7e-4846-a170-a12f7e2eec6a"],

Cell[BoxData["2"], "Output",
 CellChangeTimes->{
  3.8275077178413887`*^9, 3.827507814093575*^9, {3.827581461964486*^9, 
   3.827581468138081*^9}, {3.8275815831253557`*^9, 3.82758160140095*^9}, 
   3.827582533089476*^9, 3.82758616499343*^9, 3.827586854737802*^9, 
   3.827600486168598*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"4213a941-231a-4cf2-a784-e4a093001121"]
}, Open  ]],

Cell["The 2nd moment is finite", "Text",
 CellChangeTimes->{{3.8275815287902937`*^9, 3.827581532757297*^9}, {
  3.827581606978653*^9, 
  3.827581607556402*^9}},ExpressionUUID->"56ba702d-095c-4827-a274-\
7a8ec5cc7de1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Moment", "[", 
    RowBox[{"dist1", ",", "2"}], "]"}], "//", "N"}], "//", "Quiet"}]], "Input",\

 CellChangeTimes->{{3.8262906665616093`*^9, 3.8262906829851093`*^9}, {
   3.827241049605453*^9, 3.8272410516316*^9}, {3.827348892971513*^9, 
   3.827348939220612*^9}, {3.827581473095943*^9, 3.827581521083414*^9}, 
   3.827581589997282*^9},
 CellLabel->"In[19]:=",ExpressionUUID->"0989b379-0ac4-42c5-a262-7fe7a6196428"],

Cell[BoxData["9.443253383248502`"], "Output",
 CellChangeTimes->{
  3.827507718165917*^9, 3.827507814423407*^9, {3.827581477601881*^9, 
   3.827581535577099*^9}, {3.827581590887985*^9, 3.827581602912487*^9}, 
   3.827581667180704*^9, 3.8275825331712*^9, 3.827586165079934*^9, 
   3.8275868549354887`*^9, 3.827600486251607*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"2298e60a-ad2f-4fa9-ad87-4a8110be327c"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Simulation", "Chapter",
 CellChangeTimes->{{3.814182703575581*^9, 
  3.8141827054659433`*^9}},ExpressionUUID->"b29e6f5f-433a-4583-b25d-\
75b5e787974c"],

Cell["Size of the graph", "Text",
 CellChangeTimes->{{3.827581691341339*^9, 
  3.8275816934022207`*^9}},ExpressionUUID->"98fc069c-1094-4697-833d-\
9b2b6345ef2c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"n1", "=", "10000"}]], "Input",
 CellChangeTimes->{{3.827504725175006*^9, 3.827504727096938*^9}, {
   3.8275084264860363`*^9, 3.827508427435452*^9}, {3.827508511022292*^9, 
   3.827508511961267*^9}, {3.827581685606104*^9, 3.827581686038124*^9}, 
   3.827587120106352*^9},
 CellLabel->"In[59]:=",ExpressionUUID->"688f9dd4-ecc2-416c-8c59-46489c8d497b"],

Cell[BoxData["10000"], "Output",
 CellChangeTimes->{
  3.827508428458721*^9, 3.8275085126855373`*^9, 3.827581696492023*^9, 
   3.827582541632045*^9, 3.827583023616802*^9, 3.8275861714647913`*^9, 
   3.827586863900474*^9, 3.827586948609005*^9, {3.827587121117116*^9, 
   3.8275871364014273`*^9}, 3.827596639939662*^9},
 CellLabel->"Out[59]=",ExpressionUUID->"37dcf3ee-12b9-40de-a924-50340b35e98d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"simMixing", "[", 
   RowBox[{"pdf_", ",", "n1_", ",", "r0_", ",", "p0_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "m1", ",", "degseq", ",", "heads", ",", "tails", ",", "hh1", ",", 
      "tent1", ",", "g1", ",", "trans1", ",", "transM", ",", "pi1", ",", 
      "distList", ",", "i", ",", "dist", ",", "maxdeg"}], "}"}], ",", 
    RowBox[{
     RowBox[{"m1", "=", 
      RowBox[{"n1", " ", "r0"}]}], ";", 
     RowBox[{"degseq", "=", 
      RowBox[{"pdf2Deg", "[", 
       RowBox[{"pdf", ",", "r0", ",", "n1", ",", "p0"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"maxdeg", "=", 
      RowBox[{"degseq", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}]}], "]"}], "]"}]}], ";", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"heads", ",", "tails"}], "}"}], "=", 
      RowBox[{"deg2Stub", "/@", "degseq"}]}], ";", 
     RowBox[{"hh1", "=", 
      RowBox[{"hh", "[", "degseq", "]"}]}], ";", 
     RowBox[{"tent1", "=", 
      FractionBox[
       RowBox[{"Log", "[", "n1", "]"}], "hh1"]}], ";", 
     RowBox[{"g1", "=", 
      RowBox[{"makeDCM", "[", 
       RowBox[{"n1", ",", "heads", ",", "tails"}], "]"}]}], ";", 
     RowBox[{"trans1", "=", 
      RowBox[{"transitProbM", "[", "g1", "]"}]}], ";", 
     RowBox[{"pi1", "=", 
      RowBox[{"stationaryProbEigen", "[", "g1", "]"}]}], ";", 
     RowBox[{"distList", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"transM", "=", "trans1"}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "0"}], ",", 
       RowBox[{"i", "\[LessEqual]", 
        RowBox[{
         RowBox[{"3", "/", "2"}], " ", "tent1"}]}], ",", 
       RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"dist", "=", 
         RowBox[{"Max", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"totalVariation", "[", 
              RowBox[{"#1", ",", "pi1"}], "]"}], "&"}], ")"}], "/@", 
           "transM"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"AppendTo", "[", 
         RowBox[{"distList", ",", "dist"}], "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"PrintTemporary", "[", "i", "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"transM", "=", 
         RowBox[{"transM", ".", "trans1"}]}]}]}], "\[IndentingNewLine]", 
      "]"}], ";", 
     RowBox[{"{", 
      RowBox[{"tent1", ",", "maxdeg", ",", "distList"}], "}"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.827505179633609*^9, 3.827505181651677*^9}, {
   3.827505904334695*^9, 3.827506147190937*^9}, {3.8275062296602077`*^9, 
   3.8275062421152563`*^9}, {3.827507342539222*^9, 3.827507420408729*^9}, {
   3.827507454150435*^9, 3.8275075313198023`*^9}, {3.827507753169512*^9, 
   3.8275077832197933`*^9}, {3.827507875611189*^9, 3.827507880063459*^9}, {
   3.827582550032671*^9, 3.827582552025714*^9}, {3.827582937603449*^9, 
   3.8275829686765537`*^9}, {3.827583002549666*^9, 3.8275830089687223`*^9}, {
   3.8275839339227953`*^9, 3.827583935679541*^9}, {3.827586385493795*^9, 
   3.8275863893184633`*^9}, {3.8275864680856323`*^9, 3.827586473612335*^9}, 
   3.8275865790621243`*^9},
 CellLabel->"In[60]:=",ExpressionUUID->"e8b382db-570e-400b-b5d4-7031e06ea49c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "pdf0"}]], "Input",
 CellChangeTimes->{{3.827591675726585*^9, 3.827591687546751*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"dea91fa3-941d-4d48-a52a-ef5ee1c81b0c"],

Cell[BoxData[
 InterpretationBox[
  StyleBox[
   FrameBox[
    DynamicModuleBox[{System`InformationDump`open$$ = True, 
     System`InformationDump`mouseOver$$ = False}, 
     PaneSelectorBox[{True->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox["\<\" Symbol\"\>", "InformationTitleText",
             StripOnInput->False,
             BaseStyle -> None],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"Notebook$$16$586818`pdf0\"\>", 
             "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          PaneBox[
           TagBox[GridBox[{
              {
               StyleBox[
                TagBox[
                 TooltipBox[
                  StyleBox["\<\" Definitions\"\>", "InformationRowLabel",
                   StripOnInput->False],
                  "\"Definitions\"",
                  TooltipStyle->"TextStyling"],
                 Annotation[#, "Definitions", "Tooltip"]& ], "DialogStyle",
                StripOnInput->False]},
              {
               TemplateBox[{"\"\[ThinSpace]\"", 
                 GridBox[{{
                    RowBox[{
                    RowBox[{"pdf0", "[", "i_", "]"}], "=", 
                    RowBox[{"Piecewise", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["2", 
                    RowBox[{
                    SuperscriptBox["i", 
                    RowBox[{"5", "/", "2"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"Zeta", "[", 
                    FractionBox["3", "2"], "]"}]}], ")"}]}]], ",", 
                    RowBox[{"i", "\[GreaterEqual]", "2"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"1", "+", 
                    RowBox[{"Zeta", "[", 
                    FractionBox["3", "2"], "]"}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"Zeta", "[", 
                    FractionBox["5", "2"], "]"}]}]}], 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"Zeta", "[", 
                    FractionBox["3", "2"], "]"}]}]], ",", 
                    RowBox[{"i", "\[Equal]", "0"}]}], "}"}]}], "}"}], ",", 
                    "0"}], "]"}]}]}, {" "}}, 
                  GridBoxAlignment -> {"Columns" -> {{Left}}}, 
                  DefaultBaseStyle -> "Column", 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]},
                "RowDefault"]}
             },
             DefaultBaseStyle->"Column",
             GridBoxAlignment->{"Columns" -> {{Left}}},
             
             GridBoxItemSize->{
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
            "Column"],
           FrameMargins->{{6, 0}, {3, 6}}], "\<\"\"\>"},
         {
          PaneBox[GridBox[{
             {
              
              DynamicModuleBox[{System`InformationDump`open$$ = {
               False, False, False, False, False, False}}, 
               StyleBox[GridBox[{
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Full Name\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"FullName\"",
                    TooltipStyle->"TextStyling"],
                    
                    Annotation[#, "FullName", 
                    "Tooltip"]& ], "\<\"Notebook$$16$586818`pdf0\"\>"}
                 },
                 AutoDelete->False,
                 GridBoxAlignment->{"Columns" -> {Right, Left}},
                 GridBoxDividers->None,
                 GridBoxItemSize->{"Columns" -> {Automatic, Automatic}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.8]}, 
                    Offset[0.2]}}], "DialogStyle",
                StripOnInput->False],
               DynamicModuleValues:>{}]}
            },
            DefaultBaseStyle->"Column",
            GridBoxAlignment->{"Columns" -> {{Left}}},
            GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[3.6]}, 
                Offset[0.2]}}],
           FrameMargins->{{6, 6}, {6, 3}}], ""},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpener"],
               ImageSizeCache->{10., {3., 7.}}], True->
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpenerHot"],
               ImageSizeCache->{10., {3., 7.}}]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, False],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"], False->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox["\<\" Symbol\"\>", "InformationTitleText",
             StripOnInput->False],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"Notebook$$16$586818`pdf0\"\>", 
             "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpener"]], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpenerHot"]]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, True],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]}, Dynamic[System`InformationDump`open$$],
      BaselinePosition->Baseline,
      FrameMargins->0,
      ImageSize->Automatic],
     DynamicModuleValues:>{}],
    BaseStyle->"InformationGridFrame",
    StripOnInput->False], "InformationGridPlain",
   StripOnInput->False],
  InformationData[
   Association[
   "ObjectType" -> "Symbol", "Usage" -> "Notebook$$16$586818`pdf0", 
    "Documentation" -> None, "OwnValues" -> None, "UpValues" -> None, 
    "DownValues" -> 
    Information`InformationValueForm[
     DownValues, $CellContext`pdf0, {$CellContext`pdf0[
         Pattern[$CellContext`i, 
          Blank[]]] -> Piecewise[{{2 $CellContext`i^Rational[-5, 2]/(-1 + Zeta[
             Rational[3, 2]]), $CellContext`i >= 2}, {(-1 + Zeta[
               Rational[3, 2]])^(-1) (1 + Zeta[
              Rational[3, 2]] - 2 Zeta[
              Rational[5, 2]]), $CellContext`i == 0}}, 0]}], "SubValues" -> 
    None, "DefaultValues" -> None, "NValues" -> None, "FormatValues" -> None, 
    "Options" -> None, "Attributes" -> {}, "FullName" -> 
    "Notebook$$16$586818`pdf0"], False]]], "Output",
 CellChangeTimes->{{3.827591677583849*^9, 3.827591688424477*^9}, 
   3.827596640378076*^9},
 CellLabel->"Out[61]=",ExpressionUUID->"bbddfca9-a269-4ef3-b35f-70da7bd0c268"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "pdf1"}]], "Input",
 CellChangeTimes->{{3.827591692450955*^9, 3.827591693823641*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"9df0f18c-1d3c-4003-8bab-504f4be45171"],

Cell[BoxData[
 InterpretationBox[
  StyleBox[
   FrameBox[
    DynamicModuleBox[{System`InformationDump`open$$ = True, 
     System`InformationDump`mouseOver$$ = False}, 
     PaneSelectorBox[{True->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox["\<\" Symbol\"\>", "InformationTitleText",
             StripOnInput->False,
             BaseStyle -> None],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"Notebook$$16$586818`pdf1\"\>", 
             "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          PaneBox[
           TagBox[GridBox[{
              {
               StyleBox[
                TagBox[
                 TooltipBox[
                  StyleBox["\<\" Definitions\"\>", "InformationRowLabel",
                   StripOnInput->False],
                  "\"Definitions\"",
                  TooltipStyle->"TextStyling"],
                 Annotation[#, "Definitions", "Tooltip"]& ], "DialogStyle",
                StripOnInput->False]},
              {
               TemplateBox[{"\"\[ThinSpace]\"", 
                 GridBox[{{
                    RowBox[{
                    RowBox[{"pdf1", "[", "i_", "]"}], "=", 
                    RowBox[{"Piecewise", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["2", 
                    RowBox[{
                    SuperscriptBox["i", 
                    RowBox[{"7", "/", "2"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"Zeta", "[", 
                    FractionBox["5", "2"], "]"}]}], ")"}]}]], ",", 
                    RowBox[{"i", "\[GreaterEqual]", "2"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"1", "+", 
                    RowBox[{"Zeta", "[", 
                    FractionBox["5", "2"], "]"}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"Zeta", "[", 
                    FractionBox["7", "2"], "]"}]}]}], 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"Zeta", "[", 
                    FractionBox["5", "2"], "]"}]}]], ",", 
                    RowBox[{"i", "\[Equal]", "0"}]}], "}"}]}], "}"}], ",", 
                    "0"}], "]"}]}]}, {" "}}, 
                  GridBoxAlignment -> {"Columns" -> {{Left}}}, 
                  DefaultBaseStyle -> "Column", 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]},
                "RowDefault"]}
             },
             DefaultBaseStyle->"Column",
             GridBoxAlignment->{"Columns" -> {{Left}}},
             
             GridBoxItemSize->{
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
            "Column"],
           FrameMargins->{{6, 0}, {3, 6}}], "\<\"\"\>"},
         {
          PaneBox[GridBox[{
             {
              
              DynamicModuleBox[{System`InformationDump`open$$ = {
               False, False, False, False, False, False}}, 
               StyleBox[GridBox[{
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Full Name\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"FullName\"",
                    TooltipStyle->"TextStyling"],
                    
                    Annotation[#, "FullName", 
                    "Tooltip"]& ], "\<\"Notebook$$16$586818`pdf1\"\>"}
                 },
                 AutoDelete->False,
                 GridBoxAlignment->{"Columns" -> {Right, Left}},
                 GridBoxDividers->None,
                 GridBoxItemSize->{"Columns" -> {Automatic, Automatic}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.8]}, 
                    Offset[0.2]}}], "DialogStyle",
                StripOnInput->False],
               DynamicModuleValues:>{}]}
            },
            DefaultBaseStyle->"Column",
            GridBoxAlignment->{"Columns" -> {{Left}}},
            GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[3.6]}, 
                Offset[0.2]}}],
           FrameMargins->{{6, 6}, {6, 3}}], ""},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpener"],
               ImageSizeCache->{10., {3., 7.}}], True->
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpenerHot"],
               ImageSizeCache->{10., {3., 7.}}]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, False],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"], False->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox["\<\" Symbol\"\>", "InformationTitleText",
             StripOnInput->False],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"Notebook$$16$586818`pdf1\"\>", 
             "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpener"]], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpenerHot"]]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, True],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]}, Dynamic[System`InformationDump`open$$],
      BaselinePosition->Baseline,
      FrameMargins->0,
      ImageSize->Automatic],
     DynamicModuleValues:>{}],
    BaseStyle->"InformationGridFrame",
    StripOnInput->False], "InformationGridPlain",
   StripOnInput->False],
  InformationData[
   Association[
   "ObjectType" -> "Symbol", "Usage" -> "Notebook$$16$586818`pdf1", 
    "Documentation" -> None, "OwnValues" -> None, "UpValues" -> None, 
    "DownValues" -> 
    Information`InformationValueForm[
     DownValues, $CellContext`pdf1, {$CellContext`pdf1[
         Pattern[$CellContext`i, 
          Blank[]]] -> Piecewise[{{2 $CellContext`i^Rational[-7, 2]/(-1 + Zeta[
             Rational[5, 2]]), $CellContext`i >= 2}, {(-1 + Zeta[
               Rational[5, 2]])^(-1) (1 + Zeta[
              Rational[5, 2]] - 2 Zeta[
              Rational[7, 2]]), $CellContext`i == 0}}, 0]}], "SubValues" -> 
    None, "DefaultValues" -> None, "NValues" -> None, "FormatValues" -> None, 
    "Options" -> None, "Attributes" -> {}, "FullName" -> 
    "Notebook$$16$586818`pdf1"], False]]], "Output",
 CellChangeTimes->{3.827591694874803*^9, 3.827591767212007*^9, 
  3.827596640660244*^9},
 CellLabel->"Out[62]=",ExpressionUUID->"c2926953-4c85-4323-9a5e-42fcb996dd3f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{"data", "=", 
   RowBox[{"ParallelTable", "[", 
    RowBox[{
     RowBox[{"simMixing", "[", 
      RowBox[{"pdf", ",", "n1", ",", "r0", ",", "p0"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"pdf", ",", 
       RowBox[{"{", 
        RowBox[{"pdf0", ",", "pdf1"}], "}"}]}], "}"}]}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.827506153982997*^9, 3.827506186050022*^9}, {
   3.827506251866507*^9, 3.827506286128779*^9}, {3.827506666568224*^9, 
   3.827506668079862*^9}, {3.82750755208066*^9, 3.827507552243637*^9}, {
   3.8275077876953793`*^9, 3.827507798465199*^9}, {3.827507834228683*^9, 
   3.827507853221909*^9}, {3.827508436073043*^9, 3.827508436203332*^9}, 
   3.827581898402438*^9, {3.8275831841965446`*^9, 3.8275831949418716`*^9}, {
   3.827586236237877*^9, 3.827586240620034*^9}, {3.827586414733151*^9, 
   3.827586414903569*^9}, {3.827586494521737*^9, 3.827586541083797*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"4200fb53-bf61-4ee0-8b90-9ff4e7e91ae4"],

Cell[CellGroupData[{

Cell[BoxData["0"], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.82759670798223*^9},
 CellLabel->
  "(kernel 1)",ExpressionUUID->"0e35f6b2-1716-4fe2-8809-7b1d680db08d"],

Cell[BoxData["0"], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.8275967092135773`*^9},
 CellLabel->
  "(kernel 2)",ExpressionUUID->"667d722e-a297-402a-be86-b10bfcba006e"],

Cell[BoxData["1"], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.827596773557725*^9},
 CellLabel->
  "(kernel 2)",ExpressionUUID->"20990830-6082-4c8a-b42a-9590c9435329"],

Cell[BoxData["1"], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.827596776360485*^9},
 CellLabel->
  "(kernel 1)",ExpressionUUID->"91a1f7ab-2e1f-4b11-be0d-b4986bcd950f"],

Cell[BoxData["2"], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.827596838187409*^9},
 CellLabel->
  "(kernel 2)",ExpressionUUID->"4a4457e2-10db-49a8-8ddc-8ee6098fbe56"],

Cell[BoxData["2"], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.8275968429015427`*^9},
 CellLabel->
  "(kernel 1)",ExpressionUUID->"90574c9d-b4b7-4b80-a128-1559df889216"],

Cell[BoxData["3"], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.827596903355392*^9},
 CellLabel->
  "(kernel 2)",ExpressionUUID->"a6a2870b-8c12-4ec6-acd9-c3b710b0bf50"],

Cell[BoxData["3"], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.827596908635503*^9},
 CellLabel->
  "(kernel 1)",ExpressionUUID->"48f0c492-295d-462e-b516-d26eb0b04662"],

Cell[BoxData["4"], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.827596969197051*^9},
 CellLabel->
  "(kernel 2)",ExpressionUUID->"6d16a9a5-878c-4761-8753-044b1d68bb07"],

Cell[BoxData["4"], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.82759697731816*^9},
 CellLabel->
  "(kernel 1)",ExpressionUUID->"36a01d02-5c66-48bc-9f4e-7f3bf1bc301f"],

Cell[BoxData["5"], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.827597035796769*^9},
 CellLabel->
  "(kernel 2)",ExpressionUUID->"4dc50164-0441-475d-a1ec-f8f0e925af6f"],

Cell[BoxData["5"], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.827597044151547*^9},
 CellLabel->
  "(kernel 1)",ExpressionUUID->"421ad43e-06d6-466a-a9a9-d9eef5d2500e"],

Cell[BoxData["6"], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.8275971037680902`*^9},
 CellLabel->
  "(kernel 2)",ExpressionUUID->"9966a79b-279f-44ba-ac47-dd0d21773b8c"],

Cell[BoxData["6"], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.827597111403001*^9},
 CellLabel->
  "(kernel 1)",ExpressionUUID->"22c869e4-cbe4-4c7b-94e7-54d57653c595"],

Cell[BoxData["7"], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.82759717206312*^9},
 CellLabel->
  "(kernel 2)",ExpressionUUID->"e9dde47b-a604-4900-9d9e-e188b12da15c"],

Cell[BoxData["7"], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.8275971803276043`*^9},
 CellLabel->
  "(kernel 1)",ExpressionUUID->"c593c59a-8c98-425b-ad9c-99d5418f4262"],

Cell[BoxData["8"], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.827597242996594*^9},
 CellLabel->
  "(kernel 2)",ExpressionUUID->"9184ffa4-1866-447d-8981-443c61269425"],

Cell[BoxData["8"], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.827597250352646*^9},
 CellLabel->
  "(kernel 1)",ExpressionUUID->"f3ed3717-dc3a-47d5-8ce4-03ab5d1925bd"],

Cell[BoxData["9"], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.827597317588423*^9},
 CellLabel->
  "(kernel 2)",ExpressionUUID->"a2bdc90c-255d-458c-a586-d205285955a4"],

Cell[BoxData["9"], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.827597325229528*^9},
 CellLabel->
  "(kernel 1)",ExpressionUUID->"0288fd28-2833-412d-942c-5de12fcf1eb8"],

Cell[BoxData["10"], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.82759739624081*^9},
 CellLabel->
  "(kernel 2)",ExpressionUUID->"de8769a2-17c7-44ad-8b24-91cbd34fe43e"],

Cell[BoxData["10"], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.8275974070026817`*^9},
 CellLabel->
  "(kernel 1)",ExpressionUUID->"c711c88f-cb3d-4691-973f-30359ee33741"],

Cell[BoxData["11"], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.827597482113961*^9},
 CellLabel->
  "(kernel 2)",ExpressionUUID->"b326d4f0-306a-4194-910e-1ff3d0d4a1ae"],

Cell[BoxData["11"], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.827597500215727*^9},
 CellLabel->
  "(kernel 1)",ExpressionUUID->"b2f1ac1d-db8c-4e71-bc99-e5360e21a1c1"],

Cell[BoxData["12"], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.827597578963797*^9},
 CellLabel->
  "(kernel 2)",ExpressionUUID->"e8f03812-7580-48d5-83e3-599f1d7e0558"],

Cell[BoxData["12"], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.82759761301713*^9},
 CellLabel->
  "(kernel 1)",ExpressionUUID->"1cbcd003-522f-409f-b741-8f953ed7a685"],

Cell[BoxData["13"], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.827597681925486*^9},
 CellLabel->
  "(kernel 2)",ExpressionUUID->"24778200-6c95-4bb0-8672-d85922efcd49"],

Cell[BoxData["13"], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.8275977540522614`*^9},
 CellLabel->
  "(kernel 1)",ExpressionUUID->"ac915b84-73cb-48c2-9a5d-2c429d340db8"],

Cell[BoxData["14"], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.827597802108082*^9},
 CellLabel->
  "(kernel 2)",ExpressionUUID->"87180b43-c760-4488-9a2e-a3a0028d2a3c"],

Cell[BoxData["14"], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.82759791912639*^9},
 CellLabel->
  "(kernel 1)",ExpressionUUID->"0e4989e0-c06f-4e34-925f-916d42887543"],

Cell[BoxData["15"], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.827597938199849*^9},
 CellLabel->
  "(kernel 2)",ExpressionUUID->"bda420cc-e005-428c-afaf-2f64573ada05"],

Cell[BoxData["16"], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.827598082246757*^9},
 CellLabel->
  "(kernel 2)",ExpressionUUID->"250c3e1f-fb4d-47a1-b02f-0d3673db73af"],

Cell[BoxData["15"], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.827598106227209*^9},
 CellLabel->
  "(kernel 1)",ExpressionUUID->"f972ebc8-c238-4412-8478-f667842cbc25"],

Cell[BoxData["17"], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.82759822307712*^9},
 CellLabel->
  "(kernel 2)",ExpressionUUID->"714a2583-7c6e-406e-9ebc-a450ed3b0cb5"],

Cell[BoxData["16"], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.827598297482246*^9},
 CellLabel->
  "(kernel 1)",ExpressionUUID->"7c7c211c-181d-4565-a588-99442e93fd2a"],

Cell[BoxData["18"], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.827598368699252*^9},
 CellLabel->
  "(kernel 2)",ExpressionUUID->"6148a107-7867-4298-a78f-a1c1ae465c30"],

Cell[BoxData["17"], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.827598497240933*^9},
 CellLabel->
  "(kernel 1)",ExpressionUUID->"2e341113-c1fb-4e2f-bcfe-f53af319dff9"],

Cell[BoxData["19"], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.8275985249532957`*^9},
 CellLabel->
  "(kernel 2)",ExpressionUUID->"92f33980-eac2-4e10-9ee6-0b7a51b75865"],

Cell[BoxData["18"], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.827598695251696*^9},
 CellLabel->
  "(kernel 1)",ExpressionUUID->"42bc0cc0-3a59-4ee3-8eb4-cdc6ca1bfb57"],

Cell[BoxData["19"], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.827598893037161*^9},
 CellLabel->
  "(kernel 1)",ExpressionUUID->"6376bf90-0050-4f00-91ef-3c3feaacdf4b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2377.227785`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"13.28771237954945`", ",", "58", ",", 
       RowBox[{"{", 
        RowBox[{
        "1.000000000000001`", ",", "1.0000000000000004`", ",", 
         "0.999817992228958`", ",", "0.9975691805668045`", ",", 
         "0.9932012389614304`", ",", "0.979038907450944`", ",", 
         "0.9585452662903766`", ",", "0.9058721619180833`", ",", 
         "0.835783360341655`", ",", "0.7078917123176139`", ",", 
         "0.5775024966962594`", ",", "0.4494023180730121`", ",", 
         "0.3360613554778217`", ",", "0.24574807969648435`", ",", 
         "0.17508360761423175`", ",", "0.12458688079262165`", ",", 
         "0.0887880289041289`", ",", "0.06303926298428289`", ",", 
         "0.044484263148291674`", ",", "0.03123885573140625`"}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"13.28771237954945`", ",", "29", ",", 
       RowBox[{"{", 
        RowBox[{
        "1.0000000000000018`", ",", "0.9999906473125142`", ",", 
         "0.9996175627285706`", ",", "0.9987956490109922`", ",", 
         "0.9962686821161418`", ",", "0.9894354031383472`", ",", 
         "0.9760800290469563`", ",", "0.9483745469109013`", ",", 
         "0.9033859734247751`", ",", "0.8248690058942949`", ",", 
         "0.7019613429603054`", ",", "0.5493324284325856`", ",", 
         "0.40857539419250677`", ",", "0.29559279830854857`", ",", 
         "0.21042164868059127`", ",", "0.1507417857553418`", ",", 
         "0.10623281248394068`", ",", "0.07479944242677178`", ",", 
         "0.0531328517591146`", ",", "0.03810404967422898`"}], "}"}]}], 
      "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.82750618750661*^9, 3.82750620118823*^9}, {
   3.827506244387145*^9, 3.8275062865023527`*^9}, 3.827506669528458*^9, 
   3.8275075623531847`*^9, {3.827507846454018*^9, 3.827507863820056*^9}, 
   3.827507897737528*^9, 3.827508499174609*^9, 3.8275085675638437`*^9, 
   3.827581702408956*^9, 3.827581907342372*^9, 3.8275825673272*^9, {
   3.8275830199761257`*^9, 3.8275830386046953`*^9}, 3.827583204043338*^9, 
   3.827583974899845*^9, {3.827586242883401*^9, 3.827586266118609*^9}, 
   3.827586361752943*^9, {3.827586402396824*^9, 3.827586420959803*^9}, 
   3.827586485694004*^9, {3.827586524980431*^9, 3.827586549262147*^9}, 
   3.827586592808782*^9, 3.8275868780743227`*^9, 3.827586962199501*^9, 
   3.827589182265112*^9, 3.8275942258562326`*^9, 3.827599017916663*^9},
 CellLabel->"Out[63]=",ExpressionUUID->"921030d0-2f16-4f82-abee-58863796e003"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"tent0", ",", "maxdeg0", ",", "distList0"}], "}"}], "=", 
  RowBox[{"data", "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.827506153982997*^9, 3.827506186050022*^9}, {
   3.827506251866507*^9, 3.827506286128779*^9}, {3.827506437461927*^9, 
   3.827506442923704*^9}, {3.827506633494356*^9, 3.827506655763257*^9}, {
   3.827507596887608*^9, 3.82750759706413*^9}, 3.827507862610044*^9, {
   3.827507900209453*^9, 3.827507905382833*^9}, 3.827507935941527*^9, {
   3.827508441523345*^9, 3.827508441705063*^9}, {3.827583201223219*^9, 
   3.8275832058907347`*^9}, {3.827586663711932*^9, 3.827586705010565*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"bb7279aa-3700-479f-955f-318470ab9b44"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"13.28771237954945`", ",", "58", ",", 
   RowBox[{"{", 
    RowBox[{
    "1.000000000000001`", ",", "1.0000000000000004`", ",", 
     "0.999817992228958`", ",", "0.9975691805668045`", ",", 
     "0.9932012389614304`", ",", "0.979038907450944`", ",", 
     "0.9585452662903766`", ",", "0.9058721619180833`", ",", 
     "0.835783360341655`", ",", "0.7078917123176139`", ",", 
     "0.5775024966962594`", ",", "0.4494023180730121`", ",", 
     "0.3360613554778217`", ",", "0.24574807969648435`", ",", 
     "0.17508360761423175`", ",", "0.12458688079262165`", ",", 
     "0.0887880289041289`", ",", "0.06303926298428289`", ",", 
     "0.044484263148291674`", ",", "0.03123885573140625`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.82750618750661*^9, 3.82750620118823*^9}, {
   3.827506244387145*^9, 3.8275062865023527`*^9}, 3.82750644473431*^9, 
   3.827506585962928*^9, {3.827506637726777*^9, 3.827506657997139*^9}, 
   3.827507607235117*^9, {3.827507929949244*^9, 3.827507947399251*^9}, 
   3.827508626262247*^9, 3.827581919651354*^9, 3.8275825771253357`*^9, 
   3.827583052269404*^9, 3.827583216821497*^9, 3.827583981513035*^9, {
   3.827586680743739*^9, 3.82758670561439*^9}, 3.8275868784759283`*^9, 
   3.827586962427022*^9, 3.827589182489388*^9, 3.827596581679512*^9, 
   3.8275990181689167`*^9},
 CellLabel->"Out[64]=",ExpressionUUID->"4f1dd831-fe45-401d-bf6a-80cca8da9714"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"tent1", ",", "maxdeg1", ",", "distList1"}], "}"}], "=", 
  RowBox[{"data", "[", 
   RowBox[{"[", "2", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{3.827586707819683*^9},
 CellLabel->"In[65]:=",ExpressionUUID->"69755f5c-8ede-4043-87cd-eb8827ca31da"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"13.28771237954945`", ",", "29", ",", 
   RowBox[{"{", 
    RowBox[{
    "1.0000000000000018`", ",", "0.9999906473125142`", ",", 
     "0.9996175627285706`", ",", "0.9987956490109922`", ",", 
     "0.9962686821161418`", ",", "0.9894354031383472`", ",", 
     "0.9760800290469563`", ",", "0.9483745469109013`", ",", 
     "0.9033859734247751`", ",", "0.8248690058942949`", ",", 
     "0.7019613429603054`", ",", "0.5493324284325856`", ",", 
     "0.40857539419250677`", ",", "0.29559279830854857`", ",", 
     "0.21042164868059127`", ",", "0.1507417857553418`", ",", 
     "0.10623281248394068`", ",", "0.07479944242677178`", ",", 
     "0.0531328517591146`", ",", "0.03810404967422898`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.827586708348181*^9, 3.827586878647884*^9, 
  3.827586962522073*^9, 3.827589182601289*^9, 3.827596583480217*^9, 
  3.82759901832508*^9},
 CellLabel->"Out[65]=",ExpressionUUID->"823014e0-0d40-43bd-ace3-1abbd9e9d8c2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"plt", "=", 
  RowBox[{"ListPlot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"distList0", ",", "distList1"}], "}"}], ",", 
    RowBox[{"GridLines", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"tent0", ",", "tent1"}], "}"}], ",", " ", 
       RowBox[{"{", "}"}]}], "}"}]}], ",", 
    RowBox[{"BaseStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"FontSize", "\[Rule]", "25"}], "}"}]}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "Large"}], ",", 
    RowBox[{"PlotLegends", "\[Rule]", 
     RowBox[{"LineLegend", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"StringForm", "[", 
           RowBox[{"\"\<\[Kappa]=``\>\"", ",", "#"}], "]"}], "&"}], "/@", 
         RowBox[{"{", 
          RowBox[{"\[Kappa]0", ",", "\[Kappa]1"}], "}"}]}], ")"}], ",", 
       RowBox[{"LabelStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"FontSize", "\[Rule]", "25"}], "}"}]}]}], "]"}]}], ",", 
    RowBox[{"PlotLabel", "\[Rule]", 
     RowBox[{"StringForm", "[", 
      RowBox[{"\"\<n=``\>\"", ",", "n1"}], "]"}]}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"2", "tent0"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1.1"}], "}"}]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8275057357050457`*^9, 3.8275057773014507`*^9}, 
   3.827506292420326*^9, {3.827506568431608*^9, 3.827506594651984*^9}, {
   3.8275079533963537`*^9, 3.827508237977504*^9}, {3.827508297829*^9, 
   3.827508413438324*^9}, {3.827581921673295*^9, 3.827581924841024*^9}, {
   3.8275840001444483`*^9, 3.8275840020033617`*^9}, {3.827584036409458*^9, 
   3.82758404406456*^9}, {3.827586904953487*^9, 3.8275869050917597`*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"12df2108-70c0-4146-a6aa-f8bb5b467aa0"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{}, {{{
        Directive[
         PointSize[0.012833333333333334`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6], FontSize -> 25], 
        PointBox[CompressedData["
1:eJxTTMoPSmViYGAQAWIQDQEf7FmhNFTAgQmFz+EwMyfIt+nfeyhfwGED60Fj
sTcwvojDq89fv/megPElHCblKqR7hsD4Mg5atX7y6WveQfkKDs0FO+c+//MG
yldyUF39bN+efa+gfBWHyHyDVp7lz6B8NYdVaaItz6oeQfkaDr82bP/AePgO
lK/lcK3xXA1701UoX8dB/8savzUl56F8PYdDGUkHlDOPQfkGDiVXmpnePtkP
5Rs67EnL/nB+1zYo38jh09KHIeHKG6B8Ywd9g4t6S44tg/JNHCpS3siJ/J1v
DwCyR1pU
         "]]}, {
        Directive[
         PointSize[0.012833333333333334`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6], FontSize -> 25], 
        PointBox[CompressedData["
1:eJxTTMoPSmViYGAQAWIQDQEf7DmgNFTAoSL7QtKb/++hfA6HlKW9P+7+gfEF
HIxK/3gpfYPxRRzm//h2O+8hjC/hIFVtn1+yEsaXceBXStTnsYHxFRzmvHo1
WTTyHZSv5PDnRMHmzhdvoHwVhyszK9cHp76C8tUcZjonLSovewblazgcYbwx
U3HKQyhfy2FPCUOmpNotKF/HQexYFt+/V5egfD2HRby7dkq8PwXlGzgcuf1r
f6P3YSjf0GFDQeJ1IaPdUL6Rw5LU32l8apuhfGMHLnGflVYmq6F8E4cJYSn7
4psW2wMAFPFaow==
         "]]}}}, {{}, {}}}, {
    DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, 
     BaseStyle -> {FontSize -> 25}, DisplayFunction :> Identity, 
     Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {{13.28771237954945, 13.28771237954945}, {}}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Large, 
     Method -> {
      "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
       "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& )}}, PlotLabel -> FormBox[
       InterpretationBox[
       "\"n=\\!\\(\\*FormBox[\\\"10000\\\", TraditionalForm]\\)\"", 
        StringForm["n=``", 10000], Editable -> False], TraditionalForm], 
     PlotRange -> {{0, 26.5754247590989}, {0, 1.1}}, PlotRangeClipping -> 
     True, PlotRangePadding -> {{0, 0}, {0, 0}}, 
     Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{
       InterpretationBox[
       "\"\[Kappa]=\\!\\(\\*FormBox[FractionBox[\\\"3\\\", \\\"2\\\"], \
TraditionalForm]\\)\"", 
        StringForm["\[Kappa]=``", 
         Rational[3, 2]], Editable -> False], 
       InterpretationBox[
       "\"\[Kappa]=\\!\\(\\*FormBox[FractionBox[\\\"5\\\", \\\"2\\\"], \
TraditionalForm]\\)\"", 
        StringForm["\[Kappa]=``", 
         Rational[5, 2]], Editable -> False]}, "LineLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], FontSize -> 25], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], FontSize -> 25], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.365] -> Baseline)], #}, {
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], FontSize -> 25], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], FontSize -> 25], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.365] -> Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontSize -> 25, FontFamily -> "Arial"}, Background -> Automatic, 
         StripOnInput -> False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FontSize", "\[Rule]", "25"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.880722`", ",", "0.611041`", ",", "0.142051`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FontSize", "\[Rule]", "25"}]}], "]"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"False", ",", "False"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"FontSize", "\[Rule]", "25"}], "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.827506293204577*^9, 3.827506446255769*^9, {3.82750657191982*^9, 
   3.8275065949479847`*^9}, 3.8275066404676723`*^9, 3.8275066793642406`*^9, 
   3.8275076106095324`*^9, {3.827507989096177*^9, 3.82750809227003*^9}, {
   3.827508144301054*^9, 3.8275082384362993`*^9}, {3.8275083144665194`*^9, 
   3.827508413854457*^9}, 3.827508630229083*^9, 3.827581926775793*^9, 
   3.827582577581155*^9, 3.8275830544340363`*^9, 3.8275839832896757`*^9, 
   3.8275840449136343`*^9, 3.8275867107330847`*^9, {3.827586879581811*^9, 
   3.827586906132545*^9}, 3.8275869627976217`*^9, 3.827589182884132*^9, 
   3.827596585700684*^9, 3.82759901865893*^9},
 CellLabel->"Out[66]=",ExpressionUUID->"a9321ffd-ff41-4f8a-9667-bb9083bf4dce"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<mixing-1.pdf\>\"", ",", "plt"}], "]"}]], "Input",
 CellChangeTimes->{{3.827508604969808*^9, 3.827508623701088*^9}, {
  3.827591582969243*^9, 3.827591583543125*^9}, {3.827596601051752*^9, 
  3.8275966313120823`*^9}, {3.827599770071879*^9, 3.827599772464827*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"c77c93ca-c0d7-4bf1-90f2-648574cacea0"],

Cell[BoxData["\<\"mixing-1.pdf\"\>"], "Output",
 CellChangeTimes->{3.827508670577901*^9, 3.8275868882595043`*^9, 
  3.8275869633388157`*^9, 3.8275891835764837`*^9, 3.827596603259197*^9, 
  3.827599019377707*^9, 3.827599775682966*^9},
 CellLabel->"Out[68]=",ExpressionUUID->"c5cc96ac-47a7-45c6-8d79-70e86f4bf93d"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1256.7272727272727`, 682.6909090909091},
WindowMargins->{{0, Automatic}, {0, Automatic}},
FrontEndVersion->"12.2 for Linux x86 (64-bit) (December 12, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"e61176c4-e08b-4fa3-bf92-3f8b3260e14c"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 270, 6, 158, "Title",ExpressionUUID->"d42c93f8-3191-4e30-be36-3dde0204c4cc"],
Cell[CellGroupData[{
Cell[875, 32, 152, 3, 69, "Chapter",ExpressionUUID->"3d09c5ea-752d-4c4f-a012-64278d04bc23"],
Cell[1030, 37, 175, 3, 34, "Text",ExpressionUUID->"001e4823-fdd1-4035-a269-fdf403504035"],
Cell[1208, 42, 269, 5, 29, "Input",ExpressionUUID->"0a04ed06-d6bb-43e6-892c-f3f5e8e970d5"],
Cell[1480, 49, 243, 4, 29, "Input",ExpressionUUID->"a8d4243b-adb4-4e4d-8956-39ee4ea7c9e5"],
Cell[1726, 55, 152, 3, 34, "Text",ExpressionUUID->"cb74b914-f8af-4484-ad8f-8f2f95ecb4e0"],
Cell[1881, 60, 686, 11, 29, "Input",ExpressionUUID->"792cdd12-7100-4ff6-9dbc-013f752cb89d"],
Cell[2570, 73, 172, 3, 34, "Text",ExpressionUUID->"1eaa547c-6569-4449-a695-7940d9a4b742"],
Cell[2745, 78, 416, 8, 29, "Input",ExpressionUUID->"e071a4cf-2ea1-4085-b30b-cb4ff9c0157d"],
Cell[3164, 88, 398, 11, 29, "Input",ExpressionUUID->"dbe0b9ab-1438-45f0-9dad-2d7ecc8aa2fb"],
Cell[3565, 101, 699, 19, 47, "Input",ExpressionUUID->"d9fb2391-2bd3-42db-9d91-283bae1df695"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4301, 125, 209, 4, 69, "Chapter",ExpressionUUID->"4cd045fb-094e-4f4f-980f-bbcb0fd009ee"],
Cell[CellGroupData[{
Cell[4535, 133, 161, 3, 67, "Section",ExpressionUUID->"bce8abc4-1852-4bb0-8474-0b027a123567"],
Cell[CellGroupData[{
Cell[4721, 140, 238, 4, 29, "Input",ExpressionUUID->"69ef931b-dd9c-4245-a8fd-4d9ca86c3a11"],
Cell[4962, 146, 65466, 1111, 65, "Output",ExpressionUUID->"1ea68073-38fe-4904-9eb6-a685777f410f"]
}, Open  ]],
Cell[70443, 1260, 242, 4, 29, "Input",ExpressionUUID->"9e6f901c-e5a5-44a7-a8ca-b84f11a8833d"],
Cell[70688, 1266, 223, 3, 29, "Input",ExpressionUUID->"12154142-6b50-4711-8a0f-67bb4b1f66ba"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70948, 1274, 278, 4, 67, "Section",ExpressionUUID->"19becd8e-f7ae-4d6a-85aa-08cddec827ce"],
Cell[71229, 1280, 477, 10, 34, "Text",ExpressionUUID->"602257ec-2f08-4d92-8f08-705c733b03a9"],
Cell[71709, 1292, 244, 5, 29, "Input",ExpressionUUID->"72b9fa54-5297-49c1-8348-1ce302167b64"],
Cell[71956, 1299, 159, 3, 34, "Text",ExpressionUUID->"ecc7ae92-7edb-4f19-ad15-c5a6b842264d"],
Cell[CellGroupData[{
Cell[72140, 1306, 521, 9, 29, "Input",ExpressionUUID->"b1180962-9554-4c9e-9e0b-fafe17ab9ca3"],
Cell[72664, 1317, 2477, 68, 107, "Output",ExpressionUUID->"e5822dc7-e53e-472b-adce-35a2b27e42d0"]
}, Open  ]],
Cell[75156, 1388, 174, 3, 34, "Text",ExpressionUUID->"9df4be3d-c4a6-4dcb-a056-90d97d077e72"],
Cell[CellGroupData[{
Cell[75355, 1395, 333, 7, 29, "Input",ExpressionUUID->"1e01f5ef-9f74-4510-a6bd-4fa014cf73f1"],
Cell[75691, 1404, 2175, 63, 107, "Output",ExpressionUUID->"c1838d0e-850a-4bc7-a6c0-3ecdce1b4d18"]
}, Open  ]],
Cell[77881, 1470, 202, 4, 34, "Text",ExpressionUUID->"cc683ca3-b6ea-4afb-93bb-1401172aaa64"],
Cell[CellGroupData[{
Cell[78108, 1478, 354, 6, 29, "Input",ExpressionUUID->"6638173a-8198-4d4c-8b8f-74d39fcb79c1"],
Cell[78465, 1486, 320, 5, 33, "Output",ExpressionUUID->"e37786cd-7b25-457f-9278-107b6013a061"]
}, Open  ]],
Cell[78800, 1494, 230, 4, 34, "Text",ExpressionUUID->"fa22b702-0b40-4084-9f29-1c7bbdcf6e14"],
Cell[CellGroupData[{
Cell[79055, 1502, 514, 10, 29, "Input",ExpressionUUID->"d9e5c53d-1902-46c2-b7a1-7f469c76bb12"],
Cell[79572, 1514, 371, 6, 33, "Output",ExpressionUUID->"ae7112f6-c2ca-4d70-a51e-0c15c27f3537"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[79992, 1526, 307, 5, 67, "Section",ExpressionUUID->"5d3a9965-0b25-4c82-aba3-eb4daf0b3150"],
Cell[80302, 1533, 525, 11, 34, "Text",ExpressionUUID->"29d4de50-2715-4a40-91df-81cf51a99105"],
Cell[80830, 1546, 293, 6, 29, "Input",ExpressionUUID->"75f0c5ca-d4b0-4381-9c09-2b8ef032b3a4"],
Cell[81126, 1554, 159, 3, 34, "Text",ExpressionUUID->"4c1ba435-0f5d-4728-b21d-05d6efd2a3da"],
Cell[CellGroupData[{
Cell[81310, 1561, 566, 9, 29, "Input",ExpressionUUID->"5b9a2aff-3c3d-46e3-9441-5b7ee94fb8a3"],
Cell[81879, 1572, 2527, 69, 107, "Output",ExpressionUUID->"c4a22c14-2539-451c-a32c-c2c6d7695599"]
}, Open  ]],
Cell[84421, 1644, 174, 3, 34, "Text",ExpressionUUID->"67f469e6-e681-4cea-a84e-204577566d39"],
Cell[CellGroupData[{
Cell[84620, 1651, 380, 8, 29, "Input",ExpressionUUID->"af4e7bfc-6d32-4ef5-9c3f-4685e79b9424"],
Cell[85003, 1661, 2254, 65, 107, "Output",ExpressionUUID->"99f62a95-2958-4043-94e1-d099f6600484"]
}, Open  ]],
Cell[87272, 1729, 202, 4, 34, "Text",ExpressionUUID->"57d5766b-39a0-4fcc-a0b8-d2a73db01f54"],
Cell[CellGroupData[{
Cell[87499, 1737, 376, 6, 29, "Input",ExpressionUUID->"8b201674-fc7e-4846-a170-a12f7e2eec6a"],
Cell[87878, 1745, 368, 6, 33, "Output",ExpressionUUID->"4213a941-231a-4cf2-a784-e4a093001121"]
}, Open  ]],
Cell[88261, 1754, 217, 4, 34, "Text",ExpressionUUID->"56ba702d-095c-4827-a274-7a8ec5cc7de1"],
Cell[CellGroupData[{
Cell[88503, 1762, 462, 10, 29, "Input",ExpressionUUID->"0989b379-0ac4-42c5-a262-7fe7a6196428"],
Cell[88968, 1774, 405, 6, 33, "Output",ExpressionUUID->"2298e60a-ad2f-4fa9-ad87-4a8110be327c"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[89434, 1787, 157, 3, 69, "Chapter",ExpressionUUID->"b29e6f5f-433a-4583-b25d-75b5e787974c"],
Cell[89594, 1792, 161, 3, 34, "Text",ExpressionUUID->"98fc069c-1094-4697-833d-9b2b6345ef2c"],
Cell[CellGroupData[{
Cell[89780, 1799, 373, 6, 29, "Input",ExpressionUUID->"688f9dd4-ecc2-416c-8c59-46489c8d497b"],
Cell[90156, 1807, 396, 6, 33, "Output",ExpressionUUID->"37dcf3ee-12b9-40de-a924-50340b35e98d"]
}, Open  ]],
Cell[90567, 1816, 3350, 77, 405, "Input",ExpressionUUID->"e8b382db-570e-400b-b5d4-7031e06ea49c"],
Cell[CellGroupData[{
Cell[93942, 1897, 192, 3, 29, "Input",ExpressionUUID->"dea91fa3-941d-4d48-a52a-ef5ee1c81b0c"],
Cell[94137, 1902, 11198, 280, 210, "Output",ExpressionUUID->"bbddfca9-a269-4ef3-b35f-70da7bd0c268"]
}, Open  ]],
Cell[CellGroupData[{
Cell[105372, 2187, 192, 3, 29, "Input",ExpressionUUID->"9df0f18c-1d3c-4003-8bab-504f4be45171"],
Cell[105567, 2192, 11195, 280, 210, "Output",ExpressionUUID->"c2926953-4c85-4323-9a5e-42fcb996dd3f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[116799, 2477, 1031, 20, 29, "Input",ExpressionUUID->"4200fb53-bf61-4ee0-8b90-9ff4e7e91ae4"],
Cell[CellGroupData[{
Cell[117855, 2501, 174, 4, 23, "Print",ExpressionUUID->"0e35f6b2-1716-4fe2-8809-7b1d680db08d"],
Cell[118032, 2507, 177, 4, 23, "Print",ExpressionUUID->"667d722e-a297-402a-be86-b10bfcba006e"],
Cell[118212, 2513, 175, 4, 23, "Print",ExpressionUUID->"20990830-6082-4c8a-b42a-9590c9435329"],
Cell[118390, 2519, 175, 4, 23, "Print",ExpressionUUID->"91a1f7ab-2e1f-4b11-be0d-b4986bcd950f"],
Cell[118568, 2525, 175, 4, 23, "Print",ExpressionUUID->"4a4457e2-10db-49a8-8ddc-8ee6098fbe56"],
Cell[118746, 2531, 177, 4, 23, "Print",ExpressionUUID->"90574c9d-b4b7-4b80-a128-1559df889216"],
Cell[118926, 2537, 175, 4, 23, "Print",ExpressionUUID->"a6a2870b-8c12-4ec6-acd9-c3b710b0bf50"],
Cell[119104, 2543, 175, 4, 23, "Print",ExpressionUUID->"48f0c492-295d-462e-b516-d26eb0b04662"],
Cell[119282, 2549, 175, 4, 23, "Print",ExpressionUUID->"6d16a9a5-878c-4761-8753-044b1d68bb07"],
Cell[119460, 2555, 174, 4, 23, "Print",ExpressionUUID->"36a01d02-5c66-48bc-9f4e-7f3bf1bc301f"],
Cell[119637, 2561, 175, 4, 23, "Print",ExpressionUUID->"4dc50164-0441-475d-a1ec-f8f0e925af6f"],
Cell[119815, 2567, 175, 4, 23, "Print",ExpressionUUID->"421ad43e-06d6-466a-a9a9-d9eef5d2500e"],
Cell[119993, 2573, 177, 4, 23, "Print",ExpressionUUID->"9966a79b-279f-44ba-ac47-dd0d21773b8c"],
Cell[120173, 2579, 175, 4, 23, "Print",ExpressionUUID->"22c869e4-cbe4-4c7b-94e7-54d57653c595"],
Cell[120351, 2585, 174, 4, 23, "Print",ExpressionUUID->"e9dde47b-a604-4900-9d9e-e188b12da15c"],
Cell[120528, 2591, 177, 4, 23, "Print",ExpressionUUID->"c593c59a-8c98-425b-ad9c-99d5418f4262"],
Cell[120708, 2597, 175, 4, 23, "Print",ExpressionUUID->"9184ffa4-1866-447d-8981-443c61269425"],
Cell[120886, 2603, 175, 4, 23, "Print",ExpressionUUID->"f3ed3717-dc3a-47d5-8ce4-03ab5d1925bd"],
Cell[121064, 2609, 175, 4, 23, "Print",ExpressionUUID->"a2bdc90c-255d-458c-a586-d205285955a4"],
Cell[121242, 2615, 175, 4, 23, "Print",ExpressionUUID->"0288fd28-2833-412d-942c-5de12fcf1eb8"],
Cell[121420, 2621, 175, 4, 23, "Print",ExpressionUUID->"de8769a2-17c7-44ad-8b24-91cbd34fe43e"],
Cell[121598, 2627, 178, 4, 23, "Print",ExpressionUUID->"c711c88f-cb3d-4691-973f-30359ee33741"],
Cell[121779, 2633, 176, 4, 23, "Print",ExpressionUUID->"b326d4f0-306a-4194-910e-1ff3d0d4a1ae"],
Cell[121958, 2639, 176, 4, 23, "Print",ExpressionUUID->"b2f1ac1d-db8c-4e71-bc99-e5360e21a1c1"],
Cell[122137, 2645, 176, 4, 23, "Print",ExpressionUUID->"e8f03812-7580-48d5-83e3-599f1d7e0558"],
Cell[122316, 2651, 175, 4, 23, "Print",ExpressionUUID->"1cbcd003-522f-409f-b741-8f953ed7a685"],
Cell[122494, 2657, 176, 4, 23, "Print",ExpressionUUID->"24778200-6c95-4bb0-8672-d85922efcd49"],
Cell[122673, 2663, 178, 4, 23, "Print",ExpressionUUID->"ac915b84-73cb-48c2-9a5d-2c429d340db8"],
Cell[122854, 2669, 176, 4, 23, "Print",ExpressionUUID->"87180b43-c760-4488-9a2e-a3a0028d2a3c"],
Cell[123033, 2675, 175, 4, 23, "Print",ExpressionUUID->"0e4989e0-c06f-4e34-925f-916d42887543"],
Cell[123211, 2681, 176, 4, 23, "Print",ExpressionUUID->"bda420cc-e005-428c-afaf-2f64573ada05"],
Cell[123390, 2687, 176, 4, 23, "Print",ExpressionUUID->"250c3e1f-fb4d-47a1-b02f-0d3673db73af"],
Cell[123569, 2693, 176, 4, 23, "Print",ExpressionUUID->"f972ebc8-c238-4412-8478-f667842cbc25"],
Cell[123748, 2699, 175, 4, 23, "Print",ExpressionUUID->"714a2583-7c6e-406e-9ebc-a450ed3b0cb5"],
Cell[123926, 2705, 176, 4, 23, "Print",ExpressionUUID->"7c7c211c-181d-4565-a588-99442e93fd2a"],
Cell[124105, 2711, 176, 4, 23, "Print",ExpressionUUID->"6148a107-7867-4298-a78f-a1c1ae465c30"],
Cell[124284, 2717, 176, 4, 23, "Print",ExpressionUUID->"2e341113-c1fb-4e2f-bcfe-f53af319dff9"],
Cell[124463, 2723, 178, 4, 23, "Print",ExpressionUUID->"92f33980-eac2-4e10-9ee6-0b7a51b75865"],
Cell[124644, 2729, 176, 4, 23, "Print",ExpressionUUID->"42bc0cc0-3a59-4ee3-8eb4-cdc6ca1bfb57"],
Cell[124823, 2735, 176, 4, 23, "Print",ExpressionUUID->"6376bf90-0050-4f00-91ef-3c3feaacdf4b"]
}, Open  ]],
Cell[125014, 2742, 2577, 46, 95, "Output",ExpressionUUID->"921030d0-2f16-4f82-abee-58863796e003"]
}, Open  ]],
Cell[CellGroupData[{
Cell[127628, 2793, 761, 13, 29, "Input",ExpressionUUID->"bb7279aa-3700-479f-955f-318470ab9b44"],
Cell[128392, 2808, 1428, 25, 54, "Output",ExpressionUUID->"4f1dd831-fe45-401d-bf6a-80cca8da9714"]
}, Open  ]],
Cell[CellGroupData[{
Cell[129857, 2838, 300, 7, 29, "Input",ExpressionUUID->"69755f5c-8ede-4043-87cd-eb8827ca31da"],
Cell[130160, 2847, 994, 19, 54, "Output",ExpressionUUID->"823014e0-0d40-43bd-ace3-1abbd9e9d8c2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[131191, 2871, 1912, 46, 71, "Input",ExpressionUUID->"12df2108-70c0-4146-a6aa-f8bb5b467aa0"],
Cell[133106, 2919, 14148, 295, 424, "Output",ExpressionUUID->"a9321ffd-ff41-4f8a-9667-bb9083bf4dce"]
}, Open  ]],
Cell[CellGroupData[{
Cell[147291, 3219, 394, 6, 29, "Input",ExpressionUUID->"c77c93ca-c0d7-4bf1-90f2-648574cacea0"],
Cell[147688, 3227, 312, 4, 33, "Output",ExpressionUUID->"c5cc96ac-47a7-45c6-8d79-70e86f4bf93d"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/heavey-tail-degree-dist-simulation.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    473554,       9661]
NotebookOptionsPosition[    464603,       9519]
NotebookOutlinePosition[    465024,       9535]
CellTagsIndexPosition[    464981,       9532]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Simulation of the max stationary values inDirected Configuration Model (DCM) \
with power-law in-degree  distribution\
\>", "Title",
 CellChangeTimes->{{3.826302176681171*^9, 
  3.8263022415654182`*^9}},ExpressionUUID->"d42c93f8-3191-4e30-be36-\
3dde0204c4cc"],

Cell[CellGroupData[{

Cell["Setup", "Chapter",
 CellChangeTimes->{{3.8141822152249403`*^9, 
  3.814182215867734*^9}},ExpressionUUID->"3d09c5ea-752d-4c4f-a012-\
64278d04bc23"],

Cell["Load the package for simulation.", "Text",
 CellChangeTimes->{{3.82630153978553*^9, 
  3.8263015442082767`*^9}},ExpressionUUID->"001e4823-fdd1-4035-a269-\
fdf403504035"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.814185109958004*^9, 3.8141851225642567`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"0a04ed06-d6bb-43e6-892c-f3f5e8e970d5"],

Cell[BoxData[
 RowBox[{"<<", "DCM`"}]], "Input",
 CellChangeTimes->{{3.814185109958004*^9, 3.8141851225642567`*^9}, {
  3.826295595800872*^9, 3.826295597772654*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"a8d4243b-adb4-4e4d-8956-39ee4ea7c9e5"],

Cell["File name of the simulation result data", "Text",
 CellChangeTimes->{{3.8262936971828938`*^9, 
  3.8262937041908207`*^9}},ExpressionUUID->"c015a181-08ea-4efb-8727-\
2d1edc49f4bc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"datafile", "=", "\"\<max-stationary-data.wl\>\""}]], "Input",
 CellChangeTimes->{{3.8142001703309813`*^9, 3.814200172978196*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"8ee46fee-7977-40ce-937d-18b8f90424d2"],

Cell[BoxData["\<\"max-stationary-data.wl\"\>"], "Output",
 CellChangeTimes->{
  3.814200679337894*^9, 3.81424586420621*^9, {3.814246199508111*^9, 
   3.8142462208674107`*^9}, 3.81425398642001*^9, 3.814254036537327*^9, 
   3.814254128769576*^9, 3.8142541767626762`*^9, 3.814255206456874*^9, 
   3.814255623957479*^9, 3.814266149178896*^9, 3.814266789232298*^9, 
   3.8142675100144176`*^9, 3.814269600558044*^9, 3.8142708419229393`*^9, 
   3.814369332226931*^9, 3.8143696515090923`*^9, 3.8143710776552773`*^9, 
   3.814371161826069*^9, 3.814503519883718*^9, 3.814544853241356*^9, 
   3.814545100999999*^9, 3.8156447723360977`*^9, 3.8262937063778133`*^9, 
   3.826295531764772*^9, {3.826296326105728*^9, 3.826296344118232*^9}, 
   3.8263017432358427`*^9, 3.8263054353506937`*^9, 3.826365359374329*^9, 
   3.82636695334722*^9, 3.826370382079208*^9, 3.826379227484105*^9, {
   3.826381387940702*^9, 3.826381397010726*^9}, 3.826465010633587*^9, 
   3.826467065719718*^9, 3.826544407757072*^9, 3.826726029529078*^9, 
   3.827143416651247*^9, 3.827164183579238*^9, 3.8271687326279907`*^9, 
   3.8273134462538443`*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"5694519d-784d-410b-95a1-5f8cffcfd1f9"]
}, Open  ]],

Cell["The range of the size of graphs", "Text",
 CellChangeTimes->{{3.82627997563692*^9, 
  3.8262799829691887`*^9}},ExpressionUUID->"d64872c0-f310-494e-8717-\
bac848cf90bc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"nmin", "=", "1000"}], ";", 
  RowBox[{"nmax", "=", 
   RowBox[{
    RowBox[{"10", "^", "4"}], "+", "1000"}]}], ";", 
  RowBox[{"nstep", "=", 
   RowBox[{"2", "*", 
    RowBox[{"10", "^", "3"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.826279245017239*^9, 3.826279253842304*^9}, {
  3.826379092270089*^9, 3.826379117030847*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"c2ba97e5-b6eb-485e-864c-5974b0fc9741"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nlist", "=", 
  RowBox[{"Range", "[", 
   RowBox[{"nmin", ",", "nmax", ",", "nstep"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.82627942299401*^9, 3.826279439073318*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"7a63c740-0a7d-4ca4-bb5d-cac948d6973d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1000", ",", "3000", ",", "5000", ",", "7000", ",", "9000", ",", "11000"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.826279439405776*^9, 3.826280008170136*^9, 3.826290512124632*^9, 
   3.826295531746148*^9, {3.8262963260867033`*^9, 3.826296344099761*^9}, 
   3.826305438970683*^9, 3.826365359688209*^9, 3.826366953625319*^9, 
   3.826370382402567*^9, 3.8263791200610867`*^9, 3.8263792277597923`*^9, 
   3.826381397045485*^9, 3.826465011662051*^9, 3.826467065986614*^9, 
   3.826544407795727*^9, 3.8267260295599203`*^9, 3.827143416696189*^9, 
   3.827164183617866*^9, 3.827168732709177*^9, 3.827313446302703*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"7aef2ca4-12b8-446a-b15a-9f342372df45"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"a0", "=", 
   RowBox[{"5", "/", "2"}]}], ";", 
  RowBox[{"r0", "=", "2"}], ";"}]], "Input",
 CellChangeTimes->{{3.8262742218861427`*^9, 3.8262742274627037`*^9}, {
   3.826274462273374*^9, 3.826274464413982*^9}, 3.8262745149111853`*^9, {
   3.826278450686553*^9, 3.826278467450889*^9}, 3.826279901640018*^9, {
   3.8262905057316427`*^9, 3.826290506050556*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"792cdd12-7100-4ff6-9dbc-013f752cb89d"],

Cell["Where to cut-off max degree.", "Text",
 CellChangeTimes->{{3.826466697133959*^9, 
  3.8264667056377583`*^9}},ExpressionUUID->"1eaa547c-6569-4449-a695-\
7940d9a4b742"],

Cell[BoxData[
 RowBox[{
  RowBox[{"p0", "=", 
   RowBox[{"1", "/", "2"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8262802450355473`*^9, 3.8262802472320127`*^9}, {
   3.826299937455608*^9, 3.826299937605792*^9}, {3.826370336675185*^9, 
   3.8263703395553617`*^9}, 3.8263785808722773`*^9, {3.826378633063545*^9, 
   3.826378634925374*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"e071a4cf-2ea1-4085-b30b-cb4ff9c0157d"],

Cell["Teleporting probability", "Text",
 CellChangeTimes->{{3.826466708887512*^9, 
  3.826466714028284*^9}},ExpressionUUID->"9cb9ab1f-be38-4da0-adb5-\
d8b78ff85698"],

Cell[BoxData[
 RowBox[{
  RowBox[{"a1", "=", 
   RowBox[{"1", "/", "4"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.826451795315414*^9, 3.826451797068747*^9}, 
   3.826466718783373*^9, {3.826726003123623*^9, 3.826726003351225*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"2e557ac2-7b49-4247-be2d-c0c43a10c4be"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Degree sequences", "Chapter",
 CellChangeTimes->{{3.82627748390874*^9, 3.826277484710238*^9}, {
  3.826279848470948*^9, 
  3.826279861036277*^9}},ExpressionUUID->"4cd045fb-094e-4f4f-980f-\
bbcb0fd009ee"],

Cell[CellGroupData[{

Cell["The limit distribution of in-degrees", "Section",
 CellChangeTimes->{{3.826279888469469*^9, 
  3.826279897441481*^9}},ExpressionUUID->"19becd8e-f7ae-4d6a-85aa-\
08cddec827ce"],

Cell[TextData[{
 "We will simulate DCM with out-degree fixed to be ",
 Cell[BoxData[
  FormBox["r0", TraditionalForm]],ExpressionUUID->
  "891b1a21-8660-44ed-8566-758b6e305367"],
 " and in-degree with limit distribution"
}], "Text",
 CellChangeTimes->{{3.826280014459054*^9, 3.826280038680295*^9}, {
  3.826280082287345*^9, 
  3.826280085218904*^9}},ExpressionUUID->"602257ec-2f08-4d92-8f08-\
705c733b03a9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"dist", "=", 
  RowBox[{"heavyTailDist", "[", 
   RowBox[{"a0", ",", "r0"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.826274156022547*^9, 3.8262741774225893`*^9}, {
   3.826274210619326*^9, 3.8262742337442827`*^9}, {3.826278454343048*^9, 
   3.826278455080285*^9}, 3.826278596052751*^9, 3.826279905626967*^9, {
   3.8262955697075853`*^9, 3.826295573411084*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"b1180962-9554-4c9e-9e0b-fafe17ab9ca3"],

Cell[BoxData[
 RowBox[{"ProbabilityDistribution", "[", 
  RowBox[{
   TagBox[GridBox[{
      {"\[Piecewise]", GridBox[{
         {
          FractionBox["2", 
           RowBox[{
            SuperscriptBox["\[FormalX]", 
             RowBox[{"7", "/", "2"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"Zeta", "[", 
               FractionBox["5", "2"], "]"}]}], ")"}]}]], 
          RowBox[{"\[FormalX]", "\[GreaterEqual]", "2"}]},
         {
          FractionBox[
           RowBox[{"1", "+", 
            RowBox[{"Zeta", "[", 
             FractionBox["5", "2"], "]"}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"Zeta", "[", 
              FractionBox["7", "2"], "]"}]}]}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"Zeta", "[", 
             FractionBox["5", "2"], "]"}]}]], 
          RowBox[{"\[FormalX]", "\[Equal]", "0"}]},
         {"0", 
          TagBox["True",
           "PiecewiseDefault",
           AutoDelete->True]}
        },
        AllowedDimensions->{2, Automatic},
        Editable->True,
        GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.84]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}},
        Selectable->True]}
     },
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.35]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    "Piecewise",
    DeleteWithContents->True,
    Editable->False,
    SelectWithContents->True,
    Selectable->False,
    StripWrapperBoxes->True], ",", 
   RowBox[{"{", 
    RowBox[{"\[FormalX]", ",", "0", ",", "\[Infinity]", ",", "1"}], "}"}]}], 
  "]"}]], "Output",
 CellChangeTimes->{{3.826274216699535*^9, 3.8262742342079906`*^9}, 
   3.826274330683714*^9, 3.8262744338157263`*^9, 3.8262745178522463`*^9, {
   3.826278470792635*^9, 3.826278493062693*^9}, {3.826278592727831*^9, 
   3.826278612968011*^9}, 3.82627864544847*^9, 3.826279921013636*^9, 
   3.826280054084169*^9, 3.826280086976646*^9, 3.826280289828458*^9, 
   3.8262905122420692`*^9, 3.8262937880388203`*^9, {3.826295535896667*^9, 
   3.8262955501943197`*^9}, 3.8262963481473627`*^9, 3.826301599831089*^9, 
   3.826365361796609*^9, 3.826366954034688*^9, 3.8263703827081137`*^9, 
   3.8263791367151613`*^9, 3.826379228171376*^9, 3.826467067057431*^9, 
   3.826726029859301*^9, 3.827164192777516*^9, 3.827168737445146*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"5d34a70f-b8c8-4a5c-af6c-d75a870935cd"]
}, Open  ]],

Cell["The PDF of this distribution", "Text",
 CellChangeTimes->{{3.8262800883260603`*^9, 
  3.8262800941830273`*^9}},ExpressionUUID->"9df4be3d-c4a6-4dcb-a056-\
90d97d077e72"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"pdf", "[", "i_", "]"}], "=", 
  RowBox[{"PDF", "[", 
   RowBox[{"dist", ",", "i"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8262742394391203`*^9, 3.826274247288331*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"1e01f5ef-9f74-4510-a6bd-4fa014cf73f1"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\[Piecewise]", GridBox[{
       {
        FractionBox["2", 
         RowBox[{
          SuperscriptBox["i", 
           RowBox[{"7", "/", "2"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"Zeta", "[", 
             FractionBox["5", "2"], "]"}]}], ")"}]}]], 
        RowBox[{"i", "\[GreaterEqual]", "2"}]},
       {
        FractionBox[
         RowBox[{"1", "+", 
          RowBox[{"Zeta", "[", 
           FractionBox["5", "2"], "]"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"Zeta", "[", 
            FractionBox["7", "2"], "]"}]}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"Zeta", "[", 
           FractionBox["5", "2"], "]"}]}]], 
        RowBox[{"i", "\[Equal]", "0"}]},
       {"0", 
        TagBox["True",
         "PiecewiseDefault",
         AutoDelete->True]}
      },
      AllowedDimensions->{2, Automatic},
      Editable->True,
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.84]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}},
      Selectable->True]}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[0.35]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  "Piecewise",
  DeleteWithContents->True,
  Editable->False,
  SelectWithContents->True,
  Selectable->False,
  StripWrapperBoxes->True]], "Output",
 CellChangeTimes->{{3.826274247605859*^9, 3.826274266940399*^9}, 
   3.826274330705186*^9, 3.8262744338335*^9, 3.826274517873077*^9, {
   3.826278470819377*^9, 3.826278493087544*^9}, {3.826278588148602*^9, 
   3.8262786129905853`*^9}, 3.826278645474184*^9, 3.826279922186122*^9, 
   3.826280055392981*^9, 3.826280289849497*^9, 3.826290512261663*^9, 
   3.826293788061758*^9, 3.826295535919196*^9, 3.826296348166951*^9, 
   3.8263015998520317`*^9, 3.82636536228862*^9, 3.826366954186307*^9, 
   3.826370382852346*^9, 3.826379136858972*^9, 3.826379228335369*^9, 
   3.826467067448679*^9, 3.826726029876729*^9, 3.8271641928663282`*^9, 
   3.82716873755297*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"290eeb70-80f0-472a-aa58-71a0172a204d"]
}, Open  ]],

Cell["Moments", "Text",
 CellChangeTimes->{{3.8262906071367807`*^9, 3.826290614226502*^9}, {
  3.826290660904011*^9, 
  3.8262906624095707`*^9}},ExpressionUUID->"cc683ca3-b6ea-4afb-93bb-\
1401172aaa64"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Moment", "[", 
  RowBox[{"dist", ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.826290617676359*^9, 3.826290619882659*^9}, {
  3.82629065229387*^9, 3.826290654390564*^9}, {3.826290690339738*^9, 
  3.8262906929973793`*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"6638173a-8198-4d4c-8b8f-74d39fcb79c1"],

Cell[BoxData["2"], "Output",
 CellChangeTimes->{3.826290654768087*^9, 3.8262906933925247`*^9, 
  3.8262937881537647`*^9, 3.826295536152006*^9, 3.8262963482583857`*^9, 
  3.8263015999442673`*^9, 3.826365362483141*^9, 3.826366954808765*^9, 
  3.826370383472031*^9, 3.8263791371428137`*^9, 3.826379228917058*^9, 
  3.826467067662052*^9, 3.826726029955862*^9, 3.827164192949869*^9, 
  3.827168737637148*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"54816438-40b5-4c40-82ba-66a7882737ad"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Moment", "[", 
   RowBox[{"dist", ",", "2"}], "]"}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.8262906665616093`*^9, 3.8262906829851093`*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"d9e5c53d-1902-46c2-b7a1-7f469c76bb12"],

Cell[BoxData["9.443253383248502`"], "Output",
 CellChangeTimes->{{3.826290673948681*^9, 3.826290683635405*^9}, 
   3.8262937882478333`*^9, 3.826295536178978*^9, 3.826296348354714*^9, 
   3.8263016000390177`*^9, 3.8263653627983913`*^9, 3.8263669550074778`*^9, 
   3.8263703836708937`*^9, 3.826379137413497*^9, 3.826379229131689*^9, 
   3.826467067898649*^9, 3.826726030037842*^9, 3.827164193033794*^9, 
   3.827168737726049*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"1b8c0c4d-7071-400e-a118-af1bcdbfd2a5"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["The actual bi-degree sequence", "Section",
 CellChangeTimes->{{3.8262799368902607`*^9, 3.826279947608088*^9}, {
  3.8262800502962217`*^9, 
  3.826280050648877*^9}},ExpressionUUID->"99b3cbcf-d971-4344-866d-\
da4a790de1d7"],

Cell[TextData[{
 "Since ",
 Cell[BoxData[
  FormBox["dist", TraditionalForm]],ExpressionUUID->
  "5623f221-76ea-4383-8dd2-346d1c1a48e7"],
 " is only a limit, we have create degree sequence which are approximately \
distributed like it for the simulation. "
}], "Text",
 CellChangeTimes->{{3.826280103237918*^9, 
  3.8262802289406443`*^9}},ExpressionUUID->"22635e6a-b5c1-4318-bcd0-\
62d679df5ca1"],

Cell[TextData[{
 "And we have to decide the max degree for each ",
 Cell[BoxData[
  FormBox["n", TraditionalForm]],ExpressionUUID->
  "9f94070d-ff01-4ae3-a16e-c16e98f44aca"],
 ". The parameter ",
 Cell[BoxData[
  FormBox["p0", TraditionalForm]],ExpressionUUID->
  "88a706bb-ccc5-4c3a-a546-c9a4f8fc7e25"],
 " controls where to cutoff."
}], "Text",
 CellChangeTimes->{{3.826280103237918*^9, 
  3.826280236857292*^9}},ExpressionUUID->"984f897a-9b53-43bf-b8d8-\
e0c9a45ce6d5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"deglistlist", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"pdf2Deg", "[", 
      RowBox[{"pdf", ",", "r0", ",", "nn", ",", "p0"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"nn", ",", "nmin", ",", "nmax", ",", "nstep"}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.826277257588036*^9, 3.826277314660754*^9}, {
   3.82627886653162*^9, 3.8262788717521973`*^9}, {3.826278921256055*^9, 
   3.826278947434868*^9}, {3.826279008158663*^9, 3.826279008358613*^9}, {
   3.826279041003456*^9, 3.826279041306054*^9}, {3.826279081613975*^9, 
   3.826279099596424*^9}, {3.826279173553273*^9, 3.826279173975254*^9}, {
   3.82627920764054*^9, 3.826279208616088*^9}, {3.826279261658596*^9, 
   3.826279267685685*^9}, 3.8262801790113907`*^9, {3.826280255010213*^9, 
   3.826280255313715*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"5983cd09-0daf-4f3f-b5af-30ab40287693"],

Cell["We draw some pictures of the in-degrees", "Text",
 CellChangeTimes->{{3.826280258532632*^9, 
  3.826280269341612*^9}},ExpressionUUID->"ce8f2ca1-e5eb-486d-a5c5-\
115d1c26ad27"],

Cell[BoxData[
 RowBox[{
  RowBox[{"histlist", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Histogram", "[", 
       RowBox[{
        RowBox[{"#1", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "10", ",", "1"}], "}"}], ",", 
        "\"\<Probability\>\"", ",", 
        RowBox[{"ImageSize", "\[Rule]", "Medium"}]}], "]"}], "&"}], ")"}], "/@",
     "deglistlist"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8262773244734907`*^9, 3.826277346052699*^9}, 
   3.826277431467764*^9, {3.826277882785221*^9, 3.826277894543565*^9}, 
   3.8262780034726143`*^9, {3.826279127910342*^9, 3.826279129301694*^9}, {
   3.8262803010341187`*^9, 3.826280302320011*^9}, {3.8262905273014793`*^9, 
   3.8262905295204277`*^9}, {3.826290719881912*^9, 3.826290722267447*^9}, {
   3.82629995188107*^9, 3.8263000154327374`*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"a0ee2a23-de05-4a8d-acd7-812c0e68b2dd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"p2", "=", 
   RowBox[{"DiscretePlot", "[", 
    RowBox[{
     RowBox[{"pdf", "[", "i", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "10", ",", "1"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "Full"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8262760207339067`*^9, 3.8262760388797903`*^9}, {
   3.826276076449768*^9, 3.826276080005218*^9}, {3.826276571148809*^9, 
   3.826276582902809*^9}, 3.8262774432252607`*^9, {3.826277924703244*^9, 
   3.826277929824478*^9}, {3.826277973719589*^9, 3.826277975937204*^9}, {
   3.826278846511682*^9, 3.826278849045876*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"1c87ddf6-b093-4d08-b0ba-0cfc8eb4a86b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Show", "[", 
    RowBox[{"#", ",", "p2"}], "]"}], "&"}], "/@", "histlist"}]], "Input",
 CellChangeTimes->{{3.8262774445723467`*^9, 3.826277451203162*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"261e002e-cdc8-4d9a-9eae-135753d9c438"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   GraphicsBox[{{
      {RGBColor[0.987148, 0.8073604000000001, 0.49470040000000004`], 
       EdgeForm[{Opacity[0.616], Thickness[Small]}], {}, 
       {RGBColor[0.987148, 0.8073604000000001, 0.49470040000000004`], 
        EdgeForm[{Opacity[0.616], Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{0., 0}, {1., 0.24294354838709678`}, 
               "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{22.961241720649248`, 56.403813960259114`}, {
              1.8958243449919792`, 94.15909090909092}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.24294354838709678`]& ,
           TagBoxNote->"0.24294354838709678"],
          StyleBox["0.24294354838709678`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.24294354838709678`, {}], "Tooltip"]& ], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{1., 0}, {2., 0.01310483870967742}, 
               "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{55.903813960259114`, 89.34638619986899}, {
              88.70920516082002, 94.15909090909092}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.01310483870967742]& ,
           TagBoxNote->"0.01310483870967742"],
          StyleBox["0.01310483870967742`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.01310483870967742, {}], "Tooltip"]& ], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{2., 0}, {3., 0.5221774193548387}, 
               "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{88.84638619986899, 
              122.28895843947885`}, {-103.57481813739561`, 
              94.15909090909092}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.5221774193548387]& ,
           TagBoxNote->"0.5221774193548387"],
          StyleBox["0.5221774193548387`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.5221774193548387, {}], "Tooltip"]& ], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{3., 0}, {4., 0.12701612903225806`}, 
               "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{121.78895843947885`, 155.2315306790887}, {
              45.68327519508069, 94.15909090909092}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.12701612903225806`]& ,
           TagBoxNote->"0.12701612903225806"],
          StyleBox["0.12701612903225806`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.12701612903225806`, {}], "Tooltip"]& ], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{4., 0}, {5., 0.046370967741935484`}, 
               "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{154.7315306790887, 188.17410291869857`}, {
              76.14411056905544, 94.15909090909092}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.046370967741935484`]& ,
           TagBoxNote->"0.046370967741935484"],
          StyleBox["0.046370967741935484`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.046370967741935484`, {}], "Tooltip"]& ], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{5., 0}, {6., 0.021169354838709676`}, 
               "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{187.67410291869857`, 221.11667515830845`}, {
              85.66312162342255, 94.15909090909092}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.021169354838709676`]& ,
           TagBoxNote->"0.021169354838709676"],
          StyleBox["0.021169354838709676`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.021169354838709676`, {}], "Tooltip"]& ], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{6., 0}, {7., 0.012096774193548387`}, 
               "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{220.61667515830845`, 254.0592473979183}, {
              89.08996560299471, 94.15909090909092}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.012096774193548387`]& ,
           TagBoxNote->"0.012096774193548387"],
          StyleBox["0.012096774193548387`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.012096774193548387`, {}], "Tooltip"]& ], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{7., 0}, {8., 0.007056451612903226}, 
               "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{253.5592473979183, 287.0018196375282}, {
              90.99376781386813, 94.15909090909092}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.007056451612903226]& ,
           TagBoxNote->"0.007056451612903226"],
          StyleBox["0.007056451612903226`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.007056451612903226, {}], "Tooltip"]& ], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{8., 0}, {9., 0.005040322580645161}, 
               "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{286.5018196375282, 319.94439187713806`}, {
              91.7552886982175, 94.15909090909092}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.005040322580645161]& ,
           TagBoxNote->"0.005040322580645161"],
          StyleBox["0.005040322580645161`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.005040322580645161, {}], "Tooltip"]& ], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{9., 0}, {10., 0.0030241935483870967`}, 
               "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{319.44439187713806`, 352.8869641167479}, {
              92.51680958256686, 94.15909090909092}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.0030241935483870967`]& ,
           TagBoxNote->"0.0030241935483870967"],
          StyleBox["0.0030241935483870967`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.0030241935483870967`, {}], 
          "Tooltip"]& ]}, {}, {}}, {{}, {}, {}, {}, {}, {}, {}, {}, {}, {}}}, \
{{
       {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
        0.012833333333333334`], AbsoluteThickness[1.6], 
        TagBox[{
          {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
           0.012833333333333334`], AbsoluteThickness[1.6], Opacity[0.2], 
           LineBox[{{{1., 0.}, {1., 0}}},
            VertexColors->None]}, 
          {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
           0.012833333333333334`], AbsoluteThickness[1.6], Opacity[0.2], 
           LineBox[{{{0., 0.25775346150655853`}, {0., 0}}, {{2., 
              0.5176670330827169}, {2., 0}}, {{3., 0.12523655187290025`}, {
              3., 0}}, {{4., 0.045755733686188745`}, {4., 0}}, {{5., 
              0.02095368824477595}, {5., 0}}, {{6., 0.011069451885218575`}, {
              6., 0}}, {{7., 0.006453753196912279}, {7., 0}}, {{8., 
              0.004044273695958726}, {8., 0}}, {{9., 
              0.0026779761828222034`}, {9., 0}}, {{10., 
              0.00185206188109374}, {10., 0}}},
            VertexColors->None]}},
         Annotation[#, "Charting`Private`Tag$4009#1"]& ]}, 
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
         0.012833333333333334`], AbsoluteThickness[1.6], {}, 
         PointBox[{{0., 0.25775346150655853`}, {1., 0.}, {2., 
          0.5176670330827169}, {3., 0.12523655187290025`}, {4., 
          0.045755733686188745`}, {5., 0.02095368824477595}, {6., 
          0.011069451885218575`}, {7., 0.006453753196912279}, {8., 
          0.004044273695958726}, {9., 0.0026779761828222034`}, {10., 
          0.00185206188109374}}], {}},
        Annotation[#, "Charting`Private`Tag$4009#1"]& ]}, {}, {}}},
    AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
    Axes->{True, True},
    AxesLabel->{None, None},
    AxesOrigin->{-0.2, 0},
    FrameLabel->{{None, None}, {None, None}},
    FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
    GridLines->{None, None},
    GridLinesStyle->Directive[
      GrayLevel[0.5, 0.4]],
    ImageSize->Medium,
    PlotRange->{{0., 10.}, {All, All}},
    PlotRangePadding->{{
       Scaled[0.02], 
       Scaled[0.02]}, {
       Scaled[0.02], 
       Scaled[0.05]}},
    Ticks->{Automatic, Automatic}], ",", 
   GraphicsBox[{{
      {RGBColor[0.987148, 0.8073604000000001, 0.49470040000000004`], 
       EdgeForm[{Opacity[0.616], Thickness[Small]}], {}, 
       {RGBColor[0.987148, 0.8073604000000001, 0.49470040000000004`], 
        EdgeForm[{Opacity[0.616], Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{0., 0}, {1., 0.24949562878278414`}, 
               "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{22.961241720649248`, 
              56.403813960259114`}, {-0.5156584554476922, 94.15909090909092}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.24949562878278414`]& ,
           TagBoxNote->"0.24949562878278414"],
          StyleBox["0.24949562878278414`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.24949562878278414`, {}], "Tooltip"]& ], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{1., 0}, {2., 0.008406186953597848}, 
               "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{55.903813960259114`, 89.34638619986899}, {
              90.48608722430188, 94.15909090909092}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.008406186953597848]& ,
           TagBoxNote->"0.008406186953597848"],
          StyleBox["0.008406186953597848`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.008406186953597848, {}], "Tooltip"]& ], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{2., 0}, {3., 0.5225285810356423}, 
               "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{88.84638619986899, 
              122.28895843947885`}, {-103.57481813739561`, 
              94.15909090909092}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.5225285810356423]& ,
           TagBoxNote->"0.5225285810356423"],
          StyleBox["0.5225285810356423`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.5225285810356423, {}], "Tooltip"]& ], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{3., 0}, {4., 0.12642905178211164`}, 
               "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{121.78895843947885`, 155.2315306790887}, {
              45.93711548986381, 94.15909090909092}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.12642905178211164`]& ,
           TagBoxNote->"0.12642905178211164"],
          StyleBox["0.12642905178211164`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.12642905178211164`, {}], "Tooltip"]& ], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{4., 0}, {5., 0.04640215198386012}, 
               "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{154.7315306790887, 188.17410291869857`}, {
              76.14411056905544, 94.15909090909092}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.04640215198386012]& ,
           TagBoxNote->"0.04640215198386012"],
          StyleBox["0.04640215198386012`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.04640215198386012, {}], "Tooltip"]& ], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{5., 0}, {6., 0.021183591123066576`}, 
               "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{187.67410291869857`, 221.11667515830845`}, {
              85.66312162342255, 94.15909090909092}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.021183591123066576`]& ,
           TagBoxNote->"0.021183591123066576"],
          StyleBox["0.021183591123066576`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.021183591123066576`, {}], "Tooltip"]& ], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{6., 0}, {7., 0.011432414256893073`}, 
               "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{220.61667515830845`, 254.0592473979183}, {
              89.34380589777783, 94.15909090909092}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.011432414256893073`]& ,
           TagBoxNote->"0.011432414256893073"],
          StyleBox["0.011432414256893073`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.011432414256893073`, {}], "Tooltip"]& ], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{7., 0}, {8., 0.006724949562878279}, 
               "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{253.5592473979183, 287.0018196375282}, {
              91.12068796125969, 94.15909090909092}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.006724949562878279]& ,
           TagBoxNote->"0.006724949562878279"],
          StyleBox["0.006724949562878279`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.006724949562878279, {}], "Tooltip"]& ], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{8., 0}, {9., 0.004371217215870881}, 
               "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{286.5018196375282, 319.94439187713806`}, {
              92.00912899300062, 94.15909090909092}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.004371217215870881]& ,
           TagBoxNote->"0.004371217215870881"],
          StyleBox["0.004371217215870881`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.004371217215870881, {}], "Tooltip"]& ], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{9., 0}, {10., 0.003026227303295225}, 
               "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{319.44439187713806`, 352.8869641167479}, {
              92.51680958256686, 94.15909090909092}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.003026227303295225]& ,
           TagBoxNote->"0.003026227303295225"],
          StyleBox["0.003026227303295225`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.003026227303295225, {}], 
          "Tooltip"]& ]}, {}, {}}, {{}, {}, {}, {}, {}, {}, {}, {}, {}, {}}}, \
{{
       {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
        0.012833333333333334`], AbsoluteThickness[1.6], 
        TagBox[{
          {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
           0.012833333333333334`], AbsoluteThickness[1.6], Opacity[0.2], 
           LineBox[{{{1., 0.}, {1., 0}}},
            VertexColors->None]}, 
          {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
           0.012833333333333334`], AbsoluteThickness[1.6], Opacity[0.2], 
           LineBox[{{{0., 0.25775346150655853`}, {0., 0}}, {{2., 
              0.5176670330827169}, {2., 0}}, {{3., 0.12523655187290025`}, {
              3., 0}}, {{4., 0.045755733686188745`}, {4., 0}}, {{5., 
              0.02095368824477595}, {5., 0}}, {{6., 0.011069451885218575`}, {
              6., 0}}, {{7., 0.006453753196912279}, {7., 0}}, {{8., 
              0.004044273695958726}, {8., 0}}, {{9., 
              0.0026779761828222034`}, {9., 0}}, {{10., 
              0.00185206188109374}, {10., 0}}},
            VertexColors->None]}},
         Annotation[#, "Charting`Private`Tag$4009#1"]& ]}, 
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
         0.012833333333333334`], AbsoluteThickness[1.6], {}, 
         PointBox[{{0., 0.25775346150655853`}, {1., 0.}, {2., 
          0.5176670330827169}, {3., 0.12523655187290025`}, {4., 
          0.045755733686188745`}, {5., 0.02095368824477595}, {6., 
          0.011069451885218575`}, {7., 0.006453753196912279}, {8., 
          0.004044273695958726}, {9., 0.0026779761828222034`}, {10., 
          0.00185206188109374}}], {}},
        Annotation[#, "Charting`Private`Tag$4009#1"]& ]}, {}, {}}},
    AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
    Axes->{True, True},
    AxesLabel->{None, None},
    AxesOrigin->{-0.2, 0},
    FrameLabel->{{None, None}, {None, None}},
    FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
    GridLines->{None, None},
    GridLinesStyle->Directive[
      GrayLevel[0.5, 0.4]],
    ImageSize->Medium,
    PlotRange->{{0., 10.}, {All, All}},
    PlotRangePadding->{{
       Scaled[0.02], 
       Scaled[0.02]}, {
       Scaled[0.02], 
       Scaled[0.05]}},
    Ticks->{Automatic, Automatic}], ",", 
   GraphicsBox[{{
      {RGBColor[0.987148, 0.8073604000000001, 0.49470040000000004`], 
       EdgeForm[{Opacity[0.616], Thickness[Small]}], {}, 
       {RGBColor[0.987148, 0.8073604000000001, 0.49470040000000004`], 
        EdgeForm[{Opacity[0.616], Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{0., 0}, {1., 0.25221953188054885`}, 
               "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{22.961241720649248`, 
              56.403813960259114`}, {-1.5677867688187916`, 94.1590909090909}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.25221953188054885`]& ,
           TagBoxNote->"0.25221953188054885"],
          StyleBox["0.25221953188054885`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.25221953188054885`, {}], "Tooltip"]& ], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{1., 0}, {2., 0.00645682001614205}, 
               "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{55.903813960259114`, 89.34638619986899}, {
              91.22128284053642, 94.1590909090909}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.00645682001614205]& ,
           TagBoxNote->"0.00645682001614205"],
          StyleBox["0.00645682001614205`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.00645682001614205, {}], "Tooltip"]& ], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{2., 0}, {3., 0.5223970944309927}, 
               "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{88.84638619986899, 
              122.28895843947885`}, {-103.57481813739565`, 94.1590909090909}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.5223970944309927]& ,
           TagBoxNote->"0.5223970944309927"],
          StyleBox["0.5223970944309927`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.5223970944309927, {}], "Tooltip"]& ], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{3., 0}, {4., 0.12651331719128328`}, 
               "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{121.78895843947885`, 155.2315306790887}, {
              45.893289065851405`, 94.1590909090909}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.12651331719128328`]& ,
           TagBoxNote->"0.12651331719128328"],
          StyleBox["0.12651331719128328`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.12651331719128328`, {}], "Tooltip"]& ], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{4., 0}, {5., 0.04620661824051655}, 
               "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{154.7315306790887, 188.17410291869857`}, {
              76.21352691849785, 94.1590909090909}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.04620661824051655]& ,
           TagBoxNote->"0.04620661824051655"],
          StyleBox["0.04620661824051655`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.04620661824051655, {}], "Tooltip"]& ], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{5., 0}, {6., 0.0211864406779661}, 
               "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{187.67410291869857`, 221.11667515830845`}, {
              85.6600331841465, 94.1590909090909}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.0211864406779661]& ,
           TagBoxNote->"0.0211864406779661"],
          StyleBox["0.0211864406779661`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.0211864406779661, {}], "Tooltip"]& ], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{6., 0}, {7., 0.011299435028248588`}, 
               "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{220.61667515830845`, 254.0592473979183}, {
              89.39292678912055, 94.1590909090909}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.011299435028248588`]& ,
           TagBoxNote->"0.011299435028248588"],
          StyleBox["0.011299435028248588`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.011299435028248588`, {}], "Tooltip"]& ], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{7., 0}, {8., 0.006658595641646489}, 
               "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{253.5592473979183, 287.0018196375282}, {
              91.14510133839408, 94.1590909090909}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.006658595641646489]& ,
           TagBoxNote->"0.006658595641646489"],
          StyleBox["0.006658595641646489`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.006658595641646489, {}], "Tooltip"]& ], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{8., 0}, {9., 0.00423728813559322}, 
               "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{286.5018196375282, 319.94439187713806`}, {
              92.05927936410203, 94.1590909090909}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.00423728813559322]& ,
           TagBoxNote->"0.00423728813559322"],
          StyleBox["0.00423728813559322`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.00423728813559322, {}], "Tooltip"]& ], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{9., 0}, {10., 0.002824858757062147}, 
               "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{319.44439187713806`, 352.8869641167479}, {
              92.59254987909831, 94.1590909090909}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.002824858757062147]& ,
           TagBoxNote->"0.002824858757062147"],
          StyleBox["0.002824858757062147`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.002824858757062147, {}], 
          "Tooltip"]& ]}, {}, {}}, {{}, {}, {}, {}, {}, {}, {}, {}, {}, {}}}, \
{{
       {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
        0.012833333333333334`], AbsoluteThickness[1.6], 
        TagBox[{
          {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
           0.012833333333333334`], AbsoluteThickness[1.6], Opacity[0.2], 
           LineBox[{{{1., 0.}, {1., 0}}},
            VertexColors->None]}, 
          {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
           0.012833333333333334`], AbsoluteThickness[1.6], Opacity[0.2], 
           LineBox[{{{0., 0.25775346150655853`}, {0., 0}}, {{2., 
              0.5176670330827169}, {2., 0}}, {{3., 0.12523655187290025`}, {
              3., 0}}, {{4., 0.045755733686188745`}, {4., 0}}, {{5., 
              0.02095368824477595}, {5., 0}}, {{6., 0.011069451885218575`}, {
              6., 0}}, {{7., 0.006453753196912279}, {7., 0}}, {{8., 
              0.004044273695958726}, {8., 0}}, {{9., 
              0.0026779761828222034`}, {9., 0}}, {{10., 
              0.00185206188109374}, {10., 0}}},
            VertexColors->None]}},
         Annotation[#, "Charting`Private`Tag$4009#1"]& ]}, 
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
         0.012833333333333334`], AbsoluteThickness[1.6], {}, 
         PointBox[{{0., 0.25775346150655853`}, {1., 0.}, {2., 
          0.5176670330827169}, {3., 0.12523655187290025`}, {4., 
          0.045755733686188745`}, {5., 0.02095368824477595}, {6., 
          0.011069451885218575`}, {7., 0.006453753196912279}, {8., 
          0.004044273695958726}, {9., 0.0026779761828222034`}, {10., 
          0.00185206188109374}}], {}},
        Annotation[#, "Charting`Private`Tag$4009#1"]& ]}, {}, {}}},
    AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
    Axes->{True, True},
    AxesLabel->{None, None},
    AxesOrigin->{-0.2, 0},
    FrameLabel->{{None, None}, {None, None}},
    FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
    GridLines->{None, None},
    GridLinesStyle->Directive[
      GrayLevel[0.5, 0.4]],
    ImageSize->Medium,
    PlotRange->{{0., 10.}, {All, All}},
    PlotRangePadding->{{
       Scaled[0.02], 
       Scaled[0.02]}, {
       Scaled[0.02], 
       Scaled[0.05]}},
    Ticks->{Automatic, Automatic}], ",", 
   GraphicsBox[{{
      {RGBColor[0.987148, 0.8073604000000001, 0.49470040000000004`], 
       EdgeForm[{Opacity[0.616], Thickness[Small]}], {}, 
       {RGBColor[0.987148, 0.8073604000000001, 0.49470040000000004`], 
        EdgeForm[{Opacity[0.616], Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              RectangleBox[{0., 0}, {1., 0.253675410781205}, "RoundingRadius" -> 
               0]},
             
             ImageSizeCache->{{22.961241720649248`, 
              56.403813960259114`}, {-2.127796486553791, 94.1590909090909}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.253675410781205]& ,
           TagBoxNote->"0.253675410781205"],
          StyleBox["0.253675410781205`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.253675410781205, {}], "Tooltip"]& ], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{1., 0}, {2., 0.0053329489766503315`}, 
               "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{55.903813960259114`, 89.34638619986899}, {
              91.64538929906882, 94.1590909090909}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.0053329489766503315`]& ,
           TagBoxNote->"0.0053329489766503315"],
          StyleBox["0.0053329489766503315`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.0053329489766503315`, {}], "Tooltip"]& ], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{2., 0}, {3., 0.5223407321994811}, 
               "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{88.84638619986899, 
              122.28895843947885`}, {-103.57481813739562`, 94.1590909090909}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.5223407321994811]& ,
           TagBoxNote->"0.5223407321994811"],
          StyleBox["0.5223407321994811`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.5223407321994811, {}], "Tooltip"]& ], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{3., 0}, {4., 0.12640530412222542`}, 
               "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{121.78895843947885`, 155.2315306790887}, {
              45.92892031478387, 94.1590909090909}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.12640530412222542`]& ,
           TagBoxNote->"0.12640530412222542"],
          StyleBox["0.12640530412222542`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.12640530412222542`, {}], "Tooltip"]& ], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{4., 0}, {5., 0.04626693571634477}, 
               "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{154.7315306790887, 188.17410291869857`}, {
              76.18886883295343, 94.1590909090909}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.04626693571634477]& ,
           TagBoxNote->"0.04626693571634477"],
          StyleBox["0.04626693571634477`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.04626693571634477, {}], "Tooltip"]& ], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{5., 0}, {6., 0.021187662150475642`}, 
               "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{187.67410291869857`, 221.11667515830845`}, {
              85.65870883684104, 94.1590909090909}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.021187662150475642`]& ,
           TagBoxNote->"0.021187662150475642"],
          StyleBox["0.021187662150475642`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.021187662150475642`, {}], "Tooltip"]& ], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{6., 0}, {7., 0.011242432977803401`}, 
               "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{220.61667515830845`, 254.0592473979183}, {
              89.41399021769301, 94.1590909090909}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.011242432977803401`]& ,
           TagBoxNote->"0.011242432977803401"],
          StyleBox["0.011242432977803401`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.011242432977803401`, {}], "Tooltip"]& ], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{7., 0}, {8., 0.006630152781781493}, 
               "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{253.5592473979183, 287.0018196375282}, {
              91.15556998852293, 94.1590909090909}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.006630152781781493]& ,
           TagBoxNote->"0.006630152781781493"],
          StyleBox["0.006630152781781493`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.006630152781781493, {}], "Tooltip"]& ], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{8., 0}, {9., 0.004179878927644855}, 
               "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{286.5018196375282, 319.94439187713806`}, {
              92.0807842417763, 94.1590909090909}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.004179878927644855]& ,
           TagBoxNote->"0.004179878927644855"],
          StyleBox["0.004179878927644855`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.004179878927644855, {}], "Tooltip"]& ], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{9., 0}, {10., 0.002738541366388008}, 
               "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{319.44439187713806`, 352.8869641167479}, {
              92.62502792016065, 94.1590909090909}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.002738541366388008]& ,
           TagBoxNote->"0.002738541366388008"],
          StyleBox["0.002738541366388008`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.002738541366388008, {}], 
          "Tooltip"]& ]}, {}, {}}, {{}, {}, {}, {}, {}, {}, {}, {}, {}, {}}}, \
{{
       {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
        0.012833333333333334`], AbsoluteThickness[1.6], 
        TagBox[{
          {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
           0.012833333333333334`], AbsoluteThickness[1.6], Opacity[0.2], 
           LineBox[{{{1., 0.}, {1., 0}}},
            VertexColors->None]}, 
          {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
           0.012833333333333334`], AbsoluteThickness[1.6], Opacity[0.2], 
           LineBox[{{{0., 0.25775346150655853`}, {0., 0}}, {{2., 
              0.5176670330827169}, {2., 0}}, {{3., 0.12523655187290025`}, {
              3., 0}}, {{4., 0.045755733686188745`}, {4., 0}}, {{5., 
              0.02095368824477595}, {5., 0}}, {{6., 0.011069451885218575`}, {
              6., 0}}, {{7., 0.006453753196912279}, {7., 0}}, {{8., 
              0.004044273695958726}, {8., 0}}, {{9., 
              0.0026779761828222034`}, {9., 0}}, {{10., 
              0.00185206188109374}, {10., 0}}},
            VertexColors->None]}},
         Annotation[#, "Charting`Private`Tag$4009#1"]& ]}, 
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
         0.012833333333333334`], AbsoluteThickness[1.6], {}, 
         PointBox[{{0., 0.25775346150655853`}, {1., 0.}, {2., 
          0.5176670330827169}, {3., 0.12523655187290025`}, {4., 
          0.045755733686188745`}, {5., 0.02095368824477595}, {6., 
          0.011069451885218575`}, {7., 0.006453753196912279}, {8., 
          0.004044273695958726}, {9., 0.0026779761828222034`}, {10., 
          0.00185206188109374}}], {}},
        Annotation[#, "Charting`Private`Tag$4009#1"]& ]}, {}, {}}},
    AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
    Axes->{True, True},
    AxesLabel->{None, None},
    AxesOrigin->{-0.2, 0},
    FrameLabel->{{None, None}, {None, None}},
    FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
    GridLines->{None, None},
    GridLinesStyle->Directive[
      GrayLevel[0.5, 0.4]],
    ImageSize->Medium,
    PlotRange->{{0., 10.}, {All, All}},
    PlotRangePadding->{{
       Scaled[0.02], 
       Scaled[0.02]}, {
       Scaled[0.02], 
       Scaled[0.05]}},
    Ticks->{Automatic, Automatic}], ",", 
   GraphicsBox[{{
      {RGBColor[0.987148, 0.8073604000000001, 0.49470040000000004`], 
       EdgeForm[{Opacity[0.616], Thickness[Small]}], {}, 
       {RGBColor[0.987148, 0.8073604000000001, 0.49470040000000004`], 
        EdgeForm[{Opacity[0.616], Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{0., 0}, {1., 0.256390134529148}, "RoundingRadius" -> 
               0]},
             
             ImageSizeCache->{{22.961241720649248`, 
              56.403813960259114`}, {-3.1378940671568643`, 
              94.15909090909092}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.256390134529148]& ,
           TagBoxNote->"0.256390134529148"],
          StyleBox["0.256390134529148`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.256390134529148, {}], "Tooltip"]& ], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              RectangleBox[{1., 0}, {2., 0.00257847533632287}, 
               "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{55.903813960259114`, 89.34638619986899}, {
              92.68561882581427, 94.15909090909092}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.00257847533632287]& ,
           TagBoxNote->"0.00257847533632287"],
          StyleBox["0.00257847533632287`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.00257847533632287, {}], "Tooltip"]& ], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{2., 0}, {3., 0.5224215246636771}, 
               "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{88.84638619986899, 
              122.28895843947885`}, {-103.57481813739558`, 
              94.15909090909092}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.5224215246636771]& ,
           TagBoxNote->"0.5224215246636771"],
          StyleBox["0.5224215246636771`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.5224215246636771, {}], "Tooltip"]& ], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{3., 0}, {4., 0.12645739910313902`}, 
               "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{121.78895843947885`, 155.2315306790887}, {
              45.91663395534912, 94.15909090909092}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.12645739910313902`]& ,
           TagBoxNote->"0.12645739910313902"],
          StyleBox["0.12645739910313902`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.12645739910313902`, {}], "Tooltip"]& ], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{4., 0}, {5., 0.04618834080717489}, 
               "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{154.7315306790887, 188.17410291869857`}, {
              76.2212431564831, 94.15909090909092}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.04618834080717489]& ,
           TagBoxNote->"0.04618834080717489"],
          StyleBox["0.04618834080717489`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.04618834080717489, {}], "Tooltip"]& ], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{5., 0}, {6., 0.02118834080717489}, 
               "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{187.67410291869857`, 221.11667515830845`}, {
              85.65968987694801, 94.15909090909092}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.02118834080717489]& ,
           TagBoxNote->"0.02118834080717489"],
          StyleBox["0.02118834080717489`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.02118834080717489, {}], "Tooltip"]& ], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{6., 0}, {7., 0.011210762331838564`}, 
               "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{220.61667515830845`, 254.0592473979183}, {
              89.4266035904968, 94.15909090909092}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.011210762331838564`]& ,
           TagBoxNote->"0.011210762331838564"],
          StyleBox["0.011210762331838564`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.011210762331838564`, {}], "Tooltip"]& ], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{7., 0}, {8., 0.0066143497757847535`}, 
               "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{253.5592473979183, 287.0018196375282}, {
              91.16192339112038, 94.15909090909092}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.0066143497757847535`]& ,
           TagBoxNote->"0.0066143497757847535"],
          StyleBox["0.0066143497757847535`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.0066143497757847535`, {}], "Tooltip"]& ], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{8., 0}, {9., 0.004147982062780269}, 
               "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{286.5018196375282, 319.94439187713806`}, {
              92.0930706012111, 94.15909090909092}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.004147982062780269]& ,
           TagBoxNote->"0.004147982062780269"],
          StyleBox["0.004147982062780269`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.004147982062780269, {}], "Tooltip"]& ], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{9., 0}, {10., 0.002802690582959641}, 
               "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{319.44439187713806`, 352.8869641167479}, {
              92.6009690794424, 94.15909090909092}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.002802690582959641]& ,
           TagBoxNote->"0.002802690582959641"],
          StyleBox["0.002802690582959641`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.002802690582959641, {}], 
          "Tooltip"]& ]}, {}, {}}, {{}, {}, {}, {}, {}, {}, {}, {}, {}, {}}}, \
{{
       {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
        0.012833333333333334`], AbsoluteThickness[1.6], 
        TagBox[{
          {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
           0.012833333333333334`], AbsoluteThickness[1.6], Opacity[0.2], 
           LineBox[{{{1., 0.}, {1., 0}}},
            VertexColors->None]}, 
          {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
           0.012833333333333334`], AbsoluteThickness[1.6], Opacity[0.2], 
           LineBox[{{{0., 0.25775346150655853`}, {0., 0}}, {{2., 
              0.5176670330827169}, {2., 0}}, {{3., 0.12523655187290025`}, {
              3., 0}}, {{4., 0.045755733686188745`}, {4., 0}}, {{5., 
              0.02095368824477595}, {5., 0}}, {{6., 0.011069451885218575`}, {
              6., 0}}, {{7., 0.006453753196912279}, {7., 0}}, {{8., 
              0.004044273695958726}, {8., 0}}, {{9., 
              0.0026779761828222034`}, {9., 0}}, {{10., 
              0.00185206188109374}, {10., 0}}},
            VertexColors->None]}},
         Annotation[#, "Charting`Private`Tag$4009#1"]& ]}, 
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
         0.012833333333333334`], AbsoluteThickness[1.6], {}, 
         PointBox[{{0., 0.25775346150655853`}, {1., 0.}, {2., 
          0.5176670330827169}, {3., 0.12523655187290025`}, {4., 
          0.045755733686188745`}, {5., 0.02095368824477595}, {6., 
          0.011069451885218575`}, {7., 0.006453753196912279}, {8., 
          0.004044273695958726}, {9., 0.0026779761828222034`}, {10., 
          0.00185206188109374}}], {}},
        Annotation[#, "Charting`Private`Tag$4009#1"]& ]}, {}, {}}},
    AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
    Axes->{True, True},
    AxesLabel->{None, None},
    AxesOrigin->{-0.2, 0},
    FrameLabel->{{None, None}, {None, None}},
    FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
    GridLines->{None, None},
    GridLinesStyle->Directive[
      GrayLevel[0.5, 0.4]],
    ImageSize->Medium,
    PlotRange->{{0., 10.}, {All, All}},
    PlotRangePadding->{{
       Scaled[0.02], 
       Scaled[0.02]}, {
       Scaled[0.02], 
       Scaled[0.05]}},
    Ticks->{Automatic, Automatic}], ",", 
   GraphicsBox[{{
      {RGBColor[0.987148, 0.8073604000000001, 0.49470040000000004`], 
       EdgeForm[{Opacity[0.616], Thickness[Small]}], {}, 
       {RGBColor[0.987148, 0.8073604000000001, 0.49470040000000004`], 
        EdgeForm[{Opacity[0.616], Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{0., 0}, {1., 0.2524761555392516}, 
               "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{22.96124172064925, 
              56.403813960259114`}, {-1.6850621383151179`, 
              94.15909090909093}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.2524761555392516]& ,
           TagBoxNote->"0.2524761555392516"],
          StyleBox["0.2524761555392516`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.2524761555392516, {}], "Tooltip"]& ], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{1., 0}, {2., 0.006878209831254586}, 
               "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{55.903813960259114`, 89.34638619986899}, {
              91.06162942033123, 94.15909090909093}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.006878209831254586]& ,
           TagBoxNote->"0.006878209831254586"],
          StyleBox["0.006878209831254586`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.006878209831254586, {}], "Tooltip"]& ], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{2., 0}, {3., 0.5222853998532648}, 
               "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{88.84638619986899, 
              122.28895843947886`}, {-103.57481813739562`, 
              94.15909090909093}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.5222853998532648]& ,
           TagBoxNote->"0.5222853998532648"],
          StyleBox["0.5222853998532648`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.5222853998532648, {}], "Tooltip"]& ], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{3., 0}, {4., 0.12637564196625092`}, 
               "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{121.78895843947886`, 155.2315306790887}, {
              45.935065155612705`, 94.15909090909093}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.12637564196625092`]& ,
           TagBoxNote->"0.12637564196625092"],
          StyleBox["0.12637564196625092`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.12637564196625092`, {}], "Tooltip"]& ], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{4., 0}, {5., 0.046221570066030816`}, 
               "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{154.7315306790887, 188.17410291869857`}, {
              76.20414970462575, 94.15909090909093}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.046221570066030816`]& ,
           TagBoxNote->"0.046221570066030816"],
          StyleBox["0.046221570066030816`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.046221570066030816`, {}], "Tooltip"]& ], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{5., 0}, {6., 0.021184886280264124`}, 
               "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{187.67410291869857`, 221.11667515830845`}, {
              85.65890952371106, 94.15909090909093}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.021184886280264124`]& ,
           TagBoxNote->"0.021184886280264124"],
          StyleBox["0.021184886280264124`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.021184886280264124`, {}], "Tooltip"]& ], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{6., 0}, {7., 0.011188554658840793`}, 
               "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{220.61667515830845`, 254.0592473979183}, {
              89.43388688737515, 94.15909090909093}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.011188554658840793`]& ,
           TagBoxNote->"0.011188554658840793"],
          StyleBox["0.011188554658840793`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.011188554658840793`, {}], "Tooltip"]& ], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{7., 0}, {8., 0.006511371973587674}, 
               "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{253.5592473979183, 287.0018196375282}, {
              91.20016069973175, 94.15909090909093}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.006511371973587674]& ,
           TagBoxNote->"0.006511371973587674"],
          StyleBox["0.006511371973587674`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.006511371973587674, {}], "Tooltip"]& ], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{8., 0}, {9., 0.004126925898752751}, 
               "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{286.5018196375282, 319.94439187713806`}, {
              92.10061401583512, 94.15909090909093}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.004126925898752751]& ,
           TagBoxNote->"0.004126925898752751"],
          StyleBox["0.004126925898752751`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.004126925898752751, {}], "Tooltip"]& ], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{9., 0}, {10., 0.002751283932501834}, 
               "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{319.44439187713806`, 352.8869641167479}, {
              92.62010631358706, 94.15909090909093}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.002751283932501834]& ,
           TagBoxNote->"0.002751283932501834"],
          StyleBox["0.002751283932501834`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.002751283932501834, {}], 
          "Tooltip"]& ]}, {}, {}}, {{}, {}, {}, {}, {}, {}, {}, {}, {}, {}}}, \
{{
       {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
        0.012833333333333334`], AbsoluteThickness[1.6], 
        TagBox[{
          {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
           0.012833333333333334`], AbsoluteThickness[1.6], Opacity[0.2], 
           LineBox[{{{1., 0.}, {1., 0}}},
            VertexColors->None]}, 
          {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
           0.012833333333333334`], AbsoluteThickness[1.6], Opacity[0.2], 
           LineBox[{{{0., 0.25775346150655853`}, {0., 0}}, {{2., 
              0.5176670330827169}, {2., 0}}, {{3., 0.12523655187290025`}, {
              3., 0}}, {{4., 0.045755733686188745`}, {4., 0}}, {{5., 
              0.02095368824477595}, {5., 0}}, {{6., 0.011069451885218575`}, {
              6., 0}}, {{7., 0.006453753196912279}, {7., 0}}, {{8., 
              0.004044273695958726}, {8., 0}}, {{9., 
              0.0026779761828222034`}, {9., 0}}, {{10., 
              0.00185206188109374}, {10., 0}}},
            VertexColors->None]}},
         Annotation[#, "Charting`Private`Tag$4009#1"]& ]}, 
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
         0.012833333333333334`], AbsoluteThickness[1.6], {}, 
         PointBox[{{0., 0.25775346150655853`}, {1., 0.}, {2., 
          0.5176670330827169}, {3., 0.12523655187290025`}, {4., 
          0.045755733686188745`}, {5., 0.02095368824477595}, {6., 
          0.011069451885218575`}, {7., 0.006453753196912279}, {8., 
          0.004044273695958726}, {9., 0.0026779761828222034`}, {10., 
          0.00185206188109374}}], {}},
        Annotation[#, "Charting`Private`Tag$4009#1"]& ]}, {}, {}}},
    AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
    Axes->{True, True},
    AxesLabel->{None, None},
    AxesOrigin->{-0.2, 0},
    FrameLabel->{{None, None}, {None, None}},
    FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
    GridLines->{None, None},
    GridLinesStyle->Directive[
      GrayLevel[0.5, 0.4]],
    ImageSize->Medium,
    PlotRange->{{0., 10.}, {All, All}},
    PlotRangePadding->{{
       Scaled[0.02], 
       Scaled[0.02]}, {
       Scaled[0.02], 
       Scaled[0.05]}},
    Ticks->{Automatic, Automatic}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.826277451755595*^9, 3.826277590919195*^9, 3.8262778334005537`*^9, {
   3.826277908259158*^9, 3.826277932300589*^9}, {3.826277978852058*^9, 
   3.826278005864101*^9}, {3.8262781017504187`*^9, 3.826278149762267*^9}, 
   3.826278247281753*^9, 3.826278670380307*^9, {3.826278941692155*^9, 
   3.826278950921471*^9}, {3.826279024882859*^9, 3.826279135787299*^9}, 
   3.826279179252187*^9, 3.826279212936145*^9, {3.826280282012727*^9, 
   3.8262803048287773`*^9}, {3.826290512679563*^9, 3.826290534852378*^9}, 
   3.826290727754775*^9, 3.826293788695904*^9, 3.826295536652933*^9, 
   3.826296349012203*^9, {3.826299965794219*^9, 3.826300019357153*^9}, 
   3.8263016004762573`*^9, 3.826365364899105*^9, 3.826366956303728*^9, 
   3.826370351699368*^9, 3.8263703849187307`*^9, 3.826378587964964*^9, 
   3.826378644034149*^9, 3.826379139377726*^9, 3.826379230127687*^9, 
   3.826467069280781*^9, 3.8267260306971893`*^9, 3.8271641935690527`*^9, 
   3.82716873819596*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"e1fbaef7-78ad-461f-b4a6-63cac2b9a1ea"]
}, Open  ]],

Cell["\<\
As can be seen from the pictures, these degree sequences dos approximates the \
limit distribution.\
\>", "Text",
 CellChangeTimes->{{3.82628031255583*^9, 3.82628035398598*^9}, {
  3.826290751712657*^9, 
  3.826290773348134*^9}},ExpressionUUID->"1ca06b98-47e1-4efa-8323-\
ebab0eed94b3"]
}, Open  ]],

Cell[CellGroupData[{

Cell["The maximum degrees", "Section",
 CellChangeTimes->{{3.826280358296074*^9, 
  3.826280369099421*^9}},ExpressionUUID->"6e7e25ab-1fc3-4b6a-a255-\
cd38e6c48cf2"],

Cell[TextData[{
 "The max degrees for each ",
 Cell[BoxData[
  FormBox["n", TraditionalForm]],ExpressionUUID->
  "73077ae7-b8ed-4ad9-8805-29623ca03c11"],
 " are"
}], "Text",
 CellChangeTimes->{{3.826280395149427*^9, 
  3.82628040200627*^9}},ExpressionUUID->"58c8d84c-7843-4171-9816-\
6971bdc6bd83"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"maxdlist", "=", 
  RowBox[{"deglistlist", "[", 
   RowBox[{"[", 
    RowBox[{";;", ",", "1", ",", 
     RowBox[{"-", "1"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8262792230589952`*^9, 3.8262792382713537`*^9}, {
  3.8262803777884617`*^9, 3.826280377993004*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"a27dcc9d-a324-48f0-85d7-3e27564d7b49"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"15", ",", "20", ",", "24", ",", "26", ",", "28", ",", "29"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.826279238694769*^9, 3.826279273163015*^9, {3.826280371655108*^9, 
   3.8262804039428673`*^9}, 3.8262905127510567`*^9, 3.826290547476006*^9, 
   3.826293788761318*^9, 3.826295536732216*^9, 3.826296349169458*^9, 
   3.826301600541473*^9, 3.826365365214905*^9, 3.826366956708516*^9, 
   3.8263703853290997`*^9, 3.8263786123612967`*^9, 3.8263786584485073`*^9, 
   3.8263791395842*^9, 3.826379230354225*^9, 3.826467069736568*^9, 
   3.82672603073134*^9, 3.827164193608088*^9, 3.82716873825348*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"39bf93e7-700c-4927-9209-4665ebf02e4a"]
}, Open  ]],

Cell["So the max degree grows approximately as", "Text",
 CellChangeTimes->{{3.826280421944352*^9, 
  3.8262804355500193`*^9}},ExpressionUUID->"8c2750ab-d4e8-417b-81d1-\
cb610f0299ee"],

Cell[BoxData[
 RowBox[{
  RowBox[{"data1", "=", 
   RowBox[{"Transpose", "[", 
    RowBox[{"{", 
     RowBox[{"maxdlist", ",", "nlist"}], "}"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.826279571703451*^9, 3.8262796071199627`*^9}, 
   3.8262803840917463`*^9},
 CellLabel->"In[18]:=",ExpressionUUID->"76f4b211-7a11-4f17-9ab2-50701a18d26e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"fit", "=", 
  RowBox[{"Fit", "[", 
   RowBox[{"data1", ",", 
    RowBox[{"{", 
     SuperscriptBox["n", 
      RowBox[{"a0", "+", "1"}]], "}"}], ",", "n"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8262796098681393`*^9, 3.8262796568196898`*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"171acfda-cd23-4b99-90f3-99f7d8c69570"],

Cell[BoxData[
 RowBox[{"0.0798117726950709`", " ", 
  SuperscriptBox["n", 
   RowBox[{"7", "/", "2"}]]}]], "Output",
 CellChangeTimes->{{3.826279646701495*^9, 3.826279657446374*^9}, {
   3.8262803860296783`*^9, 3.826280405490158*^9}, 3.82628043748706*^9, 
   3.826290512782449*^9, 3.826290547528599*^9, 3.826293788787094*^9, 
   3.826295536839128*^9, 3.826296349193881*^9, 3.8263016005679293`*^9, 
   3.82636536583635*^9, 3.826366956952877*^9, 3.8263703856744757`*^9, 
   3.8263786127101917`*^9, 3.826378658792664*^9, 3.826379139971064*^9, 
   3.826379230822154*^9, 3.8264670699788837`*^9, 3.8267260307517138`*^9, 
   3.827164193637457*^9, 3.8271687382863913`*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"9bef68f0-cb2d-4dad-bb47-d20d508af59f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"ListPlot", "[", "data1", "]"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{"fit", ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", 
       RowBox[{
       "maxdlist", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
       ",", 
       RowBox[{"maxdlist", "\[LeftDoubleBracket]", 
        RowBox[{"-", "1"}], "\[RightDoubleBracket]"}]}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Orange"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "Large"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8262796584044857`*^9, 3.826279733916703*^9}, {
  3.8263703721745567`*^9, 3.826370376503912*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"8607ca61-944a-4493-aba4-47a30a25f408"],

Cell[BoxData[
 GraphicsBox[{{{}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.012833333333333334`],
      AbsoluteThickness[1.6], 
     PointBox[{{15., 1000.}, {20., 3000.}, {24., 5000.}, {26., 7000.}, {28., 
      9000.}, {29., 11000.}}]}, {{}, {}}}, {{{}, {}, 
     TagBox[
      {RGBColor[1, 0.5, 0], AbsoluteThickness[1.6], Opacity[1.], 
       LineBox[CompressedData["
1:eJwVj30w1HkAh7eNXu4mva0G3XKiE7m1y7K2/aaPMpJE0gtT5zWuXGqLiKam
XEWm2rVZzaWjUvYibF7W2+5a7U8pjcpLx0R31XopOpeUt7Wu++OZZ54/H+vI
Q9ui6TQabctX/vcer+z5NBoL68FkTPmJ8fd6YbsznQXdkzCNfaAYUZ6+edFG
LDx73swO2SFGrIeB2zyPBb9TiaG1P4lxzD0mPHsxC1yPI8NnD4qR5ehW5WjD
Qs9G3aSnWIwnjBd7Q7xZcPXW+fu3i0F6TTVlF1hIuJQoU4ZmQtd61V6w0gkl
PWlfGqQSjC5f2C8rd8LcrE7Du8bLEM5TKW5ZsXH4PH1l8HQWfO2PBoX/wsYn
hcF6b2g2OsdsLUzK2HgT7diYobiCxwd21RYY2Ajb2WIxKPgNRTzj+q5NHHQ+
OudAmq8C8sIPBhEHuUU25kEB18B/2vrZpJuD9+fvduUY56IvZ8RusY0zXnRy
DotK85Cqvqgu3ueMbd3dyJNfR2paEcu1whkhOrGZ9e0bcDNomkomnaGsvPvS
RnIT/stDyNKNLmgT7tj58Vo+dlw6wFgicQEebJyyKL6FRaVJy2Z3uiC1kcfz
rrgNp0TjkVc2XLSfNVqworsA9MGMsbuxXCT+GD7hPSkDf87lF9FVXJRv6RhN
EtxBWNIyixq6K8ypXUcCUwvBz85MM/i4wilsSUqdqghJu0UtLKkr2EOv26Ks
irG/5cy6wG5XxDDfZjxMKIHvlc8MkxVu6FbH6OxbSiGa805bGeeGMZ+Dcel/
yJFu034toMINdNPs/r7Ie+jt8wxop/GwKL3AJdKlDBza6phPm3nw2i3mNMwp
B+fhtzIjCQ85k3GbZ56XQ8o91EB7xcMJVWmqY2UFigMeGw/busPjIsNKIapE
heZ6SVKsO/SbbNdbHlDAsnOCPVjpjgIc/z4wsgprf/ft2ap3x83oZLXKvxqa
eZZRN3z4EDUIF5zcWYMx63dLdCI+zGY75/UG1YKZ6WTX0MGHNTtwj1VQHQoK
xhnnrdcgdb7sjfyQErr9NY4b9n3tuCwz2SkVzrbpmQMVa+DAf+uVJ1fD9HJd
vB1NgNqAjsyEt/UIoR35FOwtgP1RxinZGQ1mMYr8jkoE+FkequGsakBox8un
v3YJoL9tsnSAasCdobQqRysC9rJ8y/DI+wguVBzTxBKE0gMipIu1qDPtifK+
R3Cnf9RLUKNFd8Ia39NlBPER5gs5Si30bVfYynICoSTRwa5eCyLZNs1REAxM
D29nNGqhNmnKZtYREHI4eeSZFpq55Y9GKYLr9euM1QNaPJhId8rvJJiZX+An
MaPQF9xn+qqLQN8/y0eynMLc6g16s5cED1rXSiWWFHwSDU2Xegh6NbErs2wp
PBqJj0x5Q9BzazUzh03hyWCoNHCIQGX618FqHwpDvsrjFz4QGPbIM1SbKSwo
NI98+A9B9bnK8fv+FPz3tbPWfiR4nSJsbtlO4aluU9OqLwTpKoHf+3AK/26Q
lUSNEbgPe0x+jKKwKN9Imjv+9W88b3IihsLWiPoIxhQBK1M88k0cBaHmO58A
PcGJXIf3S4UUMq1SWBnTBJ6neVxmPIWyk38yGg0ElsnKZz8kUmjt4U7NzBC0
NKrr2ckU/gMGIT+1
        "]]},
      Annotation[#, "Charting`Private`Tag$4195#1"]& ]}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{14.708333333333334`, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{14.708333333333334`, 29.}, {0, 11000.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.8262796688983507`*^9, {3.826279714968114*^9, 3.826279734243341*^9}, {
   3.826280388458899*^9, 3.826280406273728*^9}, 3.826280438914921*^9, 
   3.826290512838369*^9, 3.826290547584742*^9, 3.826293788836089*^9, 
   3.8262955370627003`*^9, 3.826296349306322*^9, 3.826301600616374*^9, 
   3.826365366263752*^9, 3.826366957149*^9, 3.826370386031465*^9, 
   3.826378612914328*^9, 3.8263786591160603`*^9, 3.826379140186059*^9, 
   3.826379231224105*^9, 3.826467070404923*^9, 3.826726030840766*^9, 
   3.827164193752617*^9, 3.827168738404016*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"3b7c0265-d46c-486f-8722-22e98f835d50"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Simulation", "Chapter",
 CellChangeTimes->{{3.814182703575581*^9, 
  3.8141827054659433`*^9}},ExpressionUUID->"b29e6f5f-433a-4583-b25d-\
75b5e787974c"],

Cell[TextData[StyleBox["Warning: This part may take very long time to run.",
 FontColor->RGBColor[1, 0.5, 0]]], "Text",
 CellChangeTimes->{{3.8271687618386297`*^9, 
  3.827168777611084*^9}},ExpressionUUID->"414c557f-6ce6-4d13-b25f-\
bac089a2fb9a"],

Cell["\<\
We will simulate DCM of different sizes and collect data of the maximum \
stationary distribution and the stationary distribution of the node with max \
degree.\
\>", "Text",
 CellChangeTimes->{{3.814182758747582*^9, 3.8141827930532417`*^9}, {
   3.814182823585574*^9, 3.8141828476039257`*^9}, 
   3.8141849948506613`*^9},ExpressionUUID->"db12864e-e869-4e5b-9dcf-\
ebb53f229f9b"],

Cell[TextData[{
 "The number of samples for each ",
 Cell[BoxData[
  FormBox["n", TraditionalForm]],ExpressionUUID->
  "d8065bc2-7e63-42a7-a7b3-dbd537a098e8"]
}], "Text",
 CellChangeTimes->{{3.814185067155328*^9, 
  3.8141850723914967`*^9}},ExpressionUUID->"328450d0-1e04-43bb-8ea0-\
b396b9d5bbcb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"nsample0", "=", "500"}], ";"}]], "Input",
 CellChangeTimes->{{3.826293644787487*^9, 3.8262936628670483`*^9}, {
  3.8262937186484547`*^9, 3.826293720199253*^9}, {3.8262938471962347`*^9, 
  3.826293848132846*^9}, {3.826296356573806*^9, 3.82629637022838*^9}, {
  3.826296412552055*^9, 3.8262964203716784`*^9}, {3.826365340279141*^9, 
  3.826365341523951*^9}, {3.82636694299545*^9, 3.826366943602314*^9}, {
  3.826378770809538*^9, 3.826378774206521*^9}, {3.826379207573628*^9, 
  3.826379209313838*^9}, {3.826466733016644*^9, 3.826466733611395*^9}, {
  3.8271453666988297`*^9, 
  3.827145367333247*^9}},ExpressionUUID->"833d6c19-ed3f-42a6-9c0b-\
7831268d1c28"],

Cell[BoxData[
 RowBox[{"Clear", "[", "data", "]"}]], "Input",
 CellChangeTimes->{{3.814370008158656*^9, 3.814370010259107*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"5b775332-3904-4685-8744-ed6bfc485fe5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"data", "=", 
   RowBox[{"Monitor", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"simDCM", "[", 
        RowBox[{
        "pdf", ",", "r0", ",", "n", ",", "p0", ",", "a1", ",", "nsample0"}], 
        "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "nmin", ",", "nmax", ",", " ", "nstep"}], "}"}]}], 
      "]"}], ",", "n"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.814183438622355*^9, 3.814183447833749*^9}, 
   3.814184239448552*^9, 3.81418496511884*^9, {3.81418501416746*^9, 
   3.814185037628759*^9}, {3.8141850783752604`*^9, 3.8141850825567417`*^9}, {
   3.8141851350957212`*^9, 3.814185153504532*^9}, {3.8141854261295547`*^9, 
   3.8141854495254087`*^9}, {3.814185480808339*^9, 3.814185487640992*^9}, {
   3.8141992040693283`*^9, 3.81419921344177*^9}, {3.814245894964425*^9, 
   3.814245901267539*^9}, {3.814246378488803*^9, 3.814246380451457*^9}, {
   3.826293581323844*^9, 3.826293621206067*^9}, {3.826293807624525*^9, 
   3.8262938443031597`*^9}, {3.826452270702777*^9, 3.826452272342807*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"066796f0-d4dd-4817-a10a-c4dfd0e902aa"],

Cell["Save the data to a file.", "Text",
 CellChangeTimes->{{3.8141852102866383`*^9, 
  3.814185215247013*^9}},ExpressionUUID->"f3373967-7fbe-4509-955b-\
55c1dc2921b1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"DeleteFile", "[", "datafile", "]"}], "//", "Quiet"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.814200184095202*^9, 3.814200191790229*^9}, {
   3.81437005781945*^9, 3.814370059471539*^9}, 3.826293759800844*^9},
 CellLabel->"In[24]:=",ExpressionUUID->"76f543e5-337c-4914-87a5-39057df5d0b6"],

Cell[BoxData[
 RowBox[{"Save", "[", 
  RowBox[{"datafile", ",", "data"}], "]"}]], "Input",
 CellChangeTimes->{{3.814185165895753*^9, 3.814185191715467*^9}, 
   3.814200164714316*^9, {3.8142001948693542`*^9, 3.814200196657713*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"b392e004-d02b-4865-8b85-759747245e3e"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Analysis", "Chapter",
 CellChangeTimes->{{3.826294589558628*^9, 
  3.826294590593788*^9}},ExpressionUUID->"b8c644a4-b24f-43a1-be8d-\
04e62d884755"],

Cell["Load simulation data.", "Text",
 CellChangeTimes->{{3.826294671052932*^9, 
  3.826294688294832*^9}},ExpressionUUID->"fc51d4d9-a97c-4618-a569-\
3a669b314868"],

Cell[BoxData[
 RowBox[{"Clear", "[", "data", "]"}]], "Input",
 CellChangeTimes->{{3.826294683046377*^9, 3.826294684801565*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"8ab57884-0489-499d-9f87-1d29c5a6865e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Get", "[", "datafile", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.814185203699359*^9, 3.8141852073032093`*^9}, 
   3.814192148676738*^9, {3.814266167190983*^9, 3.814266169523837*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"36a94fbe-ac14-45e7-afb5-c53dd4e919f4"],

Cell[TextData[{
 "Simulation result is as follows. The column piDelta is the average \
stationary value of the node with max in-degree ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[CapitalDelta]", "-"], TraditionalForm]],ExpressionUUID->
  "2f257e0d-7234-4145-a226-ad2c23305d30"],
 ". The column ",
 Cell[BoxData[
  FormBox["pimax", TraditionalForm]],ExpressionUUID->
  "c9705d11-6a94-4e44-a68a-919d640a1eef"],
 " is the average max stationary value."
}], "Text",
 CellChangeTimes->{{3.826298226156191*^9, 3.8262982294430857`*^9}, {
  3.826301763566758*^9, 3.826301805602715*^9}, {3.826301836825142*^9, 
  3.826301877822651*^9}},ExpressionUUID->"6f2b589d-4a8e-4692-9f68-\
6c0df4c0f47a"],

Cell[BoxData[
 RowBox[{"<<", "DCM`"}]], "Input",
 CellChangeTimes->{{3.826465370079472*^9, 3.8264653715592003`*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"c62f0101-f3cf-4e6d-91bc-ef1996db7c7b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"result", "=", 
  RowBox[{"Dataset", "[", 
   RowBox[{"simAnalyze", "/@", "data"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8262952300693207`*^9, 3.826295258018631*^9}, {
   3.826301751406323*^9, 3.826301753268094*^9}, 3.827165810954864*^9, 
   3.827166102672707*^9},
 CellLabel->"In[12]:=",ExpressionUUID->"98cf47b8-de8f-4085-908d-d7cf26af7793"],

Cell[BoxData[
 TagBox[
  TagBox[
   DynamicModuleBox[{TypeSystem`NestedGrid`PackagePrivate`$state$$ = 
    Association["InitialData" -> {
       Association[
       "n" -> 1000, "m" -> 2000, "maxdeg" -> 15, "pimax" -> 
        0.00991315642551629, "piDelta" -> 0.007650168321796269, "prmax" -> 
        0.006686783150268946, "prDelta" -> 0.005939391341374174, 
        "\[CapitalDelta]/m" -> 0.0075, "pimax/(\[CapitalDelta]/m)" -> 
        1.3217541900688388`, "piDelta/(\[CapitalDelta]/m)" -> 
        1.0200224429061693`, "prmax/(\[CapitalDelta]/m)" -> 
        0.8915710867025262, "prDelta/(\[CapitalDelta]/m)" -> 
        0.7919188455165567, "hist" -> CompressedData["
1:eJyF12k4lO3fB3BbZEsJaSG0F0rhTugrWmyhpIRCWapblqKSyFKkjRapbC0q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         "]], 
       Association[
       "n" -> 3000, "m" -> 6000, "maxdeg" -> 20, "pimax" -> 
        0.004472536091795377, "piDelta" -> 0.0033023729826046743`, "prmax" -> 
        0.0029775468381278273`, "prDelta" -> 0.0025622429713937052`, 
        "\[CapitalDelta]/m" -> 0.0033333333333333335`, 
        "pimax/(\[CapitalDelta]/m)" -> 1.341760827538613, 
        "piDelta/(\[CapitalDelta]/m)" -> 0.9907118947814023, 
        "prmax/(\[CapitalDelta]/m)" -> 0.8932640514383482, 
        "prDelta/(\[CapitalDelta]/m)" -> 0.7686728914181116, 
        "hist" -> CompressedData["
1:eJx113k0lP8bN3BESdIilHalUgrtSt4IoURKSqGSJVKUpahslSyFylKiIlKi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         "]], 
       Association[
       "n" -> 5000, "m" -> 10000, "maxdeg" -> 24, "pimax" -> 
        0.0031927882484652256`, "piDelta" -> 0.0024420241695455105`, "prmax" -> 
        0.00214227338414943, "prDelta" -> 0.0018707475337667175`, 
        "\[CapitalDelta]/m" -> 0.0024, "pimax/(\[CapitalDelta]/m)" -> 
        1.3303284368605108`, "piDelta/(\[CapitalDelta]/m)" -> 
        1.0175100706439628`, "prmax/(\[CapitalDelta]/m)" -> 
        0.8926139100622624, "prDelta/(\[CapitalDelta]/m)" -> 
        0.7794781390694657, "hist" -> CompressedData["
1:eJx112k4VW37P3BUFE1SQiJFoyGpNOmrpEmE6DaHUqg0D6YMGQoVKkWKUCQl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         "]], 
       Association[
       "n" -> 7000, "m" -> 14000, "maxdeg" -> 26, "pimax" -> 
        0.0024375123650813057`, "piDelta" -> 0.0018568070671073468`, "prmax" -> 
        0.0016335537668075346`, "prDelta" -> 0.0014303095190419638`, 
        "\[CapitalDelta]/m" -> 0.0018571428571428571`, 
        "pimax/(\[CapitalDelta]/m)" -> 1.312506658120703, 
        "piDelta/(\[CapitalDelta]/m)" -> 0.999819189980879, 
        "prmax/(\[CapitalDelta]/m)" -> 0.8796058744348263, 
        "prDelta/(\[CapitalDelta]/m)" -> 0.770166664099519, 
        "hist" -> CompressedData["
1:eJyF13lUTf+7B/BIVAoNQhrQIAol0aR3RTSZkkTSoKQkpDIUiQZJaVIypMHU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         "]], 
       Association[
       "n" -> 9000, "m" -> 18000, "maxdeg" -> 28, "pimax" -> 
        0.0020813412395217583`, "piDelta" -> 0.001596461560514345, "prmax" -> 
        0.001387373894878139, "prDelta" -> 0.0012106545786428387`, 
        "\[CapitalDelta]/m" -> 0.0015555555555555555`, 
        "pimax/(\[CapitalDelta]/m)" -> 1.3380050825497019`, 
        "piDelta/(\[CapitalDelta]/m)" -> 1.0262967174735076`, 
        "prmax/(\[CapitalDelta]/m)" -> 0.8918832181359465, 
        "prDelta/(\[CapitalDelta]/m)" -> 0.7782779434132535, 
        "hist" -> CompressedData["
1:eJx112k4VHHfB3BpU5GUlBYlRSUlWkVfS5EIJUUqIgkhRQiJNpIoSxIqlaQi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         "]], 
       Association[
       "n" -> 11000, "m" -> 22000, "maxdeg" -> 29, "pimax" -> 
        0.0017412145386760916`, "piDelta" -> 0.0013280398160737327`, "prmax" -> 
        0.0011688738958548, "prDelta" -> 0.0010156652150337692`, 
        "\[CapitalDelta]/m" -> 0.0013181818181818182`, 
        "pimax/(\[CapitalDelta]/m)" -> 1.3209213741680697`, 
        "piDelta/(\[CapitalDelta]/m)" -> 1.0074784811593835`, 
        "prmax/(\[CapitalDelta]/m)" -> 0.8867319209932966, 
        "prDelta/(\[CapitalDelta]/m)" -> 0.7705046458876871, 
        "hist" -> CompressedData["
1:eJxll2lcjPv/xhMhVCJttJBSUUehSFwqlK0sLZYoLdKCkAilhURFUUhRoiQ5
hdApLVRCq0q0L1omzTQz933PTKXlf/8fnPk9OA969erBTN/v53t9rut6L3Q6
sdtVVERE5P9/qEkiIkeuri2VqOcixnSvYvwsChal+VWxzwVYVW1dWuzLw09l
9senniR4du9Ua7hDMJ1THDbFkQudG5ItjeNcGMYXcD7mcKAVscks7jaF8+X7
jFwjCKy+4mZ+/iEPG+a62h/8SmGS9YK+1/l8aLzYtPIBSWLOqY6jTcYCpFEx
Wpe7STwvzajNW0CC7bFk7e/ECdxUNBm/LU1h+GhL+MPxEXhG1/eJSxK4beUt
WXuOQGKDp5atBYHvUVWHtHxJFHbvcM0/+weF614838PhQ1br/CmPuXw4JdlZ
qXmNwG1B26Rvo6NQ9mkounmBC3spprWMLgnpsTdVBb0kBh4yDFvLCTTunqXR
ojQG+6R0+Z3NXFTMDWY+CuBDLDgu1UldgEYnLWqExYed8Tzb+MdcXBjeKGY2
iURW0FTuZ98hNJj8Wr8jdBicjsqsnhsCzNP22m6Rx0NZzsKocSaF0fGck28V
SfyxMH3tlcbDzKsmrsbgYz3/b5lXPyj0nrlwq/0JH0tdo+pWRw1B9OOswkwb
PpSvW6uUWXDx6T6jkm3Bw/RBQ/vAMxRWXvlQtst1CN78WV0eq7mQi1BcL/uT
wIEVp5XM7EcRvGenoMV0BJ/KOoemufFxb+rKj8sujyBuj4Pcp3kElmo05DOs
eLjvFZidtopEibqXuDz9fn5xNisPBRMoIu53XqDfdc1rfx1rgoeYZvOoBQ18
LEqhGqp9RuAgpbsjmdbJuehS0e8Oo8jbEqURG8WDivfj6BUFBCi3S7a6L3lw
pQ4HWjyhcCD/Nt9alUTEju9Jy7SHYGJte7n4LgFx92EdHV36/9oUu+W18DEr
Y2Lk0W0CkfIT4ZlBPBw+OWL6JZKLKcf/Wmjtw8eRJYxDadpc7L2lnjpjC4FF
65MntBlsmItNFUkt5qFD7810DZlhmC38cFrmPAWXq2rtPlk8GJTIfz/rJ8C7
sb0hrCskjPofXj6dOATDmkO5kVwSdW6R33bEk9DXO3zFxYGPg4VGZ2p+cum5
iXC7zIawKmV/xstuCqcCzOQ9lAnMGxDXneDTei40Ly1cwcfwseDZN5X5aLq3
+dxZ+tyf/BxcoyIpbBI9sG5bD4mLorO1N6tQEHFsmTJtFQ8Wt8dfr6gewjrx
zLKdMwj08sJ3pM/lIvPptFZxfR4kzHz3Lr/NxbW6qcOEHAX9wOdzT1mPIXbm
jw0MxVHUm55IsvUn4RPkHf8jlcKH93ZyWQ0kBoPn8O+n8tF26+1b9hYe7mrq
Zx3O5uAbKdsyrZ2Hg/wwc3fjP7jZv/PlnfM8VC964TMrTYA1GxYv3XNiBNI1
k7tveVHYleur1qpHwLyoX3zl2BCOz4lb8+UgCVXMWn/MlUJXvMcBXiEXk3UP
ZIRso+BwP0jVVJmCdFdRsaXxMDb0tqdkLeVCnAwIiWyizyMrCD6qSv/2crbq
eUPCTXPuz+1VFBaZNV2uSefjc/Y+y8DdJH425H+QZPPQYpJtJz+fQLd1x98y
z7lwtl1wOdWegjHjSF8djwOlV9yakREKoe0mBwvfcfD22W0xp2sUxhyni+cW
0bqtSvNOlyHBLb10f9Jq+n4NFn4rbIfhrpj4d9V8WhedcmtkLPio+CVbdYve
J0W7+GxpPoH9hTZDh+/xoKcW0lUTxMd1DeefMfN4WDdT8162A4k1Djq5WRVc
dDv8ZZSqz8Vf5QvMx3t4CHhR0P2GRUCDMWM0fOs4VPg31Lbo/kEzsynSvIkE
cxfl6uVFoqJt274XCiRCiZWdiYvod37sovGWvuc166/npEQF0AtaeDm9kYJ4
VO82he3jWOx/VPvzR5ENN4uH5QzofVHVH8xQ/UdkQ+UnpQN1WSQSLA/Y/lAe
QonnJd2lAh4cTde4dboTCM1l7fQyo1Cjd/NmqysPX9oEfzyUBWAkDDPM6Hci
81/H6I3ysUVC7XImrQuGhklXUB393pdKplx3GULaIr3YIpshOK1ffXU27dcq
ln+S3SgOZtvlaUkUcLCsJO/D72g+JBTsCZEAAZwuvc8vfkXi87OWOmfaJxU0
EknpkzwYWcsl9SeQiBvUO6/vzkZd8sS2XkcCY36VKQV+FO7N/alvn03B3Ug0
rGsPCQMFwTntixRWlJIm4wIKZ6KlFBb8PYrt243TrNcTmHpg+i6PzQL0Hx/6
9PgKD6t67Ft9Eig4OmwZbHlHoUfFY6B8PQ8+d6VeHqC/b9a4vLWRIoX9GuF5
B0z5cE90DB6r4+P9do+KwIcEFMTKSo8wKJTtnPiUe4DOnZJ1XnaZJJpdJ3ZG
fhWAMtqSsvcevb/fDYLT1lGQCu6ILunjI7s/JzRgFg8F7h4s/t8U5m7ZP3VN
MhvFq5XnenNGsP350TdZvwhc7BztePeW9j+l8YcjThy0RxxbcuUFDznrVbNt
ab0lM5+lXC8lYKdpEDddhYD62OSq+lEKW/2ypE7SflmwIPNwCD2PwvenDwWX
j2DuXbMQ7RQOZI9pzh2j94S93fLrlnckOi3CB5rWjOOo41rpeF8+WjmnbQty
CXzub70v5kPiXIFjY0ogD3uZpieXiBH4wJnYdquEwtM2493HdfkQeaZ5IU2K
h+Qbbv2NRwiYTWi0en8UwLSk3qFag865MUu70HV/0DtWJ5/7gEK0oXbLS30C
a7TeR7GPEXhfmmD45OkwNE0v6Q/Sf0feFTsxtof2T+dCEW9bNlpsUmf+dY3A
6WSTbSPWPLj7juV8EaNzs+wdL3QvvUdS/MPH3o8jpSexb9RgGAl7KriE3xB8
r871HGrl4G58k+5QNAnYPxPTjmDC6GukwtmfJP4xD/aQfsPFxsALHifuUDBa
2eXTZMrFi0ffWLypfHiXF2m/UuTh5ZvPLd6aFO6LX6rdQfvYhDbVx7zMw1vt
ruEQun9YMMQOvV/CB65Nf/GDRYK/NMlJ7jQPtz83qZOXKVzwde6TL+Dj0Np7
vudZPBxSSe8fPkGgdN5QgU0JnQfLPb9/NhrBxNQzFxy/0rm4Y9P0K8kk8u0u
7w5iimyQZKTueusjwECiv82PEwJoflmYqjTAg/qKpxMR9OfTZ0fsDH5GYLmj
uc0+bwp5AaWzDT9yEfbnWG6pB607lRSmfBQHGtL6Ug259L428YNia0j0z/Q7
VFpOwvh198lTCjzsGmjen6fFx1Stmqsj50ehlfB0pYcFB7nplrNM6Vw5ahVo
dGsvCbUK0dDK+RxQFVVLVCaT0NzZ90P6kACb5vfaP/DkIXPZMvLIxmEslTw8
HBw+hEgDLUYcnf+KG/bfCtQmsK5WadYWfy7yh/yfbprEQxvrcHxnCp0veX3u
ddJ0LsUTckO07xs7FG3Kp3153xTzPwtbuDhSTmaLnBfgi5jyhc6dPFie+cBv
2c1DcENel9YlLgxii7tuf+Lgu6JJcdIDkQ1NT9iSm+h5fiuQyo7L5OPWjItO
zD76Pg+ati2ic6/D8pNR2CYSfz1f/KJPiQtGd0iN8xc6B9/tpCrvDCHE+Ht8
SxMB64qp3TtLhvE6yDXhfTuB9WWX2hdK/sEp5+SP4+DBK7GnPc6KxIL+4uIz
/1Bov/Pkj1YeF7rHcrRO0PmbUFh/RjmKQial7uuTQeDCsYBOaU8KlacPSb/p
GoWF98F89xkc7NPRjVX8PoQW1eK7+UZ87Og+sPpwGd17ImNFztbSc9HP9Xxr
TsKdNDrlNZsA12XnXxT9f50zs73Mr3Fh5nFfaXnGEBY8ymN953Bgky3j6b6X
nvvWOH9BGBesWy2hjHU8OC8xYYbX8+EfVC05ndaN+uXOB7J0Lh0pSS2LoXv5
hWfaw7fWkUhp35uOS3w41m+sf9PCgxVunQ/OpKBm9+RYUTEXS0VfByq0U1j9
1felTSSBMrPNazvpvTm/7Jvpbbofp19+0r3Cku7fbua7avvpPK/9W5CRQECH
XeK10JuLnxVHwludhrF2jvbVhDk8/KhQ/DoaykeeYOfHX1eHYKS1y3VqIwmr
ulnzNnvxUBi+eHPOUtqXm55avZHmY27pIpk9JgKo16d1hOcQmEyIf360cgJf
X5/2fnmAnteC4NWV2UOIOLnvZoc7Dwr1j2skr/Axhf8wtSBDAMVtHq2GdhR+
GUvpSGoL0Cz5sOr8SrpfzH/zqIL204zV8i0OiVzMmijJP7Z1BImDCZ7pa3n4
fEYla0SCgp682dE5t0iIlTkHXCJIiGoWddfSuRr4YUFqzw0SvVsf+nzqoCDj
UVCy3JLup6WGKt/CSRBFBvWL6HdlZmm5L7lFIUL9YOvUIAqSag+CQOf0qQ5Z
nZXPeShap77RuZpEcVTdkzC6j7IS+4vOynLgodLUzPz/vIzZeKFtD+23Gqte
fk6i7/fz1PVPI1w0+v36cNWQQE6CvvoSEQJ3eblFCdUcOF+zaT86m/bfB8vT
ZzwVwME1csFi82GEQWvTtx0CXHN6vDVqJ4HY9j9usmso1KdPXuxGv2+iZKiH
qz2dJxVaVwzSKRwuvp3bpjYCx4uFy7/Q57vEmCZ+fzuJY6Y2n8stedBZxNG/
+YSNfT+vjrUE0Lq/29T5lt6fX/ud9n6M+gMz/u0DbxQEOHVQzSrNicTDyuc9
O19KbvAbZjjt0Z2AfdUKf3XZUVTf8npDyrJRZf7r0ffbJPqq3D0JyyF8uefv
/PU63ee/bPzyqYnukWVbKn2GaG4bLC9tpX2hvm7zqW76/H46w/27L/LgYmfd
6XiRj+QsqiCO9t/PC95N0lGlkJbv8tyNoqC9WTSm+w0PcX3d55bSOix/8eXK
Q7p3/JkoeLK1bRgCiZ5R2a2DIHIm+CJhFEy2ifgXfqPQIsE4suUxD48lkxSI
dC6CjC4VibnQ/lA+xSHpOg8aS5/75ynw0XU+O4NPc+KJdbziOZ1DcOW2rFVs
5qHZ3vipdgoBxw2zRpX30H0x3+2QC61z9YqrCxTLefAW9+5Wp3vCn4TkyV6x
BKI6TS7touefnVFo2EH3Xvkr8vGHXElcmd/grkr3m+Sg2ZP307mdxZScdgLM
//F5NH9lSOz/+PzmWs6k4dB+pM6NCJ9vwBXyearaA9mUYTYeZF+4oDPKRq3q
+I0XogyI+7s7ZTqycF69dWbGVBZ+mFVIvuzug7y3qvg18V442s47WjqZgE34
7975Rt3orr/GcqoaRJB4hMR+2j/fJuQ3COie4t0sb+huy0Cdzyun4TUM6HXG
Ohwf70XFtN0Z0B3E3cDV10NbGUI+33CRW2ZUSgr5PO7mtshzdG9eovbW0tz9
NwJSqq3WJLIg8Tvw5stZHETdkU2SvUJglWVohWrKIFwuFS2sVO6D4uSasCfl
/Xhbq7zpt9X/+Pycq92rulKekM+TNy3b3iHRhQ/+6c9c3/XAZiSidDE9n3/5
vMpu9n7ZF/1oWJ2RXubNQ93FP2YHIhh4xVh1/3JJPy7+OqUXIsnF93821+s7
9mOnc7b8CXUO5Kr+qZNdTr/ntXD9U20sWCiuKNSS4mDM4HuTA4uNkfHC5Zsz
f0Mz3kZVfmJQyOcqd7LFXgcOCPmcGhn86t08LOTzqTNPvbrmxIaGf5phijIX
ZNjJRK+wfmRVHrAzVWbAu/XYwpKufhRcbmFL5XJhGZKnFKk/gI9hVR+YHv1C
Ptfb5rDRjcnG9ecZq0MEBAxiNsUeesWF52rqdSSd+2GGWWW3p/yGm9yciwYq
THBzJsvIcH4J+bw34NrVe3m/0dycFL5piAnjGNPOmh4OtB+IuxB0r5XYf3rR
4iQGkDEYbUFwoPKOypTzJ+BjXXqyxJqDYx5mXgbefZhkpaQoqsTB4hh/+atf
upE4Eqy8Ibkb+cXGCY4EF1mWD6hXVX0Qdfmjup7FxPnKVJZ/P4FtvHf8iIpu
FNi1fzUn2P/hc49OG352dZeQz08mPWzoLWZiImecEWzCgRmzulKGTeesx7cg
aVkuND6Ufjk6jYNJIe4zM4t70eyjOhbWzARHidJQ0B6E0uRZubolbUI+l0wb
OE27OepGxH8MhjIwefLZM17MbgSfG6zPiRoU8nnu3dqSR7Qecv2nRgcn9aPt
o0yrE92jPCrX+Zov52Chf+XieYpsHP91IsDhHIGWMDfv8DQ2IjSXbeyrZ6Cw
0+hoz0Uujg9NFSma+Rtx0Scc7k+whHx+5c4nsZaDTKxTj/ZyncREn8TQDL5s
D6y4tpLrJ9g4UbW81fMjKeTzmL09ilEPWsBPCalra2ZjS8kc96KzHVgYpLZI
4DqAlC1hIfNX96KLO9fMYSqJGBft1RtXsbHijnjC30pMnI6UyPkoyoGvb/Ka
STvY0GcqlLu29sCzeuacFRdIbNaVpjaIcuH7q/So+2yukM83bF734c50Wh+3
5KPjf3DwI+iu1D4rWjfzNyuys/pw5+N1faVX/cgjgi2K+WywP8sYXLFk49eg
512j6YNCPg+W00j/YMoU8vkL23Ypf2kCAQatk+4fZsO1/JF0zOZexFw77Nwa
0Cfk8z3N7m+DU3lCPjd1Lb8rW8qClZb9NvefA/DTdTXVF+0V8rlKmAo7z4Ml
5HPdSJntqg0MqFcu/tSczhHy+THdIx7vZbvRxn5k3RbQi4PvmC9ivzH/w+fl
r/eyysuH8VL/2EtHmV58D+1+JnBl/IfP1d5XNDrRejvip3dQwZ/ENFIlWLGk
D+ve82QES7m4uWP914xfDJT9uTu/4H0vBFyLGIVdLFT5mOr8uMnEJtfQ/uB+
Dha8CA0diKH350hB5KwsHjimPW4uVjxoP2KsTXFjIjk+86+hRjYEi70liz4M
onZGGiExysWb9Kp1JvksrJCebNy/8RemKFzctJFH67T9ZL3xDS7M/YbsRCJY
EFw2vOb1shd+i+w7ksrYOBUf2+S3jovEWr01ruIERDY+1ftsyRXyucrXRLM9
OztQXxpzVUyd9jUDqdCY11whn8uX+hj/uMfGOvGj8hIhvf/h8+w2X5m/6Dxl
NKx+dqKWQPjJ1ttF/SzoqZgEJAxyUJ3+T1hZB0fI5/epcrNHzmz49Ykah6T2
CPk8atbNaZ1rCLwTTbG658ZBYFrXuBqbwKSy7ePdR/rw+rFu8IylFN4eO5c/
pbkfU1XbQ1pN2NCZV1XdvbsfV8e2zQz2Zwr5PPIjQ/N3MQX+rNoHheqN0Hu2
OLIgpxvhF8YtfuRwselgvHRA6W806bdPwxEmNnbXSGQEcXFGT0ellfZpQWfn
xeCzTNw5FCJlT+djdV2kmKlX93/4XKGIberO7IdOiMGNp/8QkPFLEjmgyUIS
NU1u/kmOkM+pds2nNz/ykDothhWzcBCLrmdo/VzMwSur54MKX/mYnKl7TV2F
i5TbAema7EE4EyutUhUHcKm4MPrTQi7uzt3brqhDoM532/Cu+n6wNzCiPVUH
8OS9UudpQxYCbbr2fRH9jckZBQv2uQzCqpqro2/NhWtFwo5XHQPYr+kZWdg8
ANEH0ubNg/Q58TarsYeFWuPSGVOqemGtXLOmcQEbl4Z9o2LlOfB6tWqXRtpv
LJgTe++VJwc5f96tbjQfEPL5SvWIWOY3BkqZurOK3bvx5v2R4zlKJNabK/D9
phBw5ng4739J97CijpfT6n4htrRtXLKHiRvkOWqGVB/CrsiR1Z4M1HjqJDnV
MjAs992aXdsJpfOWj827SSGfz7v4mVoXx8DYQ1HnB1sIrNi3okJPi4OmsFNa
7xsGMLOi6OP1Ylqfz5Om5acz8S+ffy3Z0nXImYPVM80tfdq5Qj5fs3sr8yuz
V8jnOkOfop3XD0JnY0beGroHXMgpun/xMFPI55S99Zn+MA5anJaZ8j4OIHrj
opjjdG7cc6M+LF5Pz0X16253Nhs+hz/NjrtCz8sp+PLK86SQz8tUpyfXZLKg
aPBTNcuzX8jny0v+iS75MIBhkUnP1wyxhHzeUVH/maXHw8OitYEDqX3YfTBo
5fHl3ajX3ydxbxKtTxBSh6/0IK6uaH2eAgerOHdnNtpyhHxuq3Yq7U08E9k/
lJqVdTj/4XPqTEqpTlvHf/g8+NIPno0J3cfU8mZ0aZJCPv9y6pdIpx0HzwON
RuJvEBhqsj925ykH8p1EqF/9IDROb0ptrWeh7OCM+VtfEbiRZxn3jM7rf/nc
xbdE4oj2AGontexzVmfj7BPVrBH6eypDc1ITT/UhXZ/vZ5w5iOED46eZdK69
W3txnsEDJt5c23sv3oru71/XJrPLu7Cj8+qLT4u5mPPtjEsa7Ys77uer2KYN
IsLSZt4FwQD2FWo3f7rBAs/2aHBbDCHk86NLtjeteDCA7mX/1Jw+QKCioVPO
8DQXjDv5E1O/cIR8vvnR2bEt7zhYdpzlEmzEwXB+VlA2qxPXJl98E3OHBDvf
11P/HK3TKEVVfbp3/cvn5ueT45q3MlEQcKU8bDtXyOe2jY3L3GI4aJQsv5O0
iIOAKpeu04Zc8NemfCgsZWJhRIr99DE6N0a35u9GPw5tbY6wdOFgJEwz4qEL
C+yF1jNqxrkIOerINO/shuL7njILc/rcATfXzZjMQSgYSbkNdI/cken380i/
kM9Hp9V72NO9+18+t951kr/EZAB1z7ts+Ns5OH7Sx7nvGRfFuswp/u8HcfzY
I4mINC5u92aLlXzuFvL51ep3i2pp3/Ne/OPBX9cZCFylpnVm0+B/+Dz/qxx7
UsVvDOZqDWfu7kMlXyzLsrhHyOceA70GS2g9/MvnsS65S1ltBH6bVRo4HiKE
fF69LSjbT5zuIYI8zxcLObBNVt2ipfwLJtKMAfOdvegxzu2TetyHuQdTX2jS
98DD4R+pEb+EfN7vXZSXLcYQ8vl4A4EMzQEMWrve8gzuhtKLshORlr9xprG8
+tEfBuK6cw+RmzmIedDFDnjah1juB5sU9UEhnyuGDNy1e8/5D59/M5pT4DGH
IeTzv5PemH9bQX9ujsV8yY1MyNl/r7TpGxDy+bTAooAj+hxUfjvR9c2D+x8+
V2XVvoyew8KMtkf1oXMJ3DLoK4ukc/BfPtdx82Cm3hhEuKvc1N8tHPDkg7cK
lpCgZk+OlnHmYvuNzbvW0/dVkKkecfzZi58Du/c9kmbie8C8+ffjOSBHaoy2
pHKgVGlnMO84E9slZKmrwywhnzeuSS1smc1B4hbTgG3VBPTJp7JRhiR0dyvP
eXj4N07MM8xM59D++LH46vj4AKzcDHWXptB5GJJA8U51YHlo82c3uv+I3j+j
t0KTQujYPIHVvQEMER3L5p2k91Z60RwlNbpXyAaUHNdkC/n8mlfI26aqbnic
9A6/NH8Q++O3ie4S5QGVxTem0Dn0L5+b7Vbb7yQ1IORz78TI6eMu/ZCWW+Tg
5zaIKxfaiNW1HDgqt94OfPoL15daKl1UYwn5XLrgTOjw4x60ijcWv+pgYnyr
nU31s99gvLiwdl79AP4PsWRs3A==
         "]]}, "AllowEmbedding" -> True, 
     "InitialShape" -> TypeSystem`PackageScope`HeaderShape[
       Association[{All, "n"} -> 1, {All, "m"} -> 1, {All, "maxdeg"} -> 
        1, {All, "pimax"} -> 1, {All, "piDelta"} -> 1, {All, "prmax"} -> 
        1, {All, "prDelta"} -> 1, {All, "\[CapitalDelta]/m"} -> 
        1, {All, "pimax/(\[CapitalDelta]/m)"} -> 
        1, {All, "piDelta/(\[CapitalDelta]/m)"} -> 
        1, {All, "prmax/(\[CapitalDelta]/m)"} -> 
        1, {All, "prDelta/(\[CapitalDelta]/m)"} -> 1, {All, "hist"} -> 1], 
       TypeSystem`PackageScope`Limited[
        TypeSystem`PackageScope`ColumnShape[
         TypeSystem`PackageScope`Limited[
          TypeSystem`PackageScope`RowShape[
           Association[
           "n" -> TypeSystem`PackageScope`AtomShape[34], "m" -> 
            TypeSystem`PackageScope`AtomShape[34], "maxdeg" -> 
            TypeSystem`PackageScope`AtomShape[34], "pimax" -> 
            TypeSystem`PackageScope`AtomShape[60], "piDelta" -> 
            TypeSystem`PackageScope`AtomShape[60], "prmax" -> 
            TypeSystem`PackageScope`AtomShape[60], "prDelta" -> 
            TypeSystem`PackageScope`AtomShape[60], "\[CapitalDelta]/m" -> 
            TypeSystem`PackageScope`AtomShape[60], 
            "pimax/(\[CapitalDelta]/m)" -> 
            TypeSystem`PackageScope`AtomShape[60], 
            "piDelta/(\[CapitalDelta]/m)" -> 
            TypeSystem`PackageScope`AtomShape[60], 
            "prmax/(\[CapitalDelta]/m)" -> 
            TypeSystem`PackageScope`AtomShape[60], 
            "prDelta/(\[CapitalDelta]/m)" -> 
            TypeSystem`PackageScope`AtomShape[60], "hist" -> 
            TypeSystem`PackageScope`Limited[
              TypeSystem`PackageScope`ColumnShape[
               TypeSystem`PackageScope`UnknownShape[False]], 2, 
              DirectedInfinity[1], {All, "hist"}]]], 
          DirectedInfinity[1], 10, {All}]], 6, 
        DirectedInfinity[1], {}]], "InitialType" -> TypeSystem`Vector[
       TypeSystem`Struct[{
        "n", "m", "maxdeg", "pimax", "piDelta", "prmax", "prDelta", 
         "\[CapitalDelta]/m", "pimax/(\[CapitalDelta]/m)", 
         "piDelta/(\[CapitalDelta]/m)", "prmax/(\[CapitalDelta]/m)", 
         "prDelta/(\[CapitalDelta]/m)", "hist"}, {
         TypeSystem`Atom[Integer], 
         TypeSystem`Atom[Integer], 
         TypeSystem`Atom[Integer], 
         TypeSystem`Atom[Real], 
         TypeSystem`Atom[Real], 
         TypeSystem`Atom[Real], 
         TypeSystem`Atom[Real], 
         TypeSystem`Atom[Real], 
         TypeSystem`Atom[Real], 
         TypeSystem`Atom[Real], 
         TypeSystem`Atom[Real], 
         TypeSystem`Atom[Real], 
         TypeSystem`Vector[
          TypeSystem`Vector[
           TypeSystem`Atom[Real], TypeSystem`AnyLength], 2]}], 6], "Meta" -> 
     Association[], "RowTarget" -> 20, "ColumnTarget" -> 10, "Shape" -> 
     TypeSystem`PackageScope`HeaderShape[
       Association[{All, "n"} -> 1, {All, "m"} -> 1, {All, "maxdeg"} -> 
        1, {All, "pimax"} -> 1, {All, "piDelta"} -> 1, {All, "prmax"} -> 
        1, {All, "prDelta"} -> 1, {All, "\[CapitalDelta]/m"} -> 
        1, {All, "pimax/(\[CapitalDelta]/m)"} -> 
        1, {All, "piDelta/(\[CapitalDelta]/m)"} -> 
        1, {All, "prmax/(\[CapitalDelta]/m)"} -> 
        1, {All, "prDelta/(\[CapitalDelta]/m)"} -> 1, {All, "hist"} -> 1], 
       TypeSystem`PackageScope`Limited[
        TypeSystem`PackageScope`ColumnShape[
         TypeSystem`PackageScope`Limited[
          TypeSystem`PackageScope`RowShape[
           Association[
           "n" -> TypeSystem`PackageScope`AtomShape[34], "m" -> 
            TypeSystem`PackageScope`AtomShape[34], "maxdeg" -> 
            TypeSystem`PackageScope`AtomShape[34], "pimax" -> 
            TypeSystem`PackageScope`AtomShape[60], "piDelta" -> 
            TypeSystem`PackageScope`AtomShape[60], "prmax" -> 
            TypeSystem`PackageScope`AtomShape[60], "prDelta" -> 
            TypeSystem`PackageScope`AtomShape[60], "\[CapitalDelta]/m" -> 
            TypeSystem`PackageScope`AtomShape[60], 
            "pimax/(\[CapitalDelta]/m)" -> 
            TypeSystem`PackageScope`AtomShape[60], 
            "piDelta/(\[CapitalDelta]/m)" -> 
            TypeSystem`PackageScope`AtomShape[60], 
            "prmax/(\[CapitalDelta]/m)" -> 
            TypeSystem`PackageScope`AtomShape[60], 
            "prDelta/(\[CapitalDelta]/m)" -> 
            TypeSystem`PackageScope`AtomShape[60], "hist" -> 
            TypeSystem`PackageScope`Limited[
              TypeSystem`PackageScope`ColumnShape[
               TypeSystem`PackageScope`UnknownShape[False]], 2, 
              DirectedInfinity[1], {All, "hist"}]]], 
          DirectedInfinity[1], 10, {All}]], 6, 
        DirectedInfinity[1], {}]], "Type" -> TypeSystem`Vector[
       TypeSystem`Struct[{
        "n", "m", "maxdeg", "pimax", "piDelta", "prmax", "prDelta", 
         "\[CapitalDelta]/m", "pimax/(\[CapitalDelta]/m)", 
         "piDelta/(\[CapitalDelta]/m)", "prmax/(\[CapitalDelta]/m)", 
         "prDelta/(\[CapitalDelta]/m)", "hist"}, {
         TypeSystem`Atom[Integer], 
         TypeSystem`Atom[Integer], 
         TypeSystem`Atom[Integer], 
         TypeSystem`Atom[Real], 
         TypeSystem`Atom[Real], 
         TypeSystem`Atom[Real], 
         TypeSystem`Atom[Real], 
         TypeSystem`Atom[Real], 
         TypeSystem`Atom[Real], 
         TypeSystem`Atom[Real], 
         TypeSystem`Atom[Real], 
         TypeSystem`Atom[Real], 
         TypeSystem`Vector[
          TypeSystem`Vector[
           TypeSystem`Atom[Real], TypeSystem`AnyLength], 2]}], 6], 
     "Path" -> {}, "BaseIndices" -> {}, "DisplayedRowCount" -> 6, 
     "DisplayedColumnCount" -> 10, "DataRowCount" -> 6, "DataColumnCount" -> 
     13, "SortPaths" -> {}, "SortDirections" -> {}, "HiddenItemsMap" -> Null, 
     "UpdateType" -> 1], TypeSystem`NestedGrid`PackagePrivate`$outputID$$, 
    TypeSystem`NestedGrid`PackagePrivate`$path$$ = {}, 
    TypeSystem`NestedGrid`PackagePrivate`$vPos$$ = 1, 
    TypeSystem`NestedGrid`PackagePrivate`$hPos$$ = 1, 
    TypeSystem`NestedGrid`PackagePrivate`$grid$$ = 
    DynamicModule[{
     TypeSystem`NestedGrid`PackagePrivate`renderedGrid = Deploy[
        Style[
         Grid[{{
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover["n", 
                  Style[
                  "n", FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{
                   All, "n"}, 1]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{All, "n"},
                 "ColumnHeader", True], "Mouse"], 
              ImageSize -> {{1, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], Background -> 
             GrayLevel[0.95], Alignment -> {Left, Baseline}], 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover["m", 
                  Style[
                  "m", FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{
                   All, "m"}, 1]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{All, "m"},
                 "ColumnHeader", True], "Mouse"], 
              ImageSize -> {{1, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], Background -> 
             GrayLevel[0.95], Alignment -> {Left, Baseline}], 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover["maxdeg", 
                  Style[
                  "maxdeg", FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{
                   All, "maxdeg"}, 1]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                All, "maxdeg"}, "ColumnHeader", True], "Mouse"], 
              ImageSize -> {{1, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], Background -> 
             GrayLevel[0.95], Alignment -> {Left, Baseline}], 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover["pimax", 
                  Style[
                  "pimax", FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{
                   All, "pimax"}, 1]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                All, "pimax"}, "ColumnHeader", True], "Mouse"], 
              ImageSize -> {{1, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], Background -> 
             GrayLevel[0.95], Alignment -> {Left, Baseline}], 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover["piDelta", 
                  Style[
                  "piDelta", FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{
                   All, "piDelta"}, 1]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                All, "piDelta"}, "ColumnHeader", True], "Mouse"], 
              ImageSize -> {{1, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], Background -> 
             GrayLevel[0.95], Alignment -> {Left, Baseline}], 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover["prmax", 
                  Style[
                  "prmax", FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{
                   All, "prmax"}, 1]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                All, "prmax"}, "ColumnHeader", True], "Mouse"], 
              ImageSize -> {{1, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], Background -> 
             GrayLevel[0.95], Alignment -> {Left, Baseline}], 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover["prDelta", 
                  Style[
                  "prDelta", FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{
                   All, "prDelta"}, 1]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                All, "prDelta"}, "ColumnHeader", True], "Mouse"], 
              ImageSize -> {{1, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], Background -> 
             GrayLevel[0.95], Alignment -> {Left, Baseline}], 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover["\[CapitalDelta]/m", 
                  Style[
                  "\[CapitalDelta]/m", FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{
                   All, "\[CapitalDelta]/m"}, 1]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                All, "\[CapitalDelta]/m"}, "ColumnHeader", True], "Mouse"], 
              ImageSize -> {{1, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], Background -> 
             GrayLevel[0.95], Alignment -> {Left, Baseline}], 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover["pimax/(\[CapitalDelta]/m)", 
                  Style[
                  "pimax/(\[CapitalDelta]/m)", FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{
                   All, "pimax/(\[CapitalDelta]/m)"}, 1]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                All, "pimax/(\[CapitalDelta]/m)"}, "ColumnHeader", True], 
               "Mouse"], ImageSize -> {{1, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], Background -> 
             GrayLevel[0.95], Alignment -> {Left, Baseline}], 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover["piDelta/(\[CapitalDelta]/m)", 
                  Style[
                  "piDelta/(\[CapitalDelta]/m)", FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{
                   All, "piDelta/(\[CapitalDelta]/m)"}, 1]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                All, "piDelta/(\[CapitalDelta]/m)"}, "ColumnHeader", True], 
               "Mouse"], ImageSize -> {{1, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], Background -> 
             GrayLevel[0.95], Alignment -> {Left, Baseline}]}, {
            Item[
             Pane[
              Annotation[
               RawBoxes["1000"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["n"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["2000"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["m"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["15"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["maxdeg"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0.00991316"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["pimax"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0.00765017"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["piDelta"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0.00668678"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["prmax"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0.00593939"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["prDelta"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0.0075"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["\[CapitalDelta]/m"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["1.32175"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["pimax/(\[CapitalDelta]/m)"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["1.02002"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["piDelta/(\[CapitalDelta]/m)"]}, "Item", False], 
               "Mouse"], ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}, {
            Item[
             Pane[
              Annotation[
               RawBoxes["3000"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["n"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["6000"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["m"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["20"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["maxdeg"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0.00447254"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["pimax"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0.00330237"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["piDelta"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0.00297755"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["prmax"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0.00256224"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["prDelta"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0.00333333"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["\[CapitalDelta]/m"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["1.34176"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["pimax/(\[CapitalDelta]/m)"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0.990712"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["piDelta/(\[CapitalDelta]/m)"]}, "Item", False], 
               "Mouse"], ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}, {
            Item[
             Pane[
              Annotation[
               RawBoxes["5000"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{3, 
                 Key["n"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["10000"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{3, 
                 Key["m"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["24"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{3, 
                 Key["maxdeg"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0.00319279"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{3, 
                 Key["pimax"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0.00244202"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{3, 
                 Key["piDelta"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0.00214227"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{3, 
                 Key["prmax"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0.00187075"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{3, 
                 Key["prDelta"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0.0024"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{3, 
                 Key["\[CapitalDelta]/m"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["1.33033"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{3, 
                 Key["pimax/(\[CapitalDelta]/m)"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["1.01751"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{3, 
                 Key["piDelta/(\[CapitalDelta]/m)"]}, "Item", False], 
               "Mouse"], ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}, {
            Item[
             Pane[
              Annotation[
               RawBoxes["7000"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{4, 
                 Key["n"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["14000"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{4, 
                 Key["m"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["26"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{4, 
                 Key["maxdeg"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0.00243751"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{4, 
                 Key["pimax"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0.00185681"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{4, 
                 Key["piDelta"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0.00163355"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{4, 
                 Key["prmax"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0.00143031"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{4, 
                 Key["prDelta"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0.00185714"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{4, 
                 Key["\[CapitalDelta]/m"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["1.31251"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{4, 
                 Key["pimax/(\[CapitalDelta]/m)"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0.999819"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{4, 
                 Key["piDelta/(\[CapitalDelta]/m)"]}, "Item", False], 
               "Mouse"], ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}, {
            Item[
             Pane[
              Annotation[
               RawBoxes["9000"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{5, 
                 Key["n"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["18000"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{5, 
                 Key["m"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["28"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{5, 
                 Key["maxdeg"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0.00208134"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{5, 
                 Key["pimax"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0.00159646"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{5, 
                 Key["piDelta"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0.00138737"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{5, 
                 Key["prmax"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0.00121065"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{5, 
                 Key["prDelta"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0.00155556"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{5, 
                 Key["\[CapitalDelta]/m"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["1.33801"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{5, 
                 Key["pimax/(\[CapitalDelta]/m)"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["1.0263"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{5, 
                 Key["piDelta/(\[CapitalDelta]/m)"]}, "Item", False], 
               "Mouse"], ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}, {
            Item[
             Pane[
              Annotation[
               RawBoxes["11000"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{6, 
                 Key["n"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["22000"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{6, 
                 Key["m"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["29"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{6, 
                 Key["maxdeg"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0.00174121"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{6, 
                 Key["pimax"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0.00132804"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{6, 
                 Key["piDelta"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0.00116887"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{6, 
                 Key["prmax"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0.00101567"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{6, 
                 Key["prDelta"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0.00131818"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{6, 
                 Key["\[CapitalDelta]/m"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["1.32092"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{6, 
                 Key["pimax/(\[CapitalDelta]/m)"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["1.00748"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{6, 
                 Key["piDelta/(\[CapitalDelta]/m)"]}, "Item", False], 
               "Mouse"], ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}, {
            Item[
             Deploy[
              Pane[
               Row[{
                 Spacer[2], 
                 Style[
                  Row[{
                    Button[
                    MouseAppearance[
                    Mouseover[
                    Graphics[{{
                    EdgeForm[None], 
                    FaceForm[None], 
                    Rectangle[{2, 0}, {16, 18}, RoundingRadius -> 2]}, 
                    Rotate[
                    Translate[{
                    CapForm[Round], 
                    RGBColor[
                    0.5372549019607843, 0.5372549019607843, 
                    0.5372549019607843], 
                    Line[{{0, 0}, {4, 5}, {8, 0}}], 
                    Line[{{0, 5}, {8, 5}}]}, {5, 6.5}], 90 Degree, {9, 9}]}, 
                    ImageSize -> (1 -> 1), ImagePadding -> {{0, 1}, {1, 0}}, 
                    BaselinePosition -> Scaled[0.35]], 
                    Graphics[{{
                    EdgeForm[
                    RGBColor[
                    0.27450980392156865`, 0.5411764705882353, 
                    0.796078431372549]], 
                    FaceForm[None], 
                    Rectangle[{2, 0}, {16, 18}, RoundingRadius -> 2]}, 
                    Rotate[
                    Translate[{
                    CapForm[Round], 
                    RGBColor[
                    0.27450980392156865`, 0.5411764705882353, 
                    0.796078431372549], 
                    Line[{{0, 0}, {4, 5}, {8, 0}}], 
                    Line[{{0, 5}, {8, 5}}]}, {5, 6.5}], 90 Degree, {9, 9}]}, 
                    ImageSize -> (1 -> 1), ImagePadding -> {{0, 1}, {1, 0}}, 
                    BaselinePosition -> Scaled[0.35]]], "LinkHand"], 
                    If[
                    TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$ = 
                    Clip[TypeSystem`NestedGrid`PackagePrivate`$hPos$$ + (-10) 
                    If[True, 13, 1], {1, 13 - -10 + 1}]; 
                    TypeSystem`NestedGrid`PackagePrivate`updateState[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]], True][
                    TypeSystem`NestedGrid`PackagePrivate`$path$$]], 
                    Appearance -> None], 
                    Button[
                    MouseAppearance[
                    Mouseover[
                    Graphics[{{
                    EdgeForm[None], 
                    FaceForm[None], 
                    Rectangle[{2, 0}, {16, 18}, RoundingRadius -> 2]}, 
                    Rotate[
                    Translate[{
                    CapForm[Round], 
                    RGBColor[
                    0.5372549019607843, 0.5372549019607843, 
                    0.5372549019607843], 
                    Line[{{0, 0}, {4, 5}, {8, 0}}]}, {5, 6.5}], 90 Degree, {9,
                     9}]}, ImageSize -> (1 -> 1), 
                    ImagePadding -> {{0, 1}, {1, 0}}, BaselinePosition -> 
                    Scaled[0.35]], 
                    Graphics[{{
                    EdgeForm[
                    RGBColor[
                    0.27450980392156865`, 0.5411764705882353, 
                    0.796078431372549]], 
                    FaceForm[None], 
                    Rectangle[{2, 0}, {16, 18}, RoundingRadius -> 2]}, 
                    Rotate[
                    Translate[{
                    CapForm[Round], 
                    RGBColor[
                    0.27450980392156865`, 0.5411764705882353, 
                    0.796078431372549], 
                    Line[{{0, 0}, {4, 5}, {8, 0}}]}, {5, 6.5}], 90 Degree, {9,
                     9}]}, ImageSize -> (1 -> 1), 
                    ImagePadding -> {{0, 1}, {1, 0}}, BaselinePosition -> 
                    Scaled[0.35]]], "LinkHand"], 
                    If[
                    TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$ = 
                    Clip[TypeSystem`NestedGrid`PackagePrivate`$hPos$$ + (-10) 
                    If[False, 13, 1], {1, 13 - -10 + 1}]; 
                    TypeSystem`NestedGrid`PackagePrivate`updateState[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]], True][
                    TypeSystem`NestedGrid`PackagePrivate`$path$$]], 
                    Appearance -> None], " ", 
                    Style[
                    Mouseover[
                    Row[{"columns ", 1, "\[Dash]", 10, " of ", 
                    Style[
                    13, FontColor -> GrayLevel[0], FontWeight -> "Medium"]}, 
                    BaseStyle -> {
                    FontSize -> 8., FontColor -> 
                    RGBColor[
                    0.5098039215686274, 0.5098039215686274, 
                    0.5098039215686274]}], 
                    Row[{"columns ", 1, "\[Dash]", 10, " of ", 
                    Style[
                    13, FontColor -> GrayLevel[0], FontWeight -> "Medium"]}, 
                    BaseStyle -> {
                    FontSize -> 8., FontColor -> 
                    RGBColor[
                    0.5098039215686274, 0.5098039215686274, 
                    0.5098039215686274]}]], ContextMenu -> {
                    MenuItem["Hide", 
                    KernelExecute[
                    
                    TypeSystem`NestedGrid`PackagePrivate`adjustLimits[{
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]}, 
                    "Columns", 1, {}]], MenuEvaluator -> Automatic], 
                    MenuItem["Show up to 2 Columns", 
                    KernelExecute[
                    
                    TypeSystem`NestedGrid`PackagePrivate`adjustLimits[{
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]}, 
                    "Columns", 2, {}]], MenuEvaluator -> Automatic], 
                    MenuItem["Show up to 5 Columns", 
                    KernelExecute[
                    
                    TypeSystem`NestedGrid`PackagePrivate`adjustLimits[{
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]}, 
                    "Columns", 5, {}]], MenuEvaluator -> Automatic], 
                    MenuItem["Show up to 10 Columns", 
                    KernelExecute[
                    
                    TypeSystem`NestedGrid`PackagePrivate`adjustLimits[{
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]}, 
                    "Columns", 10, {}]], MenuEvaluator -> Automatic], 
                    MenuItem["Show All", 
                    KernelExecute[
                    
                    TypeSystem`NestedGrid`PackagePrivate`adjustLimits[{
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]}, 
                    "Columns", 100000000, {}]], MenuEvaluator -> Automatic]}],
                     " ", 
                    Button[
                    MouseAppearance[
                    Mouseover[
                    Graphics[{{
                    EdgeForm[None], 
                    FaceForm[None], 
                    Rectangle[{2, 0}, {16, 18}, RoundingRadius -> 2]}, 
                    Rotate[
                    Translate[{
                    CapForm[Round], 
                    RGBColor[
                    0.5372549019607843, 0.5372549019607843, 
                    0.5372549019607843], 
                    Line[{{0, 0}, {4, 5}, {8, 0}}]}, {5, 6.5}], (-90) 
                    Degree, {9, 9}]}, ImageSize -> (1 -> 1), 
                    ImagePadding -> {{0, 1}, {1, 0}}, BaselinePosition -> 
                    Scaled[0.35]], 
                    Graphics[{{
                    EdgeForm[
                    RGBColor[
                    0.27450980392156865`, 0.5411764705882353, 
                    0.796078431372549]], 
                    FaceForm[None], 
                    Rectangle[{2, 0}, {16, 18}, RoundingRadius -> 2]}, 
                    Rotate[
                    Translate[{
                    CapForm[Round], 
                    RGBColor[
                    0.27450980392156865`, 0.5411764705882353, 
                    0.796078431372549], 
                    Line[{{0, 0}, {4, 5}, {8, 0}}]}, {5, 6.5}], (-90) 
                    Degree, {9, 9}]}, ImageSize -> (1 -> 1), 
                    ImagePadding -> {{0, 1}, {1, 0}}, BaselinePosition -> 
                    Scaled[0.35]]], "LinkHand"], 
                    If[
                    TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$ = 
                    Clip[TypeSystem`NestedGrid`PackagePrivate`$hPos$$ + 
                    10 If[False, 13, 1], {1, 13 - 10 + 1}]; 
                    TypeSystem`NestedGrid`PackagePrivate`updateState[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]], True][
                    TypeSystem`NestedGrid`PackagePrivate`$path$$]], 
                    Appearance -> None], 
                    Button[
                    MouseAppearance[
                    Mouseover[
                    Graphics[{{
                    EdgeForm[None], 
                    FaceForm[None], 
                    Rectangle[{2, 0}, {16, 18}, RoundingRadius -> 2]}, 
                    Rotate[
                    Translate[{
                    CapForm[Round], 
                    RGBColor[
                    0.5372549019607843, 0.5372549019607843, 
                    0.5372549019607843], 
                    Line[{{0, 0}, {4, 5}, {8, 0}}], 
                    Line[{{0, 5}, {8, 5}}]}, {5, 6.5}], (-90) Degree, {9, 
                    9}]}, ImageSize -> (1 -> 1), 
                    ImagePadding -> {{0, 1}, {1, 0}}, BaselinePosition -> 
                    Scaled[0.35]], 
                    Graphics[{{
                    EdgeForm[
                    RGBColor[
                    0.27450980392156865`, 0.5411764705882353, 
                    0.796078431372549]], 
                    FaceForm[None], 
                    Rectangle[{2, 0}, {16, 18}, RoundingRadius -> 2]}, 
                    Rotate[
                    Translate[{
                    CapForm[Round], 
                    RGBColor[
                    0.27450980392156865`, 0.5411764705882353, 
                    0.796078431372549], 
                    Line[{{0, 0}, {4, 5}, {8, 0}}], 
                    Line[{{0, 5}, {8, 5}}]}, {5, 6.5}], (-90) Degree, {9, 
                    9}]}, ImageSize -> (1 -> 1), 
                    ImagePadding -> {{0, 1}, {1, 0}}, BaselinePosition -> 
                    Scaled[0.35]]], "LinkHand"], 
                    If[
                    TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$ = 
                    Clip[TypeSystem`NestedGrid`PackagePrivate`$hPos$$ + 
                    10 If[True, 13, 1], {1, 13 - 10 + 1}]; 
                    TypeSystem`NestedGrid`PackagePrivate`updateState[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]], True][
                    TypeSystem`NestedGrid`PackagePrivate`$path$$]], 
                    Appearance -> None]}], ContextMenu -> {}], 
                 Graphics[{
                   RGBColor[
                   0.8196078431372549, 0.8196078431372549, 
                    0.8196078431372549], 
                   Line[{{0, 0}, {0, 19}}]}, ImageSize -> (1 -> 1), 
                  ImagePadding -> {{0, 0}, {0, 0}}, BaselinePosition -> 
                  Scaled[0.35]]}], ImageMargins -> {{0, -1}, {-1, 1}}]], 
             Background -> 
             RGBColor[
              0.9764705882352941, 0.9764705882352941, 0.9764705882352941], 
             Alignment -> {Left, Top}], SpanFromLeft, SpanFromLeft, 
            SpanFromLeft, SpanFromLeft, SpanFromLeft, SpanFromLeft, 
            SpanFromLeft, SpanFromLeft, SpanFromLeft}}, 
          BaseStyle -> {
           ContextMenu -> 
            Dynamic[TypeSystem`NestedGrid`PackagePrivate`$contextMenuTrigger; 
              Which[TypeSystem`NestedGrid`PackagePrivate`$lastOutputID =!= 
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                 TypeSystem`NestedGrid`PackagePrivate`$outputID$$], {}, 
                TypeSystem`NestedGrid`PackagePrivate`$contextMenuTrigger === 
                TypeSystem`NestedGrid`PackagePrivate`$lastContextMenuTrigger, 
                TypeSystem`NestedGrid`PackagePrivate`$lastContextMenu, True, 
                TypeSystem`NestedGrid`PackagePrivate`$lastContextMenuTrigger = 
                 TypeSystem`NestedGrid`PackagePrivate`$contextMenuTrigger; 
                TypeSystem`NestedGrid`PackagePrivate`$lastContextMenu = 
                 Block[{TypeSystem`NestedGrid`PackagePrivate`$globalScrollPos = \
{TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$}}, 
                   
                   With[{TypeSystem`NestedGrid`PackagePrivate`lastPath$ = 
                    TypeSystem`NestedGrid`PackagePrivate`$lastPath, 
                    TypeSystem`NestedGrid`PackagePrivate`lastPathType$ = 
                    TypeSystem`NestedGrid`PackagePrivate`$lastPathType, 
                    TypeSystem`NestedGrid`PackagePrivate`isLeafHeader$ = 
                    TypeSystem`NestedGrid`PackagePrivate`$\
lastPathIsLeafHeader, TypeSystem`NestedGrid`PackagePrivate`headerHidden$ = 
                    And[
                    MatchQ[TypeSystem`NestedGrid`PackagePrivate`$lastPathType, 
                    Alternatives["RowHeader", "ColumnHeader"]], 
                    TypeSystem`NestedGrid`PackagePrivate`headerHiddenQ[
                    TypeSystem`NestedGrid`PackagePrivate`$lastPath, 
                    TypeSystem`NestedGrid`PackagePrivate`$state$$]], 
                    TypeSystem`NestedGrid`PackagePrivate`allHidden$ = 
                    TypeSystem`NestedGrid`PackagePrivate`allHiddenQ[
                    TypeSystem`NestedGrid`PackagePrivate`$lastPath, 
                    TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                    TypeSystem`NestedGrid`PackagePrivate`anyHidden$ = 
                    TypeSystem`NestedGrid`PackagePrivate`anyHiddenQ[
                    TypeSystem`NestedGrid`PackagePrivate`$lastPath, 
                    TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                    TypeSystem`NestedGrid`PackagePrivate`sortDirection$ = 
                    TypeSystem`NestedGrid`PackagePrivate`columnSortDirection[
                    TypeSystem`NestedGrid`PackagePrivate`$lastPath, 
                    TypeSystem`NestedGrid`PackagePrivate`$state$$[
                    "SortPaths"], 
                    TypeSystem`NestedGrid`PackagePrivate`$state$$[
                    "SortDirections"]], 
                    TypeSystem`NestedGrid`PackagePrivate`haveData$ = Not[
                    FailureQ[
                    TypeSystem`NestedGrid`PackagePrivate`datasetInitialData[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$]]], 
                    TypeSystem`NestedGrid`PackagePrivate`isKeyDummy$ = Not[
                    FreeQ[
                    TypeSystem`NestedGrid`PackagePrivate`$lastPath, Keys]]}, 
                    Join[{
                    If[
                    Or[
                    Not[TypeSystem`NestedGrid`PackagePrivate`haveData$], 
                    Not[TypeSystem`NestedGrid`PackagePrivate`anyHidden$], 
                    TypeSystem`NestedGrid`PackagePrivate`isKeyDummy$], 
                    Nothing, 
                    MenuItem[
                    StringJoin["Show ", 
                    Which[
                    TypeSystem`NestedGrid`PackagePrivate`lastPathType$ == 
                    "Item", "", 
                    TypeSystem`NestedGrid`PackagePrivate`lastPathType$ == 
                    "RowHeader", "Row", 
                    TypeSystem`NestedGrid`PackagePrivate`lastPathType$ == 
                    "ColumnHeader", "Column", True, ""]], 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`updateHiddenItems[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][
                    TypeSystem`NestedGrid`PackagePrivate`lastPath$, 
                    "remove"]], MenuEvaluator -> Automatic]], 
                    If[
                    Or[
                    Not[TypeSystem`NestedGrid`PackagePrivate`haveData$], 
                    TypeSystem`NestedGrid`PackagePrivate`pathEmptyQ[
                    TypeSystem`NestedGrid`PackagePrivate`$lastPath, 
                    TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                    TypeSystem`NestedGrid`PackagePrivate`isKeyDummy$, 
                    And[
                    TypeSystem`NestedGrid`PackagePrivate`allHidden$, 
                    TypeSystem`NestedGrid`PackagePrivate`headerHidden$]], 
                    Nothing, 
                    MenuItem[
                    StringJoin["Hide ", 
                    Which[
                    TypeSystem`NestedGrid`PackagePrivate`lastPathType$ == 
                    "Item", "", 
                    TypeSystem`NestedGrid`PackagePrivate`lastPathType$ == 
                    "RowHeader", "Row", 
                    TypeSystem`NestedGrid`PackagePrivate`lastPathType$ == 
                    "ColumnHeader", "Column", True, ""]], 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`updateHiddenItems[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][
                    TypeSystem`NestedGrid`PackagePrivate`lastPath$, "add"]], 
                    MenuEvaluator -> Automatic]], Delimiter}, 
                    If[
                    And[TypeSystem`NestedGrid`PackagePrivate`haveData$, 
                    MatchQ[TypeSystem`NestedGrid`PackagePrivate`lastPathType$, 
                    Alternatives["ColumnHeader", "KeyDummy"]], 
                    TypeSystem`NestedGrid`PackagePrivate`isLeafHeader$, 
                    Not[TypeSystem`NestedGrid`PackagePrivate`allHidden$]], {
                    If[
                    TypeSystem`NestedGrid`PackagePrivate`sortDirection$ =!= 
                    "Ascending", 
                    MenuItem["Sort", 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`updateSort[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][
                    TypeSystem`NestedGrid`PackagePrivate`lastPath$, 
                    "Ascending"]], MenuEvaluator -> Automatic], Nothing], 
                    If[
                    TypeSystem`NestedGrid`PackagePrivate`sortDirection$ =!= 
                    "Descending", 
                    MenuItem["Reverse Sort", 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`updateSort[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][
                    TypeSystem`NestedGrid`PackagePrivate`lastPath$, 
                    "Descending"]], MenuEvaluator -> Automatic], Nothing], 
                    If[
                    TypeSystem`NestedGrid`PackagePrivate`sortDirection$ =!= 
                    None, 
                    MenuItem["Unsort", 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`updateSort[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][
                    TypeSystem`NestedGrid`PackagePrivate`lastPath$, None]], 
                    MenuEvaluator -> Automatic], Nothing], Delimiter}, {}], {
                    MenuItem["Copy Position to Clipboard", 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`toCurrentPosition[
                    TypeSystem`NestedGrid`PackagePrivate`copyClip]], 
                    MenuEvaluator -> Automatic], 
                    If[TypeSystem`NestedGrid`PackagePrivate`haveData$, 
                    MenuItem["Copy Data to Clipboard", 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`toCurrentData[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`copyClip]], 
                    MenuEvaluator -> Automatic], Nothing], Delimiter, 
                    MenuItem["Paste Position in New Cell", 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`toCurrentPosition[
                    TypeSystem`NestedGrid`PackagePrivate`cellPaste]], 
                    MenuEvaluator -> Automatic], 
                    If[TypeSystem`NestedGrid`PackagePrivate`haveData$, 
                    MenuItem["Paste Data in New Cell", 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`toCurrentData[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`cellPaste]], 
                    MenuEvaluator -> Automatic], Nothing]}]]]]], FontFamily -> 
            "Verdana", FontSize -> 12}, Spacings -> {0, 0}, Alignment -> Left,
           Dividers -> All, FrameStyle -> GrayLevel[0.7490196078431373], 
          BaseStyle -> {FontFamily -> "Verdana", FontSize -> 12}], 
         LineBreakWithin -> False, ContextMenu -> {}, NumberMarks -> False, 
         ShowAutoStyles -> False]], 
      TypeSystem`NestedGrid`PackagePrivate`initialQ = True}, 
     Dynamic[
      TypeSystem`NestedGrid`PackagePrivate`setupViewPath[
      TypeSystem`NestedGrid`PackagePrivate`$path$$, If[
         Not[TypeSystem`NestedGrid`PackagePrivate`initialQ], 
         Module[{
          TypeSystem`NestedGrid`PackagePrivate`tmpGrid$ = $Failed, 
           TypeSystem`NestedGrid`PackagePrivate`tmpData$ = 
           TypeSystem`NestedGrid`PackagePrivate`datasetData[
            TypeSystem`NestedGrid`PackagePrivate`$state$$]}, 
          TypeSystem`NestedGrid`PackagePrivate`tmpGrid$ = If[
             FailureQ[TypeSystem`NestedGrid`PackagePrivate`tmpData$], 
             TypeSystem`NestedGrid`PackagePrivate`renderedGrid, 
             TypeSystem`NestedGrid`PackagePrivate`renderGrid[
             TypeSystem`NestedGrid`PackagePrivate`$state$$, 
              TypeSystem`NestedGrid`PackagePrivate`$path$$, 
              TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
              TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
              TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
              TypeSystem`NestedGrid`PackagePrivate`localHold[
              TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][
             TypeSystem`NestedGrid`PackagePrivate`tmpData$]]; If[
            Not[
             FailureQ[TypeSystem`NestedGrid`PackagePrivate`tmpGrid$]], 
            TypeSystem`NestedGrid`PackagePrivate`renderedGrid = 
            TypeSystem`NestedGrid`PackagePrivate`tmpGrid$]; Null]]; 
       TypeSystem`NestedGrid`PackagePrivate`initialQ = False; 
       TypeSystem`NestedGrid`PackagePrivate`$vPos$$; 
       TypeSystem`NestedGrid`PackagePrivate`$hPos$$; If[
         FailureQ[TypeSystem`NestedGrid`PackagePrivate`renderedGrid], 
         TypeSystem`SparseGrid[
          TypeSystem`H["(data no longer present)"]], 
         If[GeneralUtilities`$DebugMode, 
          Row[{TypeSystem`NestedGrid`PackagePrivate`renderedGrid, "  ", 
            TypeSystem`NestedGrid`PackagePrivate`formatState[
            TypeSystem`NestedGrid`PackagePrivate`$state$$, 
             TypeSystem`NestedGrid`PackagePrivate`$path$$, 
             TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
             TypeSystem`NestedGrid`PackagePrivate`$hPos$$]}], 
          TypeSystem`NestedGrid`PackagePrivate`renderedGrid]]], 
      TrackedSymbols :> {
       TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
        TypeSystem`NestedGrid`PackagePrivate`$hPos$$}], 
     DynamicModuleValues :> {}], 
    TypeSystem`NestedGrid`PackagePrivate`$topBar$$ = Dynamic[
     TypeSystem`NestedGrid`PackagePrivate`makeFramedBar[
      TypeSystem`PackageScope`SubViewPathbar[
      TypeSystem`NestedGrid`PackagePrivate`$path$$, 
       TypeSystem`NestedGrid`PackagePrivate`updateState[
       TypeSystem`NestedGrid`PackagePrivate`$state$$, 
        TypeSystem`NestedGrid`PackagePrivate`$path$$, 
        TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
        TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
        TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
        TypeSystem`NestedGrid`PackagePrivate`localHold[
        TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]]], 
     TrackedSymbols :> {TypeSystem`NestedGrid`PackagePrivate`$path$$}], 
    TypeSystem`NestedGrid`PackagePrivate`$bottomBar$$ = Style[
     Framed[
      Dynamic[
       Replace[
       TypeSystem`NestedGrid`PackagePrivate`mouseAnnotation$$, {
        TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
           TypeSystem`NestedGrid`PackagePrivate`localHold[
           TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][Null, 
           Blank[]] -> "", TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
           TypeSystem`NestedGrid`PackagePrivate`localHold[
           TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][
           Pattern[TypeSystem`NestedGrid`PackagePrivate`path$, 
            Blank[]], 
           Pattern[TypeSystem`NestedGrid`PackagePrivate`pathType$, 
            Blank[]], 
           Pattern[TypeSystem`NestedGrid`PackagePrivate`isLeafHeader$, 
            Blank[]]] :> (
          Increment[TypeSystem`NestedGrid`PackagePrivate`$contextMenuTrigger]; 
          TypeSystem`NestedGrid`PackagePrivate`$lastPath = 
           TypeSystem`NestedGrid`PackagePrivate`path$; 
          TypeSystem`NestedGrid`PackagePrivate`$lastPathType = 
           TypeSystem`NestedGrid`PackagePrivate`pathType$; 
          TypeSystem`NestedGrid`PackagePrivate`$lastPathIsLeafHeader = 
           TypeSystem`NestedGrid`PackagePrivate`isLeafHeader$; 
          TypeSystem`NestedGrid`PackagePrivate`$lastOutputID = 
           TypeSystem`NestedGrid`PackagePrivate`localHold[
            TypeSystem`NestedGrid`PackagePrivate`$outputID$$]; 
          TypeSystem`NestedGrid`PackagePrivate`makePathTrail[
           TypeSystem`NestedGrid`PackagePrivate`path$, 
            TypeSystem`NestedGrid`PackagePrivate`makePathElements]), Null :> 
         Spacer[10], Blank[] :> Spacer[10]}], 
       TrackedSymbols :> {
        TypeSystem`NestedGrid`PackagePrivate`mouseAnnotation$$}], FrameStyle -> 
      None, ImageMargins -> 0, FrameMargins -> 0, Alignment -> Top, 
      ImageSize -> {Automatic, 15}], FontSize -> 1], 
    TypeSystem`NestedGrid`PackagePrivate`mouseAnnotation$$ = Null}, 
    DynamicWrapperBox[
     DynamicBox[ToBoxes[
       Dataset`DatasetContent[
       2, "Path" -> Hold[TypeSystem`NestedGrid`PackagePrivate`$path$$], 
        "Grid" -> Hold[TypeSystem`NestedGrid`PackagePrivate`$grid$$], "State" -> 
        Hold[TypeSystem`NestedGrid`PackagePrivate`$state$$], "VPos" -> 
        Hold[TypeSystem`NestedGrid`PackagePrivate`$vPos$$], "HPos" -> 
        Hold[TypeSystem`NestedGrid`PackagePrivate`$hPos$$], "TopBar" -> 
        Hold[TypeSystem`NestedGrid`PackagePrivate`$topBar$$], "BottomBar" -> 
        Hold[TypeSystem`NestedGrid`PackagePrivate`$bottomBar$$], "OutputID" -> 
        Hold[
          TypeSystem`NestedGrid`PackagePrivate`localHold[
          TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]], StandardForm],
      ImageSizeCache->{661., {122.25909090909092`, 127.74090909090908`}},
      TrackedSymbols:>{
       TypeSystem`NestedGrid`PackagePrivate`$state$$, 
        TypeSystem`NestedGrid`PackagePrivate`$grid$$}], 
     TypeSystem`NestedGrid`PackagePrivate`mouseAnnotation$$ = 
     MouseAnnotation[],
     ImageSizeCache->{661., {122.25909090909092`, 127.74090909090908`}}],
    BaseStyle->{LineBreakWithin -> False},
    DynamicModuleValues:>{},
    Initialization:>
     Block[{$ContextPath = $ContextPath}, Needs["TypeSystem`"]; 
      Needs["Dataset`"]; 
      TypeSystem`NestedGrid`PackagePrivate`$outputID$$ = CreateUUID[]],
    UnsavedVariables:>{TypeSystem`NestedGrid`PackagePrivate`$outputID$$}],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  Dataset`InterpretDataset[1],
  Editable->False,
  SelectWithContents->True,
  Selectable->False]], "Output",
 CellEditDuplicate->True,
 CellChangeTimes->{
  3.8271661031662683`*^9, 3.82716618302605*^9, 3.827166263364081*^9, 
   3.8271663179016542`*^9, 3.827166421493692*^9, {3.827166489980094*^9, 
   3.827166500026286*^9}, 3.827166579264494*^9, {3.827166701752952*^9, 
   3.827166773158711*^9}, 3.827167068078506*^9, 3.8271671647654667`*^9, 
   3.827167214367714*^9, 3.827167533039941*^9, 3.827167879189184*^9, 
   3.827168743887333*^9, 3.827313458196149*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"94ec461f-6a1b-484a-972e-33e4483a1aa5"]
}, Open  ]],

Cell[TextData[{
 "We see that ",
 Cell[BoxData[
  FormBox["piDelta", TraditionalForm]],ExpressionUUID->
  "abd272d9-a3cd-4457-8b76-792d47da305d"],
 " is more or less ",
 Cell[BoxData[
  FormBox[
   FractionBox[
    SuperscriptBox["\[CapitalDelta]", "-"], "m"], TraditionalForm]],
  ExpressionUUID->"6962e254-19a9-4a1c-848d-8a354898542f"],
 ", while the ",
 Cell[BoxData[
  FormBox["pimax", TraditionalForm]],ExpressionUUID->
  "f4f6118a-e617-474b-a258-4a5cc18d0eef"],
 " is larger by a constant factor of about ",
 Cell[BoxData[
  FormBox["1.3", TraditionalForm]],ExpressionUUID->
  "5decfbdc-0a01-4381-ab3c-d0b05d4b631a"],
 "."
}], "Text",
 CellChangeTimes->{{3.826298396566244*^9, 3.826298428579076*^9}, {
   3.826299548462599*^9, 3.8262995922586727`*^9}, {3.8263002574915237`*^9, 
   3.826300266624016*^9}, {3.826300510072472*^9, 3.8263005115632343`*^9}, {
   3.826301427373592*^9, 3.826301427725017*^9}, 3.8263017828652897`*^9, {
   3.82630182282603*^9, 
   3.826301833242408*^9}},ExpressionUUID->"2b0cbe50-7fa7-4f01-b72b-\
10027907c823"],

Cell[BoxData[
 RowBox[{
  RowBox[{"col", "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\<pimax/(\[CapitalDelta]/m)\>\"", ",", 
     "\"\<piDelta/(\[CapitalDelta]/m)\>\"", ",", 
     "\"\<prmax/(\[CapitalDelta]/m)\>\"", ",", 
     "\"\<prDelta/(\[CapitalDelta]/m)\>\""}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.827164386657852*^9, 3.827164446693161*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"151203d8-674f-46d3-a6c9-ac0179412071"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"result", "[", 
   RowBox[{"[", "1", "]"}], "]"}], "[", "col", "]"}]], "Input",
 CellChangeTimes->{{3.8271644978184013`*^9, 3.8271645018306417`*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"2a74a5b9-7fe0-4100-9a7b-71fa5a2aa510"],

Cell[BoxData[
 TagBox[
  TagBox[
   DynamicModuleBox[{TypeSystem`NestedGrid`PackagePrivate`$state$$ = 
    Association[
    "InitialData" -> 
     Association[
      "pimax/(\[CapitalDelta]/m)" -> 1.3217541900688388`, 
       "piDelta/(\[CapitalDelta]/m)" -> 1.0200224429061693`, 
       "prmax/(\[CapitalDelta]/m)" -> 0.8915710867025262, 
       "prDelta/(\[CapitalDelta]/m)" -> 0.7919188455165567], "AllowEmbedding" -> 
     True, "InitialShape" -> TypeSystem`PackageScope`Limited[
       TypeSystem`PackageScope`ColumnShape[
        TypeSystem`PackageScope`KeyValueShape[
         TypeSystem`PackageScope`AtomShape[117.], 
         TypeSystem`PackageScope`AtomShape[60]]], 4, 
       DirectedInfinity[1], {}], "InitialType" -> TypeSystem`Assoc[
       TypeSystem`Atom[
        TypeSystem`Enumeration[
        "piDelta/(\[CapitalDelta]/m)", "pimax/(\[CapitalDelta]/m)", 
         "prDelta/(\[CapitalDelta]/m)", "prmax/(\[CapitalDelta]/m)"]], 
       TypeSystem`Atom[Real], 4], "Meta" -> Association[], "RowTarget" -> 20, 
     "ColumnTarget" -> 10, "Shape" -> TypeSystem`PackageScope`Limited[
       TypeSystem`PackageScope`ColumnShape[
        TypeSystem`PackageScope`KeyValueShape[
         TypeSystem`PackageScope`AtomShape[117.], 
         TypeSystem`PackageScope`AtomShape[60]]], 4, 
       DirectedInfinity[1], {}], "Type" -> TypeSystem`Assoc[
       TypeSystem`Atom[
        TypeSystem`Enumeration[
        "piDelta/(\[CapitalDelta]/m)", "pimax/(\[CapitalDelta]/m)", 
         "prDelta/(\[CapitalDelta]/m)", "prmax/(\[CapitalDelta]/m)"]], 
       TypeSystem`Atom[Real], 4], "Path" -> {}, "BaseIndices" -> {}, 
     "DisplayedRowCount" -> 4, "DisplayedColumnCount" -> 1, "DataRowCount" -> 
     4, "DataColumnCount" -> 1, "SortPaths" -> {}, "SortDirections" -> {}, 
     "HiddenItemsMap" -> Null, "UpdateType" -> 1], 
    TypeSystem`NestedGrid`PackagePrivate`$outputID$$, 
    TypeSystem`NestedGrid`PackagePrivate`$path$$ = {}, 
    TypeSystem`NestedGrid`PackagePrivate`$vPos$$ = 1, 
    TypeSystem`NestedGrid`PackagePrivate`$hPos$$ = 1, 
    TypeSystem`NestedGrid`PackagePrivate`$grid$$ = 
    DynamicModule[{
     TypeSystem`NestedGrid`PackagePrivate`renderedGrid = Deploy[
        Style[
         Grid[{{
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover["pimax/(\[CapitalDelta]/m)", 
                  Style[
                  "pimax/(\[CapitalDelta]/m)", FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{
                    Key["pimax/(\[CapitalDelta]/m)"]}, 1]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                 Key["pimax/(\[CapitalDelta]/m)"]}, "RowHeader", False], 
               "Mouse"], ImageSize -> {{117., Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], Background -> 
             GrayLevel[0.95], Alignment -> {Left, Baseline}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["1.32175"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                 Key["pimax/(\[CapitalDelta]/m)"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}, {
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover["piDelta/(\[CapitalDelta]/m)", 
                  Style[
                  "piDelta/(\[CapitalDelta]/m)", FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{
                    Key["piDelta/(\[CapitalDelta]/m)"]}, 1]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                 Key["piDelta/(\[CapitalDelta]/m)"]}, "RowHeader", False], 
               "Mouse"], ImageSize -> {{117., Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], Background -> 
             GrayLevel[0.95], Alignment -> {Left, Baseline}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["1.02002"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                 Key["piDelta/(\[CapitalDelta]/m)"]}, "Item", False], 
               "Mouse"], ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}, {
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover["prmax/(\[CapitalDelta]/m)", 
                  Style[
                  "prmax/(\[CapitalDelta]/m)", FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{
                    Key["prmax/(\[CapitalDelta]/m)"]}, 1]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                 Key["prmax/(\[CapitalDelta]/m)"]}, "RowHeader", False], 
               "Mouse"], ImageSize -> {{117., Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], Background -> 
             GrayLevel[0.95], Alignment -> {Left, Baseline}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0.891571"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                 Key["prmax/(\[CapitalDelta]/m)"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}, {
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover["prDelta/(\[CapitalDelta]/m)", 
                  Style[
                  "prDelta/(\[CapitalDelta]/m)", FontColor -> 
                   RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{
                    Key["prDelta/(\[CapitalDelta]/m)"]}, 1]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                 Key["prDelta/(\[CapitalDelta]/m)"]}, "RowHeader", False], 
               "Mouse"], ImageSize -> {{117., Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], Background -> 
             GrayLevel[0.95], Alignment -> {Left, Baseline}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0.791919"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                 Key["prDelta/(\[CapitalDelta]/m)"]}, "Item", False], 
               "Mouse"], ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}}, 
          BaseStyle -> {
           ContextMenu -> 
            Dynamic[TypeSystem`NestedGrid`PackagePrivate`$contextMenuTrigger; 
              Which[TypeSystem`NestedGrid`PackagePrivate`$lastOutputID =!= 
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                 TypeSystem`NestedGrid`PackagePrivate`$outputID$$], {}, 
                TypeSystem`NestedGrid`PackagePrivate`$contextMenuTrigger === 
                TypeSystem`NestedGrid`PackagePrivate`$lastContextMenuTrigger, 
                TypeSystem`NestedGrid`PackagePrivate`$lastContextMenu, True, 
                TypeSystem`NestedGrid`PackagePrivate`$lastContextMenuTrigger = 
                 TypeSystem`NestedGrid`PackagePrivate`$contextMenuTrigger; 
                TypeSystem`NestedGrid`PackagePrivate`$lastContextMenu = 
                 Block[{TypeSystem`NestedGrid`PackagePrivate`$globalScrollPos = \
{TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$}}, 
                   
                   With[{TypeSystem`NestedGrid`PackagePrivate`lastPath$ = 
                    TypeSystem`NestedGrid`PackagePrivate`$lastPath, 
                    TypeSystem`NestedGrid`PackagePrivate`lastPathType$ = 
                    TypeSystem`NestedGrid`PackagePrivate`$lastPathType, 
                    TypeSystem`NestedGrid`PackagePrivate`isLeafHeader$ = 
                    TypeSystem`NestedGrid`PackagePrivate`$\
lastPathIsLeafHeader, TypeSystem`NestedGrid`PackagePrivate`headerHidden$ = And[
                    MatchQ[TypeSystem`NestedGrid`PackagePrivate`$lastPathType, 
                    Alternatives["RowHeader", "ColumnHeader"]], 
                    TypeSystem`NestedGrid`PackagePrivate`headerHiddenQ[
                    TypeSystem`NestedGrid`PackagePrivate`$lastPath, 
                    TypeSystem`NestedGrid`PackagePrivate`$state$$]], 
                    TypeSystem`NestedGrid`PackagePrivate`allHidden$ = 
                    TypeSystem`NestedGrid`PackagePrivate`allHiddenQ[
                    TypeSystem`NestedGrid`PackagePrivate`$lastPath, 
                    TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                    TypeSystem`NestedGrid`PackagePrivate`anyHidden$ = 
                    TypeSystem`NestedGrid`PackagePrivate`anyHiddenQ[
                    TypeSystem`NestedGrid`PackagePrivate`$lastPath, 
                    TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                    TypeSystem`NestedGrid`PackagePrivate`sortDirection$ = 
                    TypeSystem`NestedGrid`PackagePrivate`columnSortDirection[
                    TypeSystem`NestedGrid`PackagePrivate`$lastPath, 
                    TypeSystem`NestedGrid`PackagePrivate`$state$$[
                    "SortPaths"], 
                    TypeSystem`NestedGrid`PackagePrivate`$state$$[
                    "SortDirections"]], 
                    TypeSystem`NestedGrid`PackagePrivate`haveData$ = Not[
                    FailureQ[
                    TypeSystem`NestedGrid`PackagePrivate`datasetInitialData[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$]]], 
                    TypeSystem`NestedGrid`PackagePrivate`isKeyDummy$ = Not[
                    FreeQ[
                    TypeSystem`NestedGrid`PackagePrivate`$lastPath, Keys]]}, 
                    Join[{
                    If[
                    Or[
                    Not[TypeSystem`NestedGrid`PackagePrivate`haveData$], 
                    Not[TypeSystem`NestedGrid`PackagePrivate`anyHidden$], 
                    TypeSystem`NestedGrid`PackagePrivate`isKeyDummy$], 
                    Nothing, 
                    MenuItem[
                    StringJoin["Show ", 
                    Which[
                    TypeSystem`NestedGrid`PackagePrivate`lastPathType$ == 
                    "Item", "", 
                    TypeSystem`NestedGrid`PackagePrivate`lastPathType$ == 
                    "RowHeader", "Row", 
                    TypeSystem`NestedGrid`PackagePrivate`lastPathType$ == 
                    "ColumnHeader", "Column", True, ""]], 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`updateHiddenItems[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][
                    TypeSystem`NestedGrid`PackagePrivate`lastPath$, 
                    "remove"]], MenuEvaluator -> Automatic]], 
                    If[
                    Or[
                    Not[TypeSystem`NestedGrid`PackagePrivate`haveData$], 
                    TypeSystem`NestedGrid`PackagePrivate`pathEmptyQ[
                    TypeSystem`NestedGrid`PackagePrivate`$lastPath, 
                    TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                    TypeSystem`NestedGrid`PackagePrivate`isKeyDummy$, 
                    And[
                    TypeSystem`NestedGrid`PackagePrivate`allHidden$, 
                    TypeSystem`NestedGrid`PackagePrivate`headerHidden$]], 
                    Nothing, 
                    MenuItem[
                    StringJoin["Hide ", 
                    Which[
                    TypeSystem`NestedGrid`PackagePrivate`lastPathType$ == 
                    "Item", "", 
                    TypeSystem`NestedGrid`PackagePrivate`lastPathType$ == 
                    "RowHeader", "Row", 
                    TypeSystem`NestedGrid`PackagePrivate`lastPathType$ == 
                    "ColumnHeader", "Column", True, ""]], 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`updateHiddenItems[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][
                    TypeSystem`NestedGrid`PackagePrivate`lastPath$, "add"]], 
                    MenuEvaluator -> Automatic]], Delimiter}, 
                    If[
                    And[TypeSystem`NestedGrid`PackagePrivate`haveData$, 
                    MatchQ[TypeSystem`NestedGrid`PackagePrivate`lastPathType$, 
                    Alternatives["ColumnHeader", "KeyDummy"]], 
                    TypeSystem`NestedGrid`PackagePrivate`isLeafHeader$, 
                    Not[TypeSystem`NestedGrid`PackagePrivate`allHidden$]], {
                    If[
                    TypeSystem`NestedGrid`PackagePrivate`sortDirection$ =!= 
                    "Ascending", 
                    MenuItem["Sort", 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`updateSort[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][
                    TypeSystem`NestedGrid`PackagePrivate`lastPath$, 
                    "Ascending"]], MenuEvaluator -> Automatic], Nothing], 
                    If[
                    TypeSystem`NestedGrid`PackagePrivate`sortDirection$ =!= 
                    "Descending", 
                    MenuItem["Reverse Sort", 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`updateSort[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][
                    TypeSystem`NestedGrid`PackagePrivate`lastPath$, 
                    "Descending"]], MenuEvaluator -> Automatic], Nothing], 
                    If[
                    TypeSystem`NestedGrid`PackagePrivate`sortDirection$ =!= 
                    None, 
                    MenuItem["Unsort", 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`updateSort[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][
                    TypeSystem`NestedGrid`PackagePrivate`lastPath$, None]], 
                    MenuEvaluator -> Automatic], Nothing], Delimiter}, {}], {
                    MenuItem["Copy Position to Clipboard", 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`toCurrentPosition[
                    TypeSystem`NestedGrid`PackagePrivate`copyClip]], 
                    MenuEvaluator -> Automatic], 
                    If[TypeSystem`NestedGrid`PackagePrivate`haveData$, 
                    MenuItem["Copy Data to Clipboard", 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`toCurrentData[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`copyClip]], 
                    MenuEvaluator -> Automatic], Nothing], Delimiter, 
                    MenuItem["Paste Position in New Cell", 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`toCurrentPosition[
                    TypeSystem`NestedGrid`PackagePrivate`cellPaste]], 
                    MenuEvaluator -> Automatic], 
                    If[TypeSystem`NestedGrid`PackagePrivate`haveData$, 
                    MenuItem["Paste Data in New Cell", 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`toCurrentData[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`cellPaste]], 
                    MenuEvaluator -> Automatic], Nothing]}]]]]], FontFamily -> 
            "Verdana", FontSize -> 12}, Spacings -> {0, 0}, Alignment -> Left,
           Dividers -> All, FrameStyle -> GrayLevel[0.7490196078431373], 
          BaseStyle -> {FontFamily -> "Verdana", FontSize -> 12}], 
         LineBreakWithin -> False, ContextMenu -> {}, NumberMarks -> False, 
         ShowAutoStyles -> False]], 
      TypeSystem`NestedGrid`PackagePrivate`initialQ = True}, 
     Dynamic[
      TypeSystem`NestedGrid`PackagePrivate`setupViewPath[
      TypeSystem`NestedGrid`PackagePrivate`$path$$, If[
         Not[TypeSystem`NestedGrid`PackagePrivate`initialQ], 
         Module[{
          TypeSystem`NestedGrid`PackagePrivate`tmpGrid$ = $Failed, 
           TypeSystem`NestedGrid`PackagePrivate`tmpData$ = 
           TypeSystem`NestedGrid`PackagePrivate`datasetData[
            TypeSystem`NestedGrid`PackagePrivate`$state$$]}, 
          TypeSystem`NestedGrid`PackagePrivate`tmpGrid$ = If[
             FailureQ[TypeSystem`NestedGrid`PackagePrivate`tmpData$], 
             TypeSystem`NestedGrid`PackagePrivate`renderedGrid, 
             TypeSystem`NestedGrid`PackagePrivate`renderGrid[
             TypeSystem`NestedGrid`PackagePrivate`$state$$, 
              TypeSystem`NestedGrid`PackagePrivate`$path$$, 
              TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
              TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
              TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
              TypeSystem`NestedGrid`PackagePrivate`localHold[
              TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][
             TypeSystem`NestedGrid`PackagePrivate`tmpData$]]; If[
            Not[
             FailureQ[TypeSystem`NestedGrid`PackagePrivate`tmpGrid$]], 
            TypeSystem`NestedGrid`PackagePrivate`renderedGrid = 
            TypeSystem`NestedGrid`PackagePrivate`tmpGrid$]; Null]]; 
       TypeSystem`NestedGrid`PackagePrivate`initialQ = False; 
       TypeSystem`NestedGrid`PackagePrivate`$vPos$$; 
       TypeSystem`NestedGrid`PackagePrivate`$hPos$$; If[
         FailureQ[TypeSystem`NestedGrid`PackagePrivate`renderedGrid], 
         TypeSystem`SparseGrid[
          TypeSystem`H["(data no longer present)"]], 
         If[GeneralUtilities`$DebugMode, 
          Row[{TypeSystem`NestedGrid`PackagePrivate`renderedGrid, "  ", 
            TypeSystem`NestedGrid`PackagePrivate`formatState[
            TypeSystem`NestedGrid`PackagePrivate`$state$$, 
             TypeSystem`NestedGrid`PackagePrivate`$path$$, 
             TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
             TypeSystem`NestedGrid`PackagePrivate`$hPos$$]}], 
          TypeSystem`NestedGrid`PackagePrivate`renderedGrid]]], 
      TrackedSymbols :> {
       TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
        TypeSystem`NestedGrid`PackagePrivate`$hPos$$}], 
     DynamicModuleValues :> {}], 
    TypeSystem`NestedGrid`PackagePrivate`$topBar$$ = Dynamic[
     TypeSystem`NestedGrid`PackagePrivate`makeFramedBar[
      TypeSystem`PackageScope`SubViewPathbar[
      TypeSystem`NestedGrid`PackagePrivate`$path$$, 
       TypeSystem`NestedGrid`PackagePrivate`updateState[
       TypeSystem`NestedGrid`PackagePrivate`$state$$, 
        TypeSystem`NestedGrid`PackagePrivate`$path$$, 
        TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
        TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
        TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
        TypeSystem`NestedGrid`PackagePrivate`localHold[
        TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]]], 
     TrackedSymbols :> {TypeSystem`NestedGrid`PackagePrivate`$path$$}], 
    TypeSystem`NestedGrid`PackagePrivate`$bottomBar$$ = Style[
     Framed[
      Dynamic[
       Replace[
       TypeSystem`NestedGrid`PackagePrivate`mouseAnnotation$$, {
        TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
           TypeSystem`NestedGrid`PackagePrivate`localHold[
           TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][Null, 
           Blank[]] -> "", TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
           TypeSystem`NestedGrid`PackagePrivate`localHold[
           TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][
           Pattern[TypeSystem`NestedGrid`PackagePrivate`path$, 
            Blank[]], 
           Pattern[TypeSystem`NestedGrid`PackagePrivate`pathType$, 
            Blank[]], 
           Pattern[TypeSystem`NestedGrid`PackagePrivate`isLeafHeader$, 
            Blank[]]] :> (
          Increment[TypeSystem`NestedGrid`PackagePrivate`$contextMenuTrigger]; 
          TypeSystem`NestedGrid`PackagePrivate`$lastPath = 
           TypeSystem`NestedGrid`PackagePrivate`path$; 
          TypeSystem`NestedGrid`PackagePrivate`$lastPathType = 
           TypeSystem`NestedGrid`PackagePrivate`pathType$; 
          TypeSystem`NestedGrid`PackagePrivate`$lastPathIsLeafHeader = 
           TypeSystem`NestedGrid`PackagePrivate`isLeafHeader$; 
          TypeSystem`NestedGrid`PackagePrivate`$lastOutputID = 
           TypeSystem`NestedGrid`PackagePrivate`localHold[
            TypeSystem`NestedGrid`PackagePrivate`$outputID$$]; 
          TypeSystem`NestedGrid`PackagePrivate`makePathTrail[
           TypeSystem`NestedGrid`PackagePrivate`path$, 
            TypeSystem`NestedGrid`PackagePrivate`makePathElements]), Null :> 
         Spacer[10], Blank[] :> Spacer[10]}], 
       TrackedSymbols :> {
        TypeSystem`NestedGrid`PackagePrivate`mouseAnnotation$$}], FrameStyle -> 
      None, ImageMargins -> 0, FrameMargins -> 0, Alignment -> Top, 
      ImageSize -> {Automatic, 15}], FontSize -> 1], 
    TypeSystem`NestedGrid`PackagePrivate`mouseAnnotation$$ = Null}, 
    DynamicWrapperBox[
     DynamicBox[ToBoxes[
       Dataset`DatasetContent[
       2, "Path" -> Hold[TypeSystem`NestedGrid`PackagePrivate`$path$$], 
        "Grid" -> Hold[TypeSystem`NestedGrid`PackagePrivate`$grid$$], "State" -> 
        Hold[TypeSystem`NestedGrid`PackagePrivate`$state$$], "VPos" -> 
        Hold[TypeSystem`NestedGrid`PackagePrivate`$vPos$$], "HPos" -> 
        Hold[TypeSystem`NestedGrid`PackagePrivate`$hPos$$], "TopBar" -> 
        Hold[TypeSystem`NestedGrid`PackagePrivate`$topBar$$], "BottomBar" -> 
        Hold[TypeSystem`NestedGrid`PackagePrivate`$bottomBar$$], "OutputID" -> 
        Hold[
          TypeSystem`NestedGrid`PackagePrivate`localHold[
          TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]], StandardForm],
      ImageSizeCache->{213., {65.25909090909092, 70.74090909090908}},
      TrackedSymbols:>{
       TypeSystem`NestedGrid`PackagePrivate`$state$$, 
        TypeSystem`NestedGrid`PackagePrivate`$grid$$}], 
     TypeSystem`NestedGrid`PackagePrivate`mouseAnnotation$$ = 
     MouseAnnotation[],
     ImageSizeCache->{213., {65.25909090909092, 70.74090909090908}}],
    BaseStyle->{LineBreakWithin -> False},
    DynamicModuleValues:>{},
    Initialization:>
     Block[{$ContextPath = $ContextPath}, Needs["TypeSystem`"]; 
      Needs["Dataset`"]; 
      TypeSystem`NestedGrid`PackagePrivate`$outputID$$ = CreateUUID[]],
    UnsavedVariables:>{TypeSystem`NestedGrid`PackagePrivate`$outputID$$}],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  Dataset`InterpretDataset[1],
  Editable->False,
  SelectWithContents->True,
  Selectable->False]], "Output",
 CellChangeTimes->{3.827164502155334*^9, 3.8271645371145887`*^9, 
  3.827168744190847*^9, 3.82731345857135*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"b8c76135-f08b-4eab-99b4-728df0045782"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"Head", "[", "row", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"row", ",", " ", 
     RowBox[{"Normal", "[", "result", "]"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8271646963594522`*^9, 3.827164757929131*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"4393533f-f9a2-4114-9f06-2086fcf64d5d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "Association", ",", "Association", ",", "Association", ",", "Association", 
   ",", "Association", ",", "Association"}], "}"}]], "Output",
 CellChangeTimes->{{3.82716470714289*^9, 3.82716475833753*^9}, 
   3.827168744308827*^9, 3.827313458679533*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"8f124641-7299-4cb9-a3be-d4f099afb9e0"]
}, Open  ]],

Cell["This can also be seen from the picture.", "Text",
 CellChangeTimes->{{3.826300514051465*^9, 
  3.826300519158935*^9}},ExpressionUUID->"38f7c6ec-fcca-404b-a993-\
4920879dba5f"],

Cell[BoxData[{
 RowBox[{"<<", "MaTeX`"}], "\n", 
 RowBox[{
  RowBox[{"points", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"With", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"row", "=", "#"}], "}"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"row", "[", "\"\<n\>\"", "]"}], ",", 
              RowBox[{"row", "[", "#", "]"}]}], "}"}], ")"}], "&"}], "/@", 
          "col"}]}], "]"}], "&"}], "/@", "result"}], "//", "Normal"}], "//", 
    "Transpose"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8263012060238667`*^9, 3.8263012117193327`*^9}, {
   3.826301435095521*^9, 3.8263014428472767`*^9}, {3.826301970614644*^9, 
   3.826302010405408*^9}, {3.826305401951702*^9, 3.826305424573319*^9}, {
   3.826305473639503*^9, 3.8263055144720573`*^9}, {3.826305604577471*^9, 
   3.826305640893468*^9}, 3.826363138478121*^9, {3.826366906155045*^9, 
   3.826366908412436*^9}, {3.826370028240251*^9, 3.826370029939762*^9}, {
   3.8263803558254747`*^9, 3.8263803985918007`*^9}, {3.826465972415677*^9, 
   3.8264660835639677`*^9}, {3.8264661256268473`*^9, 3.82646616660535*^9}, {
   3.826466321110209*^9, 3.8264663327437363`*^9}, {3.8264664120804853`*^9, 
   3.826466413626484*^9}, {3.827164457994422*^9, 3.82716445830433*^9}, {
   3.827164791574193*^9, 3.8271647952417316`*^9}, {3.8271648306973953`*^9, 
   3.827164913917884*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"c0343931-4fd6-45f4-a1f1-e5ffcacd9754"],

Cell[BoxData[
 RowBox[{
  RowBox[{"legends", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"MaTeX", "[", 
       RowBox[{"#", ",", 
        RowBox[{"Magnification", "\[Rule]", "2"}]}], "]"}], "&"}], "/@", 
     RowBox[{"{", 
      RowBox[{
      "\"\<\\\\frac{\\\\pi_{\\\\max}}{\\\\Delta^{-}/m}\>\"", ",", 
       "\"\<\\\\frac{\\\\pi_{\\\\Delta^{-}}}{\\\\Delta^{-}/m}\>\"", ",", 
       "\"\<\\\\frac{\\\\mathrm{PR}_{\\\\max}}{\\\\Delta^{-}/m}\>\"", ",", 
       "\"\<\\\\frac{\\\\mathrm{PR}_{\\\\Delta^{-}}}{\\\\Delta^{-}/m}\>\""}], 
      "}"}]}], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.827164947463564*^9, 3.8271649537997017`*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"e09487af-a69e-47f9-aab2-746e4b287d47"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"texStyle", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"FontFamily", "\[Rule]", "\"\<Latin Modern Roman\>\""}], ",", 
     RowBox[{"FontSize", "\[Rule]", "24"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{"plt", "=", 
  RowBox[{"ListPlot", "[", 
   RowBox[{"points", ",", 
    RowBox[{"BaseStyle", "\[Rule]", "texStyle"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1.5"}], "}"}]}], ",", 
    RowBox[{"Filling", "\[Rule]", "Axis"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "Large"}], ",", 
    RowBox[{"AxesLabel", "->", 
     RowBox[{"{", 
      RowBox[{"\"\<n\>\"", ",", "None"}], "}"}]}], ",", 
    RowBox[{"GridLines", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", " ", 
       RowBox[{"{", "1", "}"}]}], "}"}]}], ",", 
    RowBox[{"PlotLegends", "\[Rule]", "legends"}], ",", 
    RowBox[{"GridLinesStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Thick", ",", "Gray", ",", " ", "Dashed"}], "]"}]}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"PointSize", "[", "0.02", "]"}]}], ",", 
    RowBox[{"Ticks", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"nlist", ",", " ", "Automatic"}], "}"}]}]}], "]"}]}]}], "Input",\

 CellChangeTimes->{{3.8263012060238667`*^9, 3.8263012117193327`*^9}, {
   3.826301435095521*^9, 3.8263014428472767`*^9}, {3.826301970614644*^9, 
   3.826302010405408*^9}, {3.826305401951702*^9, 3.826305424573319*^9}, {
   3.826305473639503*^9, 3.8263055144720573`*^9}, {3.826305604577471*^9, 
   3.826305640893468*^9}, 3.826363138478121*^9, {3.826366906155045*^9, 
   3.826366908412436*^9}, {3.826370028240251*^9, 3.826370029939762*^9}, {
   3.8263803558254747`*^9, 3.8263803985918007`*^9}, {3.826465972415677*^9, 
   3.8264660835639677`*^9}, {3.826466356994673*^9, 3.8264663641886578`*^9}, {
   3.826466439308228*^9, 3.826466480720117*^9}, {3.826466593971155*^9, 
   3.826466673265634*^9}, {3.8271649446014147`*^9, 3.827164958268881*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"10755343-e564-4ce2-a30d-59ff776aad5c"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{}, 
     GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDwAGIQDQYO/Q5pqrt3PFf9ag/mFyx3uBUw1fhWOZTfsdnB
WnhKBZsnlB+x20F2kttvNgYof8pBh+43ZSwVGVB+zVGHIKus4jolKB9oPnvt
dF7moA9w8xezVOe93Pwebn6Z85nFO9w/wM2/YxhzoeXfe7j5KcsjpLdlf4Cb
38nbcHCh3Ae4+b8888QOtL+Bm59543PtvKlv4ObfbfzK7T3hDdz8OFUmi92q
b+Dm89/Yvsav6w3c/Lcd8vOlE97AzT/Tc8kgLfwl3Hyjs3ZPvs94ATc/mylD
uebjC7j5329H9JssfQE3/yafq+ry5y/g5svLfYj+ufwF3HwGZAA0H4UPNB+F
DzQfhQ80H4UPNB+FP2o+QfNH0//ApH8Am44lvQ==
      
      "], {{{}, {}, {}, {}, {}, {}, {}, {
         Directive[
          RGBColor[0.368417, 0.506779, 0.709798], 
          Opacity[0.3]], 
         LineBox[{43, 1}], 
         LineBox[{44, 2}], 
         LineBox[{45, 3}], 
         LineBox[{46, 4}], 
         LineBox[{47, 5}], 
         LineBox[{48, 6}]}, {}, {
         Directive[
          RGBColor[0.880722, 0.611041, 0.142051], 
          Opacity[0.3]], 
         LineBox[{37, 7}], 
         LineBox[{38, 8}], 
         LineBox[{39, 9}], 
         LineBox[{40, 10}], 
         LineBox[{41, 11}], 
         LineBox[{42, 12}]}, {}, {
         Directive[
          RGBColor[0.560181, 0.691569, 0.194885], 
          Opacity[0.3]], 
         LineBox[{31, 13}], 
         LineBox[{32, 14}], 
         LineBox[{33, 15}], 
         LineBox[{34, 16}], 
         LineBox[{35, 17}], 
         LineBox[{36, 18}]}, {}, {
         Directive[
          RGBColor[0.922526, 0.385626, 0.209179], 
          Opacity[0.3]], 
         LineBox[{25, 19}], 
         LineBox[{26, 20}], 
         LineBox[{27, 21}], 
         LineBox[{28, 22}], 
         LineBox[{29, 23}], 
         LineBox[{30, 24}]}}, {{
         Directive[
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6], FontFamily -> "Latin Modern Roman", 
          FontSize -> 24, 
          PointSize[0.02]], 
         PointBox[{49, 50, 51, 52, 53, 54}]}, {
         Directive[
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6], FontFamily -> "Latin Modern Roman", 
          FontSize -> 24, 
          PointSize[0.02]], 
         PointBox[{55, 56, 57, 58, 59, 60}]}, {
         Directive[
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[1.6], FontFamily -> "Latin Modern Roman", 
          FontSize -> 24, 
          PointSize[0.02]], 
         PointBox[{61, 62, 63, 64, 65, 66}]}, {
         Directive[
          RGBColor[0.922526, 0.385626, 0.209179], 
          AbsoluteThickness[1.6], FontFamily -> "Latin Modern Roman", 
          FontSize -> 24, 
          PointSize[0.02]], 
         PointBox[{67, 68, 69, 70, 71, 72}]}}}], {{}, {}}}, {
    DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox["\"n\"", TraditionalForm], None}, AxesOrigin -> {0, 0}, 
     BaseStyle -> {FontFamily -> "Latin Modern Roman", FontSize -> 24}, 
     DisplayFunction :> Identity, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {{}, {1}}, GridLinesStyle -> Directive[
       Thickness[Large], 
       GrayLevel[0.5], 
       Dashing[{Small, Small}]], ImageSize -> Large, 
     Method -> {
      "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
       "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& )}}, PlotRange -> {{0, 11000.}, {0, 1.5}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {0, 0}}, Ticks -> {{{1000, 
         FormBox["1000", TraditionalForm]}, {3000, 
         FormBox["3000", TraditionalForm]}, {5000, 
         FormBox["5000", TraditionalForm]}, {7000, 
         FormBox["7000", TraditionalForm]}, {9000, 
         FormBox["9000", TraditionalForm]}, {11000, 
         FormBox["11000", TraditionalForm]}}, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{
       GraphicsBox[
        RasterBox[CompressedData["
1:eJztWVksXVsYbt0bvYaY3ogoiYikpG9y74MxPBBDUiV4KBqKiHNjaMUQD4ag
kdQULaEqVDrQIjEFJZGS4MHspTE15qmJakz13/Ot3L1jczbnuI5Tri9ZrP2v
ddb61/7X+v/1f9vs4d/3HqnduHEj9g/pn3vB8Y4xMcEJ3nrSBx9JbESYJDTE
VRIXGhYa8+fD36RCS2n5S1p+lxa6htLQ0dGhahWUDg8PD9rf31e1GkpFXl4e
NTU1qVoNpWJpaYkCAwNVrYbScf/+ffr+/bto+9bWFu3u7gpk6C9rj6+urh7r
K4agoCDS0dGRu+jq6tLAwIBii/sXVVVVVFlZKdoeGxtLT548EcjCwsIoMzNT
IHv9+jU9fvyYCgsLaWZm5tR5oW9ISAg1NDScWGpqakhDQ4McHR3PtD4ANvH2
9hZtf/v2Ld29e1cge/nyJdna2gpkAQEBlJOTQwcHB1ReXi7X3Hh/p/m858+f
E8JrV1eXXGOKAftmcXFRZtvCwgKpqanR2toaL5uamiJ1dXX68eMHL6uoqCAb
GxtWb2xspJ2dnVPnhS1hfzFgDBMTE3JwcJB3KaJoaWmhZ8+eibZbWlrSx48f
BTJTU1Nqa2vjnzc3N0lLS4tGR0cVmjsuLo5+/vwps+3FixfnYkMA+8Xd3V20
PTIykiQSiUD24MEDSkpKEsjgv54+farQ3P39/VRdXX1MDt91+/Ztsre3V2i8
kxAdHU0TExMCGc4i9gvOvbm5ueB9FxcXk7W1teA8ZWRkkJ+fn8Jzw1cdtSXG
hw07OzsVHk8MOBtH7YJzV19fT1++fKFbt24J9nNzczNZWFhQfn4+L4M9XFxc
FJ4btnzz5g3/fJoNEc82NjZklm/fvp04l5ubG/OLh4H3mZaWxmIF/FJpaSmL
N/7+/tTT00PT09O8zMfHh4aGhhReI4D4xNmypKSE2fDTp08y+757945SU1Nl
Fuh6UoxOT0+n7u7uM+n4X9HX18fOBvSDP7Ozs1PKPNibERERShlbHsTHx/M2
VGZO5OXlJVdsUwZgS01NzWP3i/MGYtLRWHiRwJ1L2Xnt+vo6u5dddcBHXuMa
pwExIjEx8dIXxGkx1NXVsXvfZS+4A17jGtc4G7a3t2l5eZnVkXuI5ea/EsbG
xsjV1ZV8fX1pcnKSxXV9fX0qKyujr1+/sjzeycmJBgcHqba2lvXDHQocEX6H
HOXz588s542KimJjgrMxMzNj9+ZfBSkpKYwL5GBgYMDXoS9yfyA8PJzXG3c5
IyMj9o5mZ2eZDHkwuCtnZ2fq7e29EN3BFyLGHEZ7e/sxbk3eNUJ/cDFY5/Dw
MFvjYYDPsLKyolevXp33UkQBPlpbW5vm5uZ4maGhIb1//17QD2s8zPXq6ekx
ngDAGsFvAuDUkHODK4CdjI2NBeNgDOR2+D5ykQDHDB4CQL538+ZNWllZ4dth
U+QpwcHBjKsZGRlh/GdBQQHjPHDGuBwKfCHHncCWHC+O8XJzc9kZxByI6+A4
MNZFAHrBT3C4c+eOoB0+EraZn59nffF9Cr4Tura2tjKe6DDgl3D/gp/hAN54
fHyc/R4cBL4B4RkczkUBeR7HMYFvuiqALTh8+PCB58E4/34VgH3G8arwr0VF
RayelZWlMh5GGUhISGDfYbKzs8nT05P9h2+B70Od80WXHfCJycnJjNs+WsCl
7u3tqVrF/x3+AfjMN88=
         "], {{0, 0}, {57., 40.}}, {0, 255}, 
         ColorFunction -> RGBColor], {
        ImageSize -> {74.63175093399751, 52.834211706102124`}, 
         ImageSize -> {37.315875466998754`, 26.417105853051062`}, 
         BaselinePosition -> Scaled[0.46128117295974486`], 
         PlotRange -> {{0, 57.}, {0, 40.}}}], 
       GraphicsBox[
        RasterBox[CompressedData["
1:eJztmWkorF8YwPG/WcP/C77hSvJFygf9fbB98OEvwrWEbHPjTqIRY+nyQbYs
KZGyZskSki1bZJcPSClLRJYvlmzZsj93ntOdyTsz78y8l9eY2/zqmTnvc05n
eZ9znnPO8379nvDth5aGhgZfV/DzjZPmnpTE+en/r+AhkMeP5fJiov/nJcdw
Y5L++/6PQGkrECeBfBEIqGGNsbExZXeBdby9veHp6UnZ3WCV0tJSGBwcVHY3
WOXo6AgiIyOV3Q3WCQgIgOvra9r8m5sbeHh4oOiwvLQ5fnJyIlGWjqioKDAy
MlJYjI2NYXFxkdngftPc3AxNTU20+Xw+H1JTUyk6LpcL+fn5FF1LSwukpKRA
eXk57O3tyW0X+xsdHQ19fX0ypbOzE/T09MDd3f2PxoegTfz9/Wnz29vbwd7e
nqKrq6sDZ2dnii40NBSKi4vh5eUF6uvrFWob3588n1dRUQG4vU5OTipUJx04
bw4PD6XmHRwcgJaWFpyenop0Ozs7oK2tDbe3tyJdY2MjODo6kvTAwADc39/L
bRdtifanA+swNzcHNzc3RYdCy/DwMJSUlNDm29raQnd3N0VnaWkJo6Ojouer
qyswMDCAlZUVRm0nJyfD8/Oz1LzKysp3sSGC88XLy4s2Py4uDng8HkUXEREB
GRkZFB36r6KiIkZtLywsQGtrq4QefZeFhQW4uroyqk8WiYmJsL6+TtHhWsT5
guve2tqa8r6rqqrAzs6Osp7y8vIgODiYcdvoq8RtifWjDScmJhjXRweuDXG7
4Lrr7e2Fra0t0NHRocznoaEhsLGxgbKyMpEO7eHh4cG4bbRlW1ub6FmeDXE/
Oz8/lyoXFxcy2/L09CR+8TX4PnNycshegX6ptraW7DchISEwNzcHu7u7Il1g
YCAsLy8zHiOC+5PQltXV1cSG4+PjUst2dHRAdna2VMG+ytqjc3NzYWZm5o/6
+Fbm5+fJ2sD+oT9zcXFhpR2cm7GxsazUrQhpaWkiG7J5J/Lx8VFob2MDtKW+
vr7E+eK9wT1JfC/8SPDMxfa99uzsjJzL/nbQR6pRIw/cI9LT01VecJ+mo6en
h5z7VF3wDKhGjRoqx8fH0N/fL1fwvqKqXF5egoODAwQFBUkVKysrEpMSv1Op
GhhHex1zEoLjNzEx+dSx8v39fZiamqLourq6JObd3d0d5b4uJDMzk7V72nuB
dxFTU1PR/Rnj1JqamrC2tiZRFmMJ+E6E4HcAQ0NDcpf/7Dg5OcHs7CxJLy0t
gZmZmdRy+B4wxiskPj4efH19P6SPbwXPfllZWSS9sbEBfn5+tGXRf66ursL2
9jbo6uqS9GvwblxQUEBiN+KyubnJ6jhk8fj4COHh4SSNfiUsLExm+cLCQnI/
5HA4H9G9N4F+RAjGbYVxeZyDspienibfSF6vzc9KTU0NiXsiGO8bGRkhaeG8
lQXTeL2yQB+CMc6EhAQy/zDWhP/4/Rv/UTC+reqgj2hoaCDxbWmC3wLVfBy/
AOvOaak=
         "], {{0, 0}, {57., 40.}}, {0, 255}, ColorFunction -> 
         RGBColor], {
        ImageSize -> {74.63175093399751, 52.834211706102124`}, 
         ImageSize -> {37.315875466998754`, 26.417105853051062`}, 
         BaselinePosition -> Scaled[0.46128117295974486`], 
         PlotRange -> {{0, 57.}, {0, 40.}}}], 
       GraphicsBox[
        RasterBox[CompressedData["
1:eJztWVlIlVsUTrvIhRJv0ABBD7cXcQLp6V4iyycxc54jLGd8UBsENaPBlNQ0
HCpScShFadZKGylLBU3LEsMUCZyFnMoxHNY93+L+h/Pr+f97TtfjOYEfbP1d
e7v3XnuvvfZa3/4zKNojzHjdunUnflf88AiMtT9+PDDe8w/FH95RJyLCo0JD
HKNiQsNDj/8VtF4htFaUvxXlN0WhNegMT5480fcUdA4/Pz/6/v27vqehU9y+
fZsKCwv1PQ2dYnZ2ltzd3fUy9vT0NH379k2rMjc391NjhYeHU09Pj2T9ly9f
6MePHyJZZ2cnLSwsiGRo8+7dO5qZmdFo3NOnTxPcrTalublZewUVePPmDV24
cEGy3sPDg7KyskSyPXv2sJ2rwt/fn6qrq+nSpUs0MTHxn+OOjo5SWFgYffr0
SbZAL1NTUzpw4MBP6QcsLi6Sk5OTZH1GRgY5OzuLZPHx8RQSEiKSmZub04sX
L3g/y8rKNBo7JSWFhoaGZNtgzf7PHgo4deoU25k6oG8zMzORbT579ox27twp
age9jxw5wt81NTUajTs2NkaJiYmS9VNTU7Rt2zZycXHRqD85dHR00NGjR9XW
QbdNmzaJ1hH+wsTEhLq7u5Wy9vZ22rBhg0Z2qoq0tDTJvUxPT+c9fP/+vVZ9
SgH2OD8/L5IJ/sPT05Pnoordu3dTUVGRSCbYqzYYHx9Xu5fYw61bt5Kbm5tW
/ckhJyeHfYYqrl69yr+zs7Np165dojWIiYmhvXv3imzY29t72VpoAuzX4OCg
SIZ+jIyM6MOHD1r3J4WvX79SQECASAa/9vjxY3r69CnZ2Njw+Rf0TEhI4PMH
/QU9Q0NDea20Be4+1b2cnJykLVu2sE9Xh7a2Nrpz545kkTsvvr6+y2I73BHn
z5/n8wb7KSkpodLSUtYRPhTzu379OsvOnj3LfvpngPUbGBjgb/hb7OHHjx/V
tu3r66OGhgbJsvQ+V8WtW7eWnbHVAtYWe4k92Lx5M3l5eelkHPgYKftYDWRm
ZlJkZCQZGxuzPeoKiD16e3t11r8chHOIM6NLvH79ms+DvnD37l2+r3UJ+IyV
iCsMHf39/fqewhp+ARw8eJA2btz4y5dDhw5J6og7GvHEr17kYo01rGENYrx9
+5a5KvBRyKuuXLlCycnJnEO2trZSamoq5wKI8ZuamjjHA0+D3B+xM+LJR48e
UVJSEjU2NnKf+fn5nPchVjIUwIcLeTF0sbKyUtZFR0dzzoTcELyYkHNFRUXR
yZMnuQ64efMm3bt3j9uBO3v48OHqK/IvkFNg7cH5CYB/F948kLshDxZw7Ngx
zhUBHx8fZe4LbgDc6MjIiLLt/fv3eb2QL2sK2Alib1tbW+axkXvKIS8vjwID
A7m9o6MjnTlzhv23gIqKCubWoA9sU5gfdKyqqlLqaGlpqVZHxLD43+LiYs71
oePS8e3s7NgWtAG4QHBSmr4tYX/QXrAhVWzfvp3s7e35G/x/eXk5f4P3BWcI
fP78mXbs2MH8BhAcHKy0u7i4OLp27Rp/x8bGivLo58+f0/79+5kDOXfunFZ6
gm/DnMGlaAJwlWh/48YNkRy8F+QREREieX19PR0+fJi5Aeh88eJF5hZevXrF
fAB8jICuri5eO+zr5cuXlfwNeFScTfgroKCggG1IWKfV0lGQq87ZULBSOuKO
WEkediUh6AhfhfsHBWcUtqcO6nSEH923bx/boSFC0DE3N1fJqWFP4Qvgc4eH
h0XtBR1x7sAD4vzgrAQFBdGDBw/0pIU8BB3xdrYUrq6ufF+rvjnK+RwLCwt+
tzE0yOkIXgd1lZWVSpmUjgBiNHCyuB8MCXI6gu9GHeJFAXI64g0RdVLvb/qC
nI64c62trUVvLFI6og3eY+TeUfUBxO2IPzBnxHF470JB7At/Ay5b1ecgL0CM
hvbgmYX2kDk4OHBfhpaX19XV0cuXL5eV2traZf4UgA0ubYt4paWlZdmb4hp0
h38AKR4n1w==
         "], {{0, 0}, {57., 44.}}, {0, 255}, ColorFunction -> 
         RGBColor], {
        ImageSize -> {75.19625404732254, 59.24481195516812}, 
         ImageSize -> {37.59812702366127, 29.62240597758406}, 
         BaselinePosition -> Scaled[0.4113681239571944], 
         PlotRange -> {{0, 57.}, {0, 44.}}}], 
       GraphicsBox[
        RasterBox[CompressedData["
1:eJztWWlIVVsUdkqeaKKi4PTn/bEfPVAQ4flTfwT+MESTpKDUntoz9Yk+nEot
czY1AwtEK0cUrcQ/mjPO4oANIiSK5liKY2U5tJ7fhnu5R8+5nnvzeutxP1h6
zzr77L3WOXuvvde3fvf/xzNQR0tLK/K3/T+eftEuERF+sV4m+xfeYZF/B4UF
/OUW9m9AUEDEn/66+8o/9sV5X/T2hTRQGRoaGtRtgspx/vx52t7eVrcZKsWj
R4+otrZW3WaoFCsrK3Tp0iW1jP3582daX18XLRsbG7Szs6PUWPARvgphbm6O
jSGLmZkZ+vTp06G2r169ouXlZVHj+vr6EsKtWNHW1mb9KwPMVcxZIURFRVFw
cDBHh+ubN29ydHl5eZSWlkYlJSX09u3bI8cdHx+nyMhIGh0dlSt9fX1kYGBA
Xl5eSvkHIOa4u7sL3q+rqyM7OzuOrrKykhwdHTm6K1eu0N27d9nvJ0+eiBo7
Li6Ovnz5IrdNUlIS6ejo0Js3b0T1KYSQkBD2XvmwtrZGurq6bM5K8OHDB6Zb
XV2V6jAfzpw5w3739PTQt2/fjhx3cnKSHjx4IHgfY5uYmNDFixfFuiKI/v5+
SkhIELzv5OREpaWlHN3Zs2fpxYsX0mvMBwsLC+rs7FRo7Fu3brH4wwfYhG84
NjamUJ9CcHNzo+/fv3N0W1tb7H9sbCz5+flx7t24cYNCQ0M5OsSR27dvKzTu
9PQ03b9//5AecdDY2JguX76sUH/ykJycTB0dHRxdWVkZmy8vX74kc3Nz9luC
8vJysrGx4czXnJwcdq5QFImJibS5ucnRYa1iPbx7907h/oSA9xkUFMTRwf7C
wkKamppi6yIzM1NqS01NDbm4uFBqaqp0H3n8+LFSa2d2dpZyc3Ol19h/Tp8+
TVevXuVtj/WO8fnk2bNncvdRDw8P6fyUAN8wKyuL2traaG9vj6qrq9k3jImJ
oY8fP7L+qqqqmC46OprzrRUB4if2eQD96Onp0cTEBG9bxEfsKXyC2HJwzcmi
qKiI2asOLCwsUHZ2NntvhoaGdO3aNZWMg/fo7e2tkr7FADEhICCATp06xdaH
qoC9HPufOoBx8Q0PxoXjRn19PW8sPyngLIjzsCqxu7sr92z3f4HsuU0DDYSA
c6GRkdEvL/L2N+QkOIf/6iImt9JAAw24AF9jb28vV3x8fNRt5g8BsSE+Pp6d
gQ8KOAZTU1N6/vy5us1UCMhxX79+zeFHkVeCPzoI5AHOzs4qswXnKXAAyLUd
HBxYzvH06VO5z9y5c4c8PT1Ze+Tj6enpnPsPHz4kMzMzlktmZGRI4ztyynv3
7nHaIo8Dn9LV1XW8jvEAXAJ4YpyVxaC1tZW1Hxoa4uiRGyK3lnBP4DZaWlo4
zw0ODkqvwUeCFzgJgHuGzeAZxACcBNoPDw9z9LAfenAyQpDcA5cAbvog54ec
Jz8/n1f4agNicVw+DgwMMD3WnhBQT0BN8sKFCxQYGHjoPmzAeuaTH8Fx+QhO
CRzC0tKS3OdRx0AuPj8/r7TNikLio4RzgoyMjAieB/l8RNxAfaKiouLI8cAD
FhcXH5v9YgAf8f4l3JqEW0SuDo7uYB1Y4mNKSgrjgMF5hoeH0/Xr16m7u/tE
bRcL+Kivr39I//XrV7K1tWUckyyE5ur79+/J0tKSCgoKVGqvMhDyEUD9DrVH
2bUj5CPg7+/P4qWyPK+qIM/HiIgIVtdZXFyU6uT5iNoo2mN//5kg5CM4eysr
K1YrkoWQj/h21tbWbG//WYBzSWNjI507d469e9T6mpubqampiXGQrq6ubK7K
xhycW8LCwpiP4NXRHoL6LtqjriSvFnDSwL6K8xWf9Pb2Hqq9AO3t7YfaQoe6
ugaqx38U+lQg
         "], {{0, 0}, {57., 44.}}, {0, 255}, ColorFunction -> 
         RGBColor], {
        ImageSize -> {74.63175093399751, 59.24481195516812}, 
         ImageSize -> {37.315875466998754`, 29.62240597758406}, 
         BaselinePosition -> Scaled[0.4113681239571944], 
         PlotRange -> {{0, 57.}, {0, 44.}}}]}, "PointLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], FontFamily -> 
                    "Latin Modern Roman", FontSize -> 24, 
                    PointSize[0.72]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], FontFamily -> 
                    "Latin Modern Roman", FontSize -> 24, 
                    PointSize[0.72]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], FontFamily -> 
                    "Latin Modern Roman", FontSize -> 24, 
                    PointSize[0.72]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], FontFamily -> 
                    "Latin Modern Roman", FontSize -> 24, 
                    PointSize[0.72]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], FontFamily -> 
                    "Latin Modern Roman", FontSize -> 24, 
                    PointSize[0.72]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], FontFamily -> 
                    "Latin Modern Roman", FontSize -> 24, 
                    PointSize[0.72]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6], FontFamily -> 
                    "Latin Modern Roman", FontSize -> 24, 
                    PointSize[0.72]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6], FontFamily -> 
                    "Latin Modern Roman", FontSize -> 24, 
                    PointSize[0.72]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   
                   RowBox[{
                    "FontFamily", "\[Rule]", "\"Latin Modern Roman\""}], ",", 
                   
                   RowBox[{"FontSize", "\[Rule]", "24"}], ",", 
                   RowBox[{"PointSize", "[", "0.02`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.880722`", ",", "0.611041`", ",", "0.142051`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   
                   RowBox[{
                    "FontFamily", "\[Rule]", "\"Latin Modern Roman\""}], ",", 
                   
                   RowBox[{"FontSize", "\[Rule]", "24"}], ",", 
                   RowBox[{"PointSize", "[", "0.02`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.560181`", ",", "0.691569`", ",", "0.194885`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   
                   RowBox[{
                    "FontFamily", "\[Rule]", "\"Latin Modern Roman\""}], ",", 
                   
                   RowBox[{"FontSize", "\[Rule]", "24"}], ",", 
                   RowBox[{"PointSize", "[", "0.02`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.6150173333333333, 0.25708400000000003`, 
                    0.13945266666666667`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.922526`", ",", "0.385626`", ",", "0.209179`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.922526, 0.385626, 0.209179]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.922526, 0.385626, 0.209179], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   
                   RowBox[{
                    "FontFamily", "\[Rule]", "\"Latin Modern Roman\""}], ",", 
                   
                   RowBox[{"FontSize", "\[Rule]", "24"}], ",", 
                   RowBox[{"PointSize", "[", "0.02`", "]"}]}], "]"}]}], "}"}],
            ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"False", ",", "False", ",", "False", ",", "False"}], 
               "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.826300532351117*^9, 3.826300635500434*^9}, {
   3.826300681688135*^9, 3.826300741255275*^9}, {3.826300820907337*^9, 
   3.8263008349334583`*^9}, {3.82630098989392*^9, 3.826301037980536*^9}, {
   3.82630113424751*^9, 3.826301148565444*^9}, 3.826301240586143*^9, {
   3.8263013329330673`*^9, 3.826301367153966*^9}, {3.82630140722901*^9, 
   3.82630144477435*^9}, {3.826301981722452*^9, 3.8263020120959873`*^9}, {
   3.826305448319268*^9, 3.826305516366826*^9}, {3.826305612904022*^9, 
   3.8263056425814877`*^9}, 3.8263667193268433`*^9, {3.8263668970829153`*^9, 
   3.82636691310712*^9}, 3.826369655234531*^9, 3.8263700337578173`*^9, 
   3.8263730664298973`*^9, 3.8263801075497227`*^9, 3.826380362163062*^9, 
   3.8263804027473097`*^9, 3.826381409970326*^9, 3.8264658149427643`*^9, 
   3.826466366948749*^9, 3.82646642117859*^9, 3.826466489938526*^9, {
   3.826466603074575*^9, 3.826466632683777*^9}, 3.826466674063023*^9, 
   3.8264694978167057`*^9, 3.826544418385194*^9, 3.826727149332323*^9, 
   3.827143461411244*^9, 3.827164210278892*^9, 3.827164921494669*^9, 
   3.827164958662941*^9, 3.827168747479594*^9, 3.827313462831979*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"960bebbd-ca11-4288-b6bf-99740ac749bd"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<simulation.pdf\>\"", ",", "plt"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.82630146262014*^9, 3.826301490177413*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"26c71121-78ca-467b-b1f8-16c2c664dffa"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"h1", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Labeled", "[", 
     RowBox[{
      RowBox[{"Histogram", "[", 
       RowBox[{
        RowBox[{"#", "[", "\"\<hist\>\"", "]"}], ",", 
        RowBox[{"BaseStyle", "->", "texStyle"}], ",", 
        RowBox[{"ImageSize", "\[Rule]", "Large"}], ",", 
        RowBox[{"ChartLegends", "\[Rule]", "legends"}], ",", 
        RowBox[{"ChartStyle", "\[Rule]", 
         RowBox[{"ColorData", "[", 
          RowBox[{"97", ",", "\"\<ColorList\>\""}], "]"}]}]}], "]"}], ",", 
      RowBox[{"MaTeX", "[", 
       RowBox[{
        RowBox[{"StringForm", "[", 
         RowBox[{"\"\<n=``\>\"", ",", 
          RowBox[{"#", "[", "\"\<n\>\"", "]"}]}], "]"}], ",", 
        RowBox[{"Magnification", "\[Rule]", "2"}]}], "]"}]}], "]"}], "&"}], 
   " ", "@", " ", 
   RowBox[{"result", "[", 
    RowBox[{"[", 
     RowBox[{"-", "1"}], "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.827166728351494*^9, 3.8271667331293993`*^9}, {
   3.827167090119149*^9, 3.827167092107039*^9}, {3.827167885948704*^9, 
   3.827167966671492*^9}, {3.827168015899886*^9, 3.8271681475454473`*^9}, {
   3.827168185403708*^9, 3.827168201586829*^9}, {3.827168255256521*^9, 
   3.8271682819244556`*^9}, {3.82716831571212*^9, 3.8271683190105543`*^9}, {
   3.827168358321433*^9, 3.827168358705867*^9}, {3.827168933559387*^9, 
   3.827168990672439*^9}, {3.827169027384284*^9, 3.827169050600259*^9}, {
   3.827313509031382*^9, 3.827313532375601*^9}, {3.827313692930195*^9, 
   3.8273137069242973`*^9}, 3.8273137730734*^9},
 CellLabel->"In[29]:=",ExpressionUUID->"447ca743-bfa2-45cf-b3e3-4a296a3fb1dd"],

Cell[BoxData[
 TemplateBox[{
   TemplateBox[{
     GraphicsBox[{{
        Directive[
         EdgeForm[
          Directive[
           Thickness[Small], 
           Opacity[0.5599999999999999]]], 
         RGBColor[
         0.987148, 0.8073604000000001, 0.49470040000000004`]], {{{{}, {
            Directive[
             Opacity[0.5], 
             Directive[
              EdgeForm[
               Directive[
                Thickness[Small], 
                Opacity[0.5599999999999999]]], 
              RGBColor[0.987148, 0.8073604000000001, 0.49470040000000004`]], 
             Directive[
              RGBColor[0.368417, 0.506779, 0.709798]]], {{
              TagBox[
               TooltipBox[
                TagBox[{
                  TagBox[
                   DynamicBox[{
                    FEPrivate`If[
                    CurrentValue["MouseOver"], 
                    EdgeForm[{
                    GrayLevel[0.5], 
                    AbsoluteThickness[1.5], 
                    Opacity[0.66]}], {}, {}], 
                    
                    RectangleBox[{0.8, 0.}, {0.9, 1}, "RoundingRadius" -> 
                    0]}], "DelayedMouseEffectStyle"]}, StatusArea[#, 1]& , 
                 TagBoxNote -> "1"], 
                StyleBox["1", {}, StripOnInput -> False]], Annotation[#, 
                Style[1, {}], "Tooltip"]& ]}, {
              TagBox[
               TooltipBox[
                TagBox[{
                  TagBox[
                   DynamicBox[{
                    FEPrivate`If[
                    CurrentValue["MouseOver"], 
                    EdgeForm[{
                    GrayLevel[0.5], 
                    AbsoluteThickness[1.5], 
                    Opacity[0.66]}], {}, {}], 
                    RectangleBox[{0.9, 0.}, {1., 7}, "RoundingRadius" -> 0]}],
                    "DelayedMouseEffectStyle"]}, StatusArea[#, 7]& , 
                 TagBoxNote -> "7"], 
                StyleBox["7", {}, StripOnInput -> False]], Annotation[#, 
                Style[7, {}], "Tooltip"]& ]}, {
              TagBox[
               TooltipBox[
                TagBox[{
                  TagBox[
                   DynamicBox[{
                    FEPrivate`If[
                    CurrentValue["MouseOver"], 
                    EdgeForm[{
                    GrayLevel[0.5], 
                    AbsoluteThickness[1.5], 
                    Opacity[0.66]}], {}, {}], 
                    
                    RectangleBox[{1., 0.}, {1.1, 38}, "RoundingRadius" -> 
                    0]}], "DelayedMouseEffectStyle"]}, StatusArea[#, 38]& , 
                 TagBoxNote -> "38"], 
                StyleBox["38", {}, StripOnInput -> False]], Annotation[#, 
                Style[38, {}], "Tooltip"]& ]}, {
              TagBox[
               TooltipBox[
                TagBox[{
                  TagBox[
                   DynamicBox[{
                    FEPrivate`If[
                    CurrentValue["MouseOver"], 
                    EdgeForm[{
                    GrayLevel[0.5], 
                    AbsoluteThickness[1.5], 
                    Opacity[0.66]}], {}, {}], 
                    
                    RectangleBox[{1.1, 0.}, {1.2, 96}, "RoundingRadius" -> 
                    0]}], "DelayedMouseEffectStyle"]}, StatusArea[#, 96]& , 
                 TagBoxNote -> "96"], 
                StyleBox["96", {}, StripOnInput -> False]], Annotation[#, 
                Style[96, {}], "Tooltip"]& ]}, {
              TagBox[
               TooltipBox[
                TagBox[{
                  TagBox[
                   DynamicBox[{
                    FEPrivate`If[
                    CurrentValue["MouseOver"], 
                    EdgeForm[{
                    GrayLevel[0.5], 
                    AbsoluteThickness[1.5], 
                    Opacity[0.66]}], {}, {}], 
                    
                    RectangleBox[{1.2, 0.}, {1.3, 124}, "RoundingRadius" -> 
                    0]}], "DelayedMouseEffectStyle"]}, StatusArea[#, 124]& , 
                 TagBoxNote -> "124"], 
                StyleBox["124", {}, StripOnInput -> False]], Annotation[#, 
                Style[124, {}], "Tooltip"]& ]}, {
              TagBox[
               TooltipBox[
                TagBox[{
                  TagBox[
                   DynamicBox[{
                    FEPrivate`If[
                    CurrentValue["MouseOver"], 
                    EdgeForm[{
                    GrayLevel[0.5], 
                    AbsoluteThickness[1.5], 
                    Opacity[0.66]}], {}, {}], 
                    
                    RectangleBox[{1.3, 0.}, {1.4, 106}, "RoundingRadius" -> 
                    0]}], "DelayedMouseEffectStyle"]}, StatusArea[#, 106]& , 
                 TagBoxNote -> "106"], 
                StyleBox["106", {}, StripOnInput -> False]], Annotation[#, 
                Style[106, {}], "Tooltip"]& ]}, {
              TagBox[
               TooltipBox[
                TagBox[{
                  TagBox[
                   DynamicBox[{
                    FEPrivate`If[
                    CurrentValue["MouseOver"], 
                    EdgeForm[{
                    GrayLevel[0.5], 
                    AbsoluteThickness[1.5], 
                    Opacity[0.66]}], {}, {}], 
                    
                    RectangleBox[{1.4, 0.}, {1.5, 55}, "RoundingRadius" -> 
                    0]}], "DelayedMouseEffectStyle"]}, StatusArea[#, 55]& , 
                 TagBoxNote -> "55"], 
                StyleBox["55", {}, StripOnInput -> False]], Annotation[#, 
                Style[55, {}], "Tooltip"]& ]}, {
              TagBox[
               TooltipBox[
                TagBox[{
                  TagBox[
                   DynamicBox[{
                    FEPrivate`If[
                    CurrentValue["MouseOver"], 
                    EdgeForm[{
                    GrayLevel[0.5], 
                    AbsoluteThickness[1.5], 
                    Opacity[0.66]}], {}, {}], 
                    
                    RectangleBox[{1.5, 0.}, {1.6, 30}, "RoundingRadius" -> 
                    0]}], "DelayedMouseEffectStyle"]}, StatusArea[#, 30]& , 
                 TagBoxNote -> "30"], 
                StyleBox["30", {}, StripOnInput -> False]], Annotation[#, 
                Style[30, {}], "Tooltip"]& ]}, {
              TagBox[
               TooltipBox[
                TagBox[{
                  TagBox[
                   DynamicBox[{
                    FEPrivate`If[
                    CurrentValue["MouseOver"], 
                    EdgeForm[{
                    GrayLevel[0.5], 
                    AbsoluteThickness[1.5], 
                    Opacity[0.66]}], {}, {}], 
                    
                    RectangleBox[{1.6, 0.}, {1.7, 17}, "RoundingRadius" -> 
                    0]}], "DelayedMouseEffectStyle"]}, StatusArea[#, 17]& , 
                 TagBoxNote -> "17"], 
                StyleBox["17", {}, StripOnInput -> False]], Annotation[#, 
                Style[17, {}], "Tooltip"]& ]}, {
              TagBox[
               TooltipBox[
                TagBox[{
                  TagBox[
                   DynamicBox[{
                    FEPrivate`If[
                    CurrentValue["MouseOver"], 
                    EdgeForm[{
                    GrayLevel[0.5], 
                    AbsoluteThickness[1.5], 
                    Opacity[0.66]}], {}, {}], 
                    
                    RectangleBox[{1.7, 0.}, {1.8, 10}, "RoundingRadius" -> 
                    0]}], "DelayedMouseEffectStyle"]}, StatusArea[#, 10]& , 
                 TagBoxNote -> "10"], 
                StyleBox["10", {}, StripOnInput -> False]], Annotation[#, 
                Style[10, {}], "Tooltip"]& ]}, {
              TagBox[
               TooltipBox[
                TagBox[{
                  TagBox[
                   DynamicBox[{
                    FEPrivate`If[
                    CurrentValue["MouseOver"], 
                    EdgeForm[{
                    GrayLevel[0.5], 
                    AbsoluteThickness[1.5], 
                    Opacity[0.66]}], {}, {}], 
                    
                    RectangleBox[{1.8, 0.}, {1.9, 7}, "RoundingRadius" -> 
                    0]}], "DelayedMouseEffectStyle"]}, StatusArea[#, 7]& , 
                 TagBoxNote -> "7"], 
                StyleBox["7", {}, StripOnInput -> False]], Annotation[#, 
                Style[7, {}], "Tooltip"]& ]}, {
              TagBox[
               TooltipBox[
                TagBox[{
                  TagBox[
                   DynamicBox[{
                    FEPrivate`If[
                    CurrentValue["MouseOver"], 
                    EdgeForm[{
                    GrayLevel[0.5], 
                    AbsoluteThickness[1.5], 
                    Opacity[0.66]}], {}, {}], 
                    RectangleBox[{1.9, 0.}, {2., 4}, "RoundingRadius" -> 0]}],
                    "DelayedMouseEffectStyle"]}, StatusArea[#, 4]& , 
                 TagBoxNote -> "4"], 
                StyleBox["4", {}, StripOnInput -> False]], Annotation[#, 
                Style[4, {}], "Tooltip"]& ]}, {
              TagBox[
               TooltipBox[
                TagBox[{
                  TagBox[
                   DynamicBox[{
                    FEPrivate`If[
                    CurrentValue["MouseOver"], 
                    EdgeForm[{
                    GrayLevel[0.5], 
                    AbsoluteThickness[1.5], 
                    Opacity[0.66]}], {}, {}], 
                    RectangleBox[{2., 0.}, {2.1, 3}, "RoundingRadius" -> 0]}],
                    "DelayedMouseEffectStyle"]}, StatusArea[#, 3]& , 
                 TagBoxNote -> "3"], 
                StyleBox["3", {}, StripOnInput -> False]], Annotation[#, 
                Style[3, {}], "Tooltip"]& ]}, {
              TagBox[
               TooltipBox[
                TagBox[{
                  TagBox[
                   DynamicBox[{
                    FEPrivate`If[
                    CurrentValue["MouseOver"], 
                    EdgeForm[{
                    GrayLevel[0.5], 
                    AbsoluteThickness[1.5], 
                    Opacity[0.66]}], {}, {}], 
                    
                    RectangleBox[{2.1, 0.}, {2.2, 1}, "RoundingRadius" -> 
                    0]}], "DelayedMouseEffectStyle"]}, StatusArea[#, 1]& , 
                 TagBoxNote -> "1"], 
                StyleBox["1", {}, StripOnInput -> False]], Annotation[#, 
                Style[1, {}], "Tooltip"]& ]}, {
              TagBox[
               TooltipBox[
                TagBox[{
                  TagBox[
                   DynamicBox[{
                    FEPrivate`If[
                    CurrentValue["MouseOver"], 
                    EdgeForm[{
                    GrayLevel[0.5], 
                    AbsoluteThickness[1.5], 
                    Opacity[0.66]}], {}, {}], 
                    
                    RectangleBox[{3.8, 0.}, {3.9, 1}, "RoundingRadius" -> 
                    0]}], "DelayedMouseEffectStyle"]}, StatusArea[#, 1]& , 
                 TagBoxNote -> "1"], 
                StyleBox["1", {}, StripOnInput -> False]], Annotation[#, 
                Style[1, {}], "Tooltip"]& ]}}}, {}, {}}}, {{{}, {
            Directive[
             Opacity[0.5], 
             Directive[
              EdgeForm[
               Directive[
                Thickness[Small], 
                Opacity[0.5599999999999999]]], 
              RGBColor[0.987148, 0.8073604000000001, 0.49470040000000004`]], 
             Directive[
              RGBColor[0.880722, 0.611041, 0.142051]]], {{
              TagBox[
               TooltipBox[
                TagBox[{
                  TagBox[
                   DynamicBox[{
                    FEPrivate`If[
                    CurrentValue["MouseOver"], 
                    EdgeForm[{
                    GrayLevel[0.5], 
                    AbsoluteThickness[1.5], 
                    Opacity[0.66]}], {}, {}], 
                    
                    RectangleBox[{0.3, 0.}, {0.4, 1}, "RoundingRadius" -> 
                    0]}], "DelayedMouseEffectStyle"]}, StatusArea[#, 1]& , 
                 TagBoxNote -> "1"], 
                StyleBox["1", {}, StripOnInput -> False]], Annotation[#, 
                Style[1, {}], "Tooltip"]& ]}, {
              TagBox[
               TooltipBox[
                TagBox[{
                  TagBox[
                   DynamicBox[{
                    FEPrivate`If[
                    CurrentValue["MouseOver"], 
                    EdgeForm[{
                    GrayLevel[0.5], 
                    AbsoluteThickness[1.5], 
                    Opacity[0.66]}], {}, {}], 
                    
                    RectangleBox[{0.4, 0.}, {0.5, 2}, "RoundingRadius" -> 
                    0]}], "DelayedMouseEffectStyle"]}, StatusArea[#, 2]& , 
                 TagBoxNote -> "2"], 
                StyleBox["2", {}, StripOnInput -> False]], Annotation[#, 
                Style[2, {}], "Tooltip"]& ]}, {
              TagBox[
               TooltipBox[
                TagBox[{
                  TagBox[
                   DynamicBox[{
                    FEPrivate`If[
                    CurrentValue["MouseOver"], 
                    EdgeForm[{
                    GrayLevel[0.5], 
                    AbsoluteThickness[1.5], 
                    Opacity[0.66]}], {}, {}], 
                    
                    RectangleBox[{0.5, 0.}, {0.6, 11}, "RoundingRadius" -> 
                    0]}], "DelayedMouseEffectStyle"]}, StatusArea[#, 11]& , 
                 TagBoxNote -> "11"], 
                StyleBox["11", {}, StripOnInput -> False]], Annotation[#, 
                Style[11, {}], "Tooltip"]& ]}, {
              TagBox[
               TooltipBox[
                TagBox[{
                  TagBox[
                   DynamicBox[{
                    FEPrivate`If[
                    CurrentValue["MouseOver"], 
                    EdgeForm[{
                    GrayLevel[0.5], 
                    AbsoluteThickness[1.5], 
                    Opacity[0.66]}], {}, {}], 
                    RectangleBox[{0.6, 0.}, {0.7, 32}, "RoundingRadius" -> 
                    0]}], "DelayedMouseEffectStyle"]}, StatusArea[#, 32]& , 
                 TagBoxNote -> "32"], 
                StyleBox["32", {}, StripOnInput -> False]], Annotation[#, 
                Style[32, {}], "Tooltip"]& ]}, {
              TagBox[
               TooltipBox[
                TagBox[{
                  TagBox[
                   DynamicBox[{
                    FEPrivate`If[
                    CurrentValue["MouseOver"], 
                    EdgeForm[{
                    GrayLevel[0.5], 
                    AbsoluteThickness[1.5], 
                    Opacity[0.66]}], {}, {}], 
                    
                    RectangleBox[{0.7, 0.}, {0.8, 56}, "RoundingRadius" -> 
                    0]}], "DelayedMouseEffectStyle"]}, StatusArea[#, 56]& , 
                 TagBoxNote -> "56"], 
                StyleBox["56", {}, StripOnInput -> False]], Annotation[#, 
                Style[56, {}], "Tooltip"]& ]}, {
              TagBox[
               TooltipBox[
                TagBox[{
                  TagBox[
                   DynamicBox[{
                    FEPrivate`If[
                    CurrentValue["MouseOver"], 
                    EdgeForm[{
                    GrayLevel[0.5], 
                    AbsoluteThickness[1.5], 
                    Opacity[0.66]}], {}, {}], 
                    
                    RectangleBox[{0.8, 0.}, {0.9, 69}, "RoundingRadius" -> 
                    0]}], "DelayedMouseEffectStyle"]}, StatusArea[#, 69]& , 
                 TagBoxNote -> "69"], 
                StyleBox["69", {}, StripOnInput -> False]], Annotation[#, 
                Style[69, {}], "Tooltip"]& ]}, {
              TagBox[
               TooltipBox[
                TagBox[{
                  TagBox[
                   DynamicBox[{
                    FEPrivate`If[
                    CurrentValue["MouseOver"], 
                    EdgeForm[{
                    GrayLevel[0.5], 
                    AbsoluteThickness[1.5], 
                    Opacity[0.66]}], {}, {}], 
                    
                    RectangleBox[{0.9, 0.}, {1., 80}, "RoundingRadius" -> 
                    0]}], "DelayedMouseEffectStyle"]}, StatusArea[#, 80]& , 
                 TagBoxNote -> "80"], 
                StyleBox["80", {}, StripOnInput -> False]], Annotation[#, 
                Style[80, {}], "Tooltip"]& ]}, {
              TagBox[
               TooltipBox[
                TagBox[{
                  TagBox[
                   DynamicBox[{
                    FEPrivate`If[
                    CurrentValue["MouseOver"], 
                    EdgeForm[{
                    GrayLevel[0.5], 
                    AbsoluteThickness[1.5], 
                    Opacity[0.66]}], {}, {}], 
                    
                    RectangleBox[{1., 0.}, {1.1, 94}, "RoundingRadius" -> 
                    0]}], "DelayedMouseEffectStyle"]}, StatusArea[#, 94]& , 
                 TagBoxNote -> "94"], 
                StyleBox["94", {}, StripOnInput -> False]], Annotation[#, 
                Style[94, {}], "Tooltip"]& ]}, {
              TagBox[
               TooltipBox[
                TagBox[{
                  TagBox[
                   DynamicBox[{
                    FEPrivate`If[
                    CurrentValue["MouseOver"], 
                    EdgeForm[{
                    GrayLevel[0.5], 
                    AbsoluteThickness[1.5], 
                    Opacity[0.66]}], {}, {}], 
                    
                    RectangleBox[{1.1, 0.}, {1.2, 60}, "RoundingRadius" -> 
                    0]}], "DelayedMouseEffectStyle"]}, StatusArea[#, 60]& , 
                 TagBoxNote -> "60"], 
                StyleBox["60", {}, StripOnInput -> False]], Annotation[#, 
                Style[60, {}], "Tooltip"]& ]}, {
              TagBox[
               TooltipBox[
                TagBox[{
                  TagBox[
                   DynamicBox[{
                    FEPrivate`If[
                    CurrentValue["MouseOver"], 
                    EdgeForm[{
                    GrayLevel[0.5], 
                    AbsoluteThickness[1.5], 
                    Opacity[0.66]}], {}, {}], 
                    
                    RectangleBox[{1.2, 0.}, {1.3, 36}, "RoundingRadius" -> 
                    0]}], "DelayedMouseEffectStyle"]}, StatusArea[#, 36]& , 
                 TagBoxNote -> "36"], 
                StyleBox["36", {}, StripOnInput -> False]], Annotation[#, 
                Style[36, {}], "Tooltip"]& ]}, {
              TagBox[
               TooltipBox[
                TagBox[{
                  TagBox[
                   DynamicBox[{
                    FEPrivate`If[
                    CurrentValue["MouseOver"], 
                    EdgeForm[{
                    GrayLevel[0.5], 
                    AbsoluteThickness[1.5], 
                    Opacity[0.66]}], {}, {}], 
                    
                    RectangleBox[{1.3, 0.}, {1.4, 31}, "RoundingRadius" -> 
                    0]}], "DelayedMouseEffectStyle"]}, StatusArea[#, 31]& , 
                 TagBoxNote -> "31"], 
                StyleBox["31", {}, StripOnInput -> False]], Annotation[#, 
                Style[31, {}], "Tooltip"]& ]}, {
              TagBox[
               TooltipBox[
                TagBox[{
                  TagBox[
                   DynamicBox[{
                    FEPrivate`If[
                    CurrentValue["MouseOver"], 
                    EdgeForm[{
                    GrayLevel[0.5], 
                    AbsoluteThickness[1.5], 
                    Opacity[0.66]}], {}, {}], 
                    
                    RectangleBox[{1.4, 0.}, {1.5, 13}, "RoundingRadius" -> 
                    0]}], "DelayedMouseEffectStyle"]}, StatusArea[#, 13]& , 
                 TagBoxNote -> "13"], 
                StyleBox["13", {}, StripOnInput -> False]], Annotation[#, 
                Style[13, {}], "Tooltip"]& ]}, {
              TagBox[
               TooltipBox[
                TagBox[{
                  TagBox[
                   DynamicBox[{
                    FEPrivate`If[
                    CurrentValue["MouseOver"], 
                    EdgeForm[{
                    GrayLevel[0.5], 
                    AbsoluteThickness[1.5], 
                    Opacity[0.66]}], {}, {}], 
                    
                    RectangleBox[{1.5, 0.}, {1.6, 7}, "RoundingRadius" -> 
                    0]}], "DelayedMouseEffectStyle"]}, StatusArea[#, 7]& , 
                 TagBoxNote -> "7"], 
                StyleBox["7", {}, StripOnInput -> False]], Annotation[#, 
                Style[7, {}], "Tooltip"]& ]}, {
              TagBox[
               TooltipBox[
                TagBox[{
                  TagBox[
                   DynamicBox[{
                    FEPrivate`If[
                    CurrentValue["MouseOver"], 
                    EdgeForm[{
                    GrayLevel[0.5], 
                    AbsoluteThickness[1.5], 
                    Opacity[0.66]}], {}, {}], 
                    
                    RectangleBox[{1.6, 0.}, {1.7, 3}, "RoundingRadius" -> 
                    0]}], "DelayedMouseEffectStyle"]}, StatusArea[#, 3]& , 
                 TagBoxNote -> "3"], 
                StyleBox["3", {}, StripOnInput -> False]], Annotation[#, 
                Style[3, {}], "Tooltip"]& ]}, {
              TagBox[
               TooltipBox[
                TagBox[{
                  TagBox[
                   DynamicBox[{
                    FEPrivate`If[
                    CurrentValue["MouseOver"], 
                    EdgeForm[{
                    GrayLevel[0.5], 
                    AbsoluteThickness[1.5], 
                    Opacity[0.66]}], {}, {}], 
                    
                    RectangleBox[{1.7, 0.}, {1.8, 1}, "RoundingRadius" -> 
                    0]}], "DelayedMouseEffectStyle"]}, StatusArea[#, 1]& , 
                 TagBoxNote -> "1"], 
                StyleBox["1", {}, StripOnInput -> False]], Annotation[#, 
                Style[1, {}], "Tooltip"]& ]}, {
              TagBox[
               TooltipBox[
                TagBox[{
                  TagBox[
                   DynamicBox[{
                    FEPrivate`If[
                    CurrentValue["MouseOver"], 
                    EdgeForm[{
                    GrayLevel[0.5], 
                    AbsoluteThickness[1.5], 
                    Opacity[0.66]}], {}, {}], 
                    
                    RectangleBox[{1.8, 0.}, {1.9, 2}, "RoundingRadius" -> 
                    0]}], "DelayedMouseEffectStyle"]}, StatusArea[#, 2]& , 
                 TagBoxNote -> "2"], 
                StyleBox["2", {}, StripOnInput -> False]], Annotation[#, 
                Style[2, {}], "Tooltip"]& ]}, {
              TagBox[
               TooltipBox[
                TagBox[{
                  TagBox[
                   DynamicBox[{
                    FEPrivate`If[
                    CurrentValue["MouseOver"], 
                    EdgeForm[{
                    GrayLevel[0.5], 
                    AbsoluteThickness[1.5], 
                    Opacity[0.66]}], {}, {}], 
                    RectangleBox[{2., 0.}, {2.1, 2}, "RoundingRadius" -> 0]}],
                    "DelayedMouseEffectStyle"]}, StatusArea[#, 2]& , 
                 TagBoxNote -> "2"], 
                StyleBox["2", {}, StripOnInput -> False]], Annotation[#, 
                Style[2, {}], 
                "Tooltip"]& ]}}}, {}, {}}}}}, {{{{{}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}}, {}}}, {{{{}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}}, {}}}}}, {
      AspectRatio -> NCache[GoldenRatio^(-1), 0.6180339887498948], 
       Axes -> {True, True}, AxesLabel -> {None, None}, 
       AxesOrigin -> {0.264, 0.}, 
       BaseStyle -> {FontFamily -> "Latin Modern Roman", FontSize -> 24}, 
       FrameLabel -> {{None, None}, {None, None}}, 
       FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
       GridLines -> {None, None}, GridLinesStyle -> Directive[
         GrayLevel[0.5, 0.4]], ImageSize -> Large, PlotRange -> NCache[{{
           Rational[3, 10], 
           Rational[21, 10]}, {All, All}}, {{0.3, 2.1}, {All, All}}], 
       PlotRangePadding -> {{
          Scaled[0.02], 
          Scaled[0.02]}, {
          Scaled[0.02], 
          Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], 
     FormBox[
      FormBox[
       TemplateBox[{
         GraphicsBox[
          RasterBox[CompressedData["
1:eJztWVksXVsYbt0bvYaY3ogoiYikpG9y74MxPBBDUiV4KBqKiHNjaMUQD4ag
kdQULaEqVDrQIjEFJZGS4MHspTE15qmJakz13/Ot3L1jczbnuI5Tri9ZrP2v
ddb61/7X+v/1f9vs4d/3HqnduHEj9g/pn3vB8Y4xMcEJ3nrSBx9JbESYJDTE
VRIXGhYa8+fD36RCS2n5S1p+lxa6htLQ0dGhahWUDg8PD9rf31e1GkpFXl4e
NTU1qVoNpWJpaYkCAwNVrYbScf/+ffr+/bto+9bWFu3u7gpk6C9rj6+urh7r
K4agoCDS0dGRu+jq6tLAwIBii/sXVVVVVFlZKdoeGxtLT548EcjCwsIoMzNT
IHv9+jU9fvyYCgsLaWZm5tR5oW9ISAg1NDScWGpqakhDQ4McHR3PtD4ANvH2
9hZtf/v2Ld29e1cge/nyJdna2gpkAQEBlJOTQwcHB1ReXi7X3Hh/p/m858+f
E8JrV1eXXGOKAftmcXFRZtvCwgKpqanR2toaL5uamiJ1dXX68eMHL6uoqCAb
GxtWb2xspJ2dnVPnhS1hfzFgDBMTE3JwcJB3KaJoaWmhZ8+eibZbWlrSx48f
BTJTU1Nqa2vjnzc3N0lLS4tGR0cVmjsuLo5+/vwps+3FixfnYkMA+8Xd3V20
PTIykiQSiUD24MEDSkpKEsjgv54+farQ3P39/VRdXX1MDt91+/Ztsre3V2i8
kxAdHU0TExMCGc4i9gvOvbm5ueB9FxcXk7W1teA8ZWRkkJ+fn8Jzw1cdtSXG
hw07OzsVHk8MOBtH7YJzV19fT1++fKFbt24J9nNzczNZWFhQfn4+L4M9XFxc
FJ4btnzz5g3/fJoNEc82NjZklm/fvp04l5ubG/OLh4H3mZaWxmIF/FJpaSmL
N/7+/tTT00PT09O8zMfHh4aGhhReI4D4xNmypKSE2fDTp08y+757945SU1Nl
Fuh6UoxOT0+n7u7uM+n4X9HX18fOBvSDP7Ozs1PKPNibERERShlbHsTHx/M2
VGZO5OXlJVdsUwZgS01NzWP3i/MGYtLRWHiRwJ1L2Xnt+vo6u5dddcBHXuMa
pwExIjEx8dIXxGkx1NXVsXvfZS+4A17jGtc4G7a3t2l5eZnVkXuI5ea/EsbG
xsjV1ZV8fX1pcnKSxXV9fX0qKyujr1+/sjzeycmJBgcHqba2lvXDHQocEX6H
HOXz588s542KimJjgrMxMzNj9+ZfBSkpKYwL5GBgYMDXoS9yfyA8PJzXG3c5
IyMj9o5mZ2eZDHkwuCtnZ2fq7e29EN3BFyLGHEZ7e/sxbk3eNUJ/cDFY5/Dw
MFvjYYDPsLKyolevXp33UkQBPlpbW5vm5uZ4maGhIb1//17QD2s8zPXq6ekx
ngDAGsFvAuDUkHODK4CdjI2NBeNgDOR2+D5ykQDHDB4CQL538+ZNWllZ4dth
U+QpwcHBjKsZGRlh/GdBQQHjPHDGuBwKfCHHncCWHC+O8XJzc9kZxByI6+A4
MNZFAHrBT3C4c+eOoB0+EraZn59nffF9Cr4Tura2tjKe6DDgl3D/gp/hAN54
fHyc/R4cBL4B4RkczkUBeR7HMYFvuiqALTh8+PCB58E4/34VgH3G8arwr0VF
RayelZWlMh5GGUhISGDfYbKzs8nT05P9h2+B70Od80WXHfCJycnJjNs+WsCl
7u3tqVrF/x3+AfjMN88=
           "], {{0, 0}, {57., 40.}}, {0, 255}, 
           ColorFunction -> RGBColor], {
          ImageSize -> {74.63175093399751, 52.834211706102124`}, 
           ImageSize -> {37.315875466998754`, 26.417105853051062`}, 
           BaselinePosition -> Scaled[0.46128117295974486`], 
           PlotRange -> {{0, 57.}, {0, 40.}}}], 
         GraphicsBox[
          RasterBox[CompressedData["
1:eJztmWkorF8YwPG/WcP/C77hSvJFygf9fbB98OEvwrWEbHPjTqIRY+nyQbYs
KZGyZskSki1bZJcPSClLRJYvlmzZsj93ntOdyTsz78y8l9eY2/zqmTnvc05n
eZ9znnPO8379nvDth5aGhgZfV/DzjZPmnpTE+en/r+AhkMeP5fJiov/nJcdw
Y5L++/6PQGkrECeBfBEIqGGNsbExZXeBdby9veHp6UnZ3WCV0tJSGBwcVHY3
WOXo6AgiIyOV3Q3WCQgIgOvra9r8m5sbeHh4oOiwvLQ5fnJyIlGWjqioKDAy
MlJYjI2NYXFxkdngftPc3AxNTU20+Xw+H1JTUyk6LpcL+fn5FF1LSwukpKRA
eXk57O3tyW0X+xsdHQ19fX0ypbOzE/T09MDd3f2PxoegTfz9/Wnz29vbwd7e
nqKrq6sDZ2dnii40NBSKi4vh5eUF6uvrFWob3588n1dRUQG4vU5OTipUJx04
bw4PD6XmHRwcgJaWFpyenop0Ozs7oK2tDbe3tyJdY2MjODo6kvTAwADc39/L
bRdtifanA+swNzcHNzc3RYdCy/DwMJSUlNDm29raQnd3N0VnaWkJo6Ojouer
qyswMDCAlZUVRm0nJyfD8/Oz1LzKysp3sSGC88XLy4s2Py4uDng8HkUXEREB
GRkZFB36r6KiIkZtLywsQGtrq4QefZeFhQW4uroyqk8WiYmJsL6+TtHhWsT5
guve2tqa8r6rqqrAzs6Osp7y8vIgODiYcdvoq8RtifWjDScmJhjXRweuDXG7
4Lrr7e2Fra0t0NHRocznoaEhsLGxgbKyMpEO7eHh4cG4bbRlW1ub6FmeDXE/
Oz8/lyoXFxcy2/L09CR+8TX4PnNycshegX6ptraW7DchISEwNzcHu7u7Il1g
YCAsLy8zHiOC+5PQltXV1cSG4+PjUst2dHRAdna2VMG+ytqjc3NzYWZm5o/6
+Fbm5+fJ2sD+oT9zcXFhpR2cm7GxsazUrQhpaWkiG7J5J/Lx8VFob2MDtKW+
vr7E+eK9wT1JfC/8SPDMxfa99uzsjJzL/nbQR6pRIw/cI9LT01VecJ+mo6en
h5z7VF3wDKhGjRoqx8fH0N/fL1fwvqKqXF5egoODAwQFBUkVKysrEpMSv1Op
GhhHex1zEoLjNzEx+dSx8v39fZiamqLourq6JObd3d0d5b4uJDMzk7V72nuB
dxFTU1PR/Rnj1JqamrC2tiZRFmMJ+E6E4HcAQ0NDcpf/7Dg5OcHs7CxJLy0t
gZmZmdRy+B4wxiskPj4efH19P6SPbwXPfllZWSS9sbEBfn5+tGXRf66ursL2
9jbo6uqS9GvwblxQUEBiN+KyubnJ6jhk8fj4COHh4SSNfiUsLExm+cLCQnI/
5HA4H9G9N4F+RAjGbYVxeZyDspienibfSF6vzc9KTU0NiXsiGO8bGRkhaeG8
lQXTeL2yQB+CMc6EhAQy/zDWhP/4/Rv/UTC+reqgj2hoaCDxbWmC3wLVfBy/
AOvOaak=
           "], {{0, 0}, {57., 40.}}, {0, 255}, ColorFunction -> 
           RGBColor], {
          ImageSize -> {74.63175093399751, 52.834211706102124`}, 
           ImageSize -> {37.315875466998754`, 26.417105853051062`}, 
           BaselinePosition -> Scaled[0.46128117295974486`], 
           PlotRange -> {{0, 57.}, {0, 40.}}}], 
         GraphicsBox[
          RasterBox[CompressedData["
1:eJztWVlIlVsUTrvIhRJv0ABBD7cXcQLp6V4iyycxc54jLGd8UBsENaPBlNQ0
HCpScShFadZKGylLBU3LEsMUCZyFnMoxHNY93+L+h/Pr+f97TtfjOYEfbP1d
e7v3XnuvvfZa3/4zKNojzHjdunUnflf88AiMtT9+PDDe8w/FH95RJyLCo0JD
HKNiQsNDj/8VtF4htFaUvxXlN0WhNegMT5480fcUdA4/Pz/6/v27vqehU9y+
fZsKCwv1PQ2dYnZ2ltzd3fUy9vT0NH379k2rMjc391NjhYeHU09Pj2T9ly9f
6MePHyJZZ2cnLSwsiGRo8+7dO5qZmdFo3NOnTxPcrTalublZewUVePPmDV24
cEGy3sPDg7KyskSyPXv2sJ2rwt/fn6qrq+nSpUs0MTHxn+OOjo5SWFgYffr0
SbZAL1NTUzpw4MBP6QcsLi6Sk5OTZH1GRgY5OzuLZPHx8RQSEiKSmZub04sX
L3g/y8rKNBo7JSWFhoaGZNtgzf7PHgo4deoU25k6oG8zMzORbT579ox27twp
age9jxw5wt81NTUajTs2NkaJiYmS9VNTU7Rt2zZycXHRqD85dHR00NGjR9XW
QbdNmzaJ1hH+wsTEhLq7u5Wy9vZ22rBhg0Z2qoq0tDTJvUxPT+c9fP/+vVZ9
SgH2OD8/L5IJ/sPT05Pnoordu3dTUVGRSCbYqzYYHx9Xu5fYw61bt5Kbm5tW
/ckhJyeHfYYqrl69yr+zs7Np165dojWIiYmhvXv3imzY29t72VpoAuzX4OCg
SIZ+jIyM6MOHD1r3J4WvX79SQECASAa/9vjxY3r69CnZ2Njw+Rf0TEhI4PMH
/QU9Q0NDea20Be4+1b2cnJykLVu2sE9Xh7a2Nrpz545kkTsvvr6+y2I73BHn
z5/n8wb7KSkpodLSUtYRPhTzu379OsvOnj3LfvpngPUbGBjgb/hb7OHHjx/V
tu3r66OGhgbJsvQ+V8WtW7eWnbHVAtYWe4k92Lx5M3l5eelkHPgYKftYDWRm
ZlJkZCQZGxuzPeoKiD16e3t11r8chHOIM6NLvH79ms+DvnD37l2+r3UJ+IyV
iCsMHf39/fqewhp+ARw8eJA2btz4y5dDhw5J6og7GvHEr17kYo01rGENYrx9
+5a5KvBRyKuuXLlCycnJnEO2trZSamoq5wKI8ZuamjjHA0+D3B+xM+LJR48e
UVJSEjU2NnKf+fn5nPchVjIUwIcLeTF0sbKyUtZFR0dzzoTcELyYkHNFRUXR
yZMnuQ64efMm3bt3j9uBO3v48OHqK/IvkFNg7cH5CYB/F948kLshDxZw7Ngx
zhUBHx8fZe4LbgDc6MjIiLLt/fv3eb2QL2sK2Alib1tbW+axkXvKIS8vjwID
A7m9o6MjnTlzhv23gIqKCubWoA9sU5gfdKyqqlLqaGlpqVZHxLD43+LiYs71
oePS8e3s7NgWtAG4QHBSmr4tYX/QXrAhVWzfvp3s7e35G/x/eXk5f4P3BWcI
fP78mXbs2MH8BhAcHKy0u7i4OLp27Rp/x8bGivLo58+f0/79+5kDOXfunFZ6
gm/DnMGlaAJwlWh/48YNkRy8F+QREREieX19PR0+fJi5Aeh88eJF5hZevXrF
fAB8jICuri5eO+zr5cuXlfwNeFScTfgroKCggG1IWKfV0lGQq87ZULBSOuKO
WEkediUh6AhfhfsHBWcUtqcO6nSEH923bx/boSFC0DE3N1fJqWFP4Qvgc4eH
h0XtBR1x7sAD4vzgrAQFBdGDBw/0pIU8BB3xdrYUrq6ufF+rvjnK+RwLCwt+
tzE0yOkIXgd1lZWVSpmUjgBiNHCyuB8MCXI6gu9GHeJFAXI64g0RdVLvb/qC
nI64c62trUVvLFI6og3eY+TeUfUBxO2IPzBnxHF470JB7At/Ay5b1ecgL0CM
hvbgmYX2kDk4OHBfhpaX19XV0cuXL5eV2traZf4UgA0ubYt4paWlZdmb4hp0
h38AKR4n1w==
           "], {{0, 0}, {57., 44.}}, {0, 255}, ColorFunction -> 
           RGBColor], {
          ImageSize -> {75.19625404732254, 59.24481195516812}, 
           ImageSize -> {37.59812702366127, 29.62240597758406}, 
           BaselinePosition -> Scaled[0.4113681239571944], 
           PlotRange -> {{0, 57.}, {0, 44.}}}], 
         GraphicsBox[
          RasterBox[CompressedData["
1:eJztWWlIVVsUdkqeaKKi4PTn/bEfPVAQ4flTfwT+MESTpKDUntoz9Yk+nEot
czY1AwtEK0cUrcQ/mjPO4oANIiSK5liKY2U5tJ7fhnu5R8+5nnvzeutxP1h6
zzr77L3WOXuvvde3fvf/xzNQR0tLK/K3/T+eftEuERF+sV4m+xfeYZF/B4UF
/OUW9m9AUEDEn/66+8o/9sV5X/T2hTRQGRoaGtRtgspx/vx52t7eVrcZKsWj
R4+otrZW3WaoFCsrK3Tp0iW1jP3582daX18XLRsbG7Szs6PUWPARvgphbm6O
jSGLmZkZ+vTp06G2r169ouXlZVHj+vr6EsKtWNHW1mb9KwPMVcxZIURFRVFw
cDBHh+ubN29ydHl5eZSWlkYlJSX09u3bI8cdHx+nyMhIGh0dlSt9fX1kYGBA
Xl5eSvkHIOa4u7sL3q+rqyM7OzuOrrKykhwdHTm6K1eu0N27d9nvJ0+eiBo7
Li6Ovnz5IrdNUlIS6ejo0Js3b0T1KYSQkBD2XvmwtrZGurq6bM5K8OHDB6Zb
XV2V6jAfzpw5w3739PTQt2/fjhx3cnKSHjx4IHgfY5uYmNDFixfFuiKI/v5+
SkhIELzv5OREpaWlHN3Zs2fpxYsX0mvMBwsLC+rs7FRo7Fu3brH4wwfYhG84
NjamUJ9CcHNzo+/fv3N0W1tb7H9sbCz5+flx7t24cYNCQ0M5OsSR27dvKzTu
9PQ03b9//5AecdDY2JguX76sUH/ykJycTB0dHRxdWVkZmy8vX74kc3Nz9luC
8vJysrGx4czXnJwcdq5QFImJibS5ucnRYa1iPbx7907h/oSA9xkUFMTRwf7C
wkKamppi6yIzM1NqS01NDbm4uFBqaqp0H3n8+LFSa2d2dpZyc3Ol19h/Tp8+
TVevXuVtj/WO8fnk2bNncvdRDw8P6fyUAN8wKyuL2traaG9vj6qrq9k3jImJ
oY8fP7L+qqqqmC46OprzrRUB4if2eQD96Onp0cTEBG9bxEfsKXyC2HJwzcmi
qKiI2asOLCwsUHZ2NntvhoaGdO3aNZWMg/fo7e2tkr7FADEhICCATp06xdaH
qoC9HPufOoBx8Q0PxoXjRn19PW8sPyngLIjzsCqxu7sr92z3f4HsuU0DDYSA
c6GRkdEvL/L2N+QkOIf/6iImt9JAAw24AF9jb28vV3x8fNRt5g8BsSE+Pp6d
gQ8KOAZTU1N6/vy5us1UCMhxX79+zeFHkVeCPzoI5AHOzs4qswXnKXAAyLUd
HBxYzvH06VO5z9y5c4c8PT1Ze+Tj6enpnPsPHz4kMzMzlktmZGRI4ztyynv3
7nHaIo8Dn9LV1XW8jvEAXAJ4YpyVxaC1tZW1Hxoa4uiRGyK3lnBP4DZaWlo4
zw0ODkqvwUeCFzgJgHuGzeAZxACcBNoPDw9z9LAfenAyQpDcA5cAbvog54ec
Jz8/n1f4agNicVw+DgwMMD3WnhBQT0BN8sKFCxQYGHjoPmzAeuaTH8Fx+QhO
CRzC0tKS3OdRx0AuPj8/r7TNikLio4RzgoyMjAieB/l8RNxAfaKiouLI8cAD
FhcXH5v9YgAf8f4l3JqEW0SuDo7uYB1Y4mNKSgrjgMF5hoeH0/Xr16m7u/tE
bRcL+Kivr39I//XrV7K1tWUckyyE5ur79+/J0tKSCgoKVGqvMhDyEUD9DrVH
2bUj5CPg7+/P4qWyPK+qIM/HiIgIVtdZXFyU6uT5iNoo2mN//5kg5CM4eysr
K1YrkoWQj/h21tbWbG//WYBzSWNjI507d469e9T6mpubqampiXGQrq6ubK7K
xhycW8LCwpiP4NXRHoL6LtqjriSvFnDSwL6K8xWf9Pb2Hqq9AO3t7YfaQoe6
ugaqx38U+lQg
           "], {{0, 0}, {57., 44.}}, {0, 255}, ColorFunction -> 
           RGBColor], {
          ImageSize -> {74.63175093399751, 59.24481195516812}, 
           ImageSize -> {37.315875466998754`, 29.62240597758406}, 
           BaselinePosition -> Scaled[0.4113681239571944], 
           PlotRange -> {{0, 57.}, {0, 44.}}}]}, "SwatchLegend", 
        DisplayFunction -> (FormBox[
          StyleBox[
           StyleBox[
            PaneBox[
             TagBox[
              GridBox[{{
                 TagBox[
                  GridBox[{{
                    GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    Opacity[0.5], 
                    EdgeForm[
                    Directive[
                    GrayLevel[0], 
                    Thickness[Small], 
                    Opacity[0.5599999999999999]]], 
                    RGBColor[0.368417, 0.506779, 0.709798]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                    GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    Opacity[0.5], 
                    EdgeForm[
                    Directive[
                    GrayLevel[0], 
                    Thickness[Small], 
                    Opacity[0.5599999999999999]]], 
                    RGBColor[0.880722, 0.611041, 0.142051]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                   GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                   AutoDelete -> False, 
                   GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                   GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                   GridBoxSpacings -> {
                    "Columns" -> {{0.3}}, "Rows" -> {{0.5}}}], "Grid"]}}, 
               GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}},
                AutoDelete -> False, 
               GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
              "Grid"], Alignment -> Left, AppearanceElements -> None, 
             ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
             "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
           FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
           False], TraditionalForm]& ), 
        InterpretationFunction :> (RowBox[{"SwatchLegend", "[", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.5599999999999999`", "]"}]}], 
                    "]"}], "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False]}], "]"}], ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.5599999999999999`", "]"}]}], 
                    "]"}], "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[0.587148, 0.40736066666666665`, 
                    0.09470066666666668], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.880722`", ",", "0.611041`", ",", "0.142051`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False]}], "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.5599999999999999`", "]"}]}], 
                    "]"}], "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.6666666666666667], FrameTicks -> 
                    None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "1", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.5599999999999999`", "]"}]}], 
                    "]"}], "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.6666666666666667], FrameTicks -> 
                    None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "1", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.5599999999999999`", "]"}]}], 
                    "]"}], "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.6666666666666667], FrameTicks -> 
                    None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "1", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.5599999999999999`", "]"}]}], 
                    "]"}], "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.6666666666666667], FrameTicks -> 
                    None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "1", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.5599999999999999`", "]"}]}], 
                    "]"}], "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.6666666666666667], FrameTicks -> 
                    None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "1", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.5599999999999999`", "]"}]}], 
                    "]"}], "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.6666666666666667], FrameTicks -> 
                    None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "1", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.5599999999999999`", "]"}]}], 
                    "]"}], "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.6666666666666667], FrameTicks -> 
                    None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "1", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.5599999999999999`", "]"}]}], 
                    "]"}], "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.6666666666666667], FrameTicks -> 
                    None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "1", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.5599999999999999`", "]"}]}], 
                    "]"}], "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.6666666666666667], FrameTicks -> 
                    None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "1", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.5599999999999999`", "]"}]}], 
                    "]"}], "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.6666666666666667], FrameTicks -> 
                    None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "1", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.5599999999999999`", "]"}]}], 
                    "]"}], "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.6666666666666667], FrameTicks -> 
                    None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "1", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.5599999999999999`", "]"}]}], 
                    "]"}], "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.6666666666666667], FrameTicks -> 
                    None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "1", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.5599999999999999`", "]"}]}], 
                    "]"}], "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.6666666666666667], FrameTicks -> 
                    None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "1", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.5599999999999999`", "]"}]}], 
                    "]"}], "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.6666666666666667], FrameTicks -> 
                    None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "1", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.5599999999999999`", "]"}]}], 
                    "]"}], "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.6666666666666667], FrameTicks -> 
                    None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "1", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.5599999999999999`", "]"}]}], 
                    "]"}], "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.6666666666666667], FrameTicks -> 
                    None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "1", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.5599999999999999`", "]"}]}], 
                    "]"}], "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.6666666666666667], FrameTicks -> 
                    None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "1", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.5599999999999999`", "]"}]}], 
                    "]"}], "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.6666666666666667], FrameTicks -> 
                    None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "1", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.5599999999999999`", "]"}]}], 
                    "]"}], "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.6666666666666667], FrameTicks -> 
                    None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "1", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.5599999999999999`", "]"}]}], 
                    "]"}], "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.6666666666666667], FrameTicks -> 
                    None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "1", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.5599999999999999`", "]"}]}], 
                    "]"}], "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.6666666666666667], FrameTicks -> 
                    None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "1", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.5599999999999999`", "]"}]}], 
                    "]"}], "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.6666666666666667], FrameTicks -> 
                    None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "1", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.5599999999999999`", "]"}]}], 
                    "]"}], "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.6666666666666667], FrameTicks -> 
                    None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "1", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.5599999999999999`", "]"}]}], 
                    "]"}], "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.6666666666666667], FrameTicks -> 
                    None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "1", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.5599999999999999`", "]"}]}], 
                    "]"}], "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.6666666666666667], FrameTicks -> 
                    None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "1", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.5599999999999999`", "]"}]}], 
                    "]"}], "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.6666666666666667], FrameTicks -> 
                    None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "1", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.5599999999999999`", "]"}]}], 
                    "]"}], "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.6666666666666667], FrameTicks -> 
                    None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "1", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.5599999999999999`", "]"}]}], 
                    "]"}], "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.6666666666666667], FrameTicks -> 
                    None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "1", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.5599999999999999`", "]"}]}], 
                    "]"}], "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.6666666666666667], FrameTicks -> 
                    None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "1", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.5599999999999999`", "]"}]}], 
                    "]"}], "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.6666666666666667], FrameTicks -> 
                    None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "1", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.5599999999999999`", "]"}]}], 
                    "]"}], "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.6666666666666667], FrameTicks -> 
                    None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "1", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.5599999999999999`", "]"}]}], 
                    "]"}], "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.6666666666666667], FrameTicks -> 
                    None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "1", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.5599999999999999`", "]"}]}], 
                    "]"}], "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.6666666666666667], FrameTicks -> 
                    None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "1", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.5599999999999999`", "]"}]}], 
                    "]"}], "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.6666666666666667], FrameTicks -> 
                    None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "1", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.5599999999999999`", "]"}]}], 
                    "]"}], "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.6666666666666667], FrameTicks -> 
                    None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "1", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}], ",", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Opacity", "[", "0.5`", "]"}], ",", 
                    RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Thickness", "[", "Small", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.5599999999999999`", "]"}]}], 
                    "]"}], "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.6666666666666667], FrameTicks -> 
                    None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "1", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[1], Editable -> False, Selectable -> False]}], 
                    "]"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{#, ",", #2, ",", #3, ",", #4}], "}"}], ",", 
                 RowBox[{"{", "}"}]}], "}"}], ",", 
             RowBox[{"LegendMarkers", "\[Rule]", 
               RowBox[{"{", 
                 RowBox[{
                   RowBox[{"{", 
                    RowBox[{"Automatic", ",", "Automatic"}], "}"}], ",", 
                   RowBox[{"{", "None", "}"}]}], "}"}]}], ",", 
             RowBox[{"LabelStyle", "\[Rule]", 
               RowBox[{"{", "}"}]}], ",", 
             RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
        Editable -> True], TraditionalForm], TraditionalForm]}, "Legended", 
    DisplayFunction -> (GridBox[{{
        TagBox[
         ItemBox[
          PaneBox[
           TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
           BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
         "SkipImageSizeLevel"], 
        ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
      GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
      AutoDelete -> False, GridBoxItemSize -> Automatic, 
      BaselinePosition -> {1, 1}]& ), 
    InterpretationFunction -> (RowBox[{"Legended", "[", 
       RowBox[{#, ",", 
         RowBox[{"Placed", "[", 
           RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& ), Editable -> True], 
   GraphicsBox[
    RasterBox[CompressedData["
1:eJztl2sobVsUxznELeLkg25R+IQQUtwkJR8k5bGv80Gk9mGfTWqf7HOF+CSl
iFJEnh+830REQkLej5RXUSR5v9+vcfcYtVdr7bXXztm6x+m2fjX3nnOsudaa
6z/nHGNMh6/fJd8+GRgY/PhD9SORpgYoldL0vz+rGl8UPxLlCll8sOIfmVym
/Ourkcr4p6pEqIqxqoCIiIiIiIiIyP+Qu7s76O/v59lnZ2ehu7v7l45lY2MD
FhcXYWlpiVPYLC8vc65h//X1dU6fp6cnqKurg4aGBqisrITn52feu66vr6G6
uhrq6+uhsbFR63i2tragrKwMKioqYG5uTnDcJycnYGxsDKenp4xtbW0NAgIC
yFZcXPwzMryL6elpaGtrAy8vL7C1tSUdBgcHOX2Gh4dJGzs7O3B3d4fW1laY
nJxkrl9cXICvry+srKxQe2xsDMLDw+Hq6orps7m5Cf7+/rC3t0ft5uZmiI2N
hdfXV6ZPTU0NxMfHw+PjI82JQqGg+RACx9LR0cG0FxYWwNramu6fmJjgzfN/
TVpaGoSEhOjsI5FIIDk5mWdPTU2l+9kkJiZCVlYW046IiICqqipOn8DAQGY9
ot5WVlZwcHDAXL+8vARLS0s4OjrSOh7UGAsbJycn6OzspLlRz6kmuEdiYmIg
KirqTQXn+y28R0N7e3toamri2HD94Pcg6LuMjIxonbBB7UNDQ6ne3t4ONjY2
vGe7uLjQ3tYGauXm5sax5eTk0Dg/An01vLm5AUNDQ9q/bAYGBsDExAReXl7I
f+JR9/DwkNOnqKgInJ2dqZ6dnQ0+Pj68dwYFBUFKSgrPvrOzA+fn5+QT2c+d
mZmh/fwR6KshxiTUB8fOZnR0lOzo/3p6eqiOfpMNxg1zc3OqJyQkkL/UJCws
jPaTJiUlJfTv6ekJGRkZjF295tk+QRPcy7gHcG7eUvr6+nTqokZfDVdXV3Vq
uL29DV1dXYIampqaUl0mkwlqGBkZybPjvWdnZxAcHAz5+fnQ0tJC9v39fXB0
dITb21ud34Jzu7u7+6bCjo260FdDjLe6NMRvwnkU0tDCwoLqSUlJghpGR0fz
7LiW0Ner18jx8THlFOXl5bTPPwJ9NXx4eCCfNDU1xbEPDQ2BmZkZ1TFvQw1x
3bApLS0FDw8Pqufl5YGfnx/vnTimzMzMn/6ej+A9cRljo2bOjHmMt7c31XHN
oJ7z8/O8d2KOgWAMEorLQvn47wLmUJjX69IQcxKMv0IaFhQUgFKp5NgwP8R1
JtRGMD/E9YpgTu3g4ED+Rw3GXdQV3/07g2fOwsJC8kVCGqK/zs3NBVdXV60a
4n6WSqXQ29tLbTz3xMXFUV6jBvMPjK/q8xvmNenp6ZznjIyM0H245zG/lsvl
v/zs+x4wrx8fH9fZ5/7+nhc72GCOWFtby/ONbFBn7IPxXBt4psbzNBZchyIi
IiIi2vkXzmSFOg==
     "], {{0, 0}, {81., 24.}}, {0, 255}, ColorFunction -> 
     RGBColor], {
    ImageSize -> {107.98366127023661`, 32.67741967621419}, 
     ImageSize -> {53.991830635118305`, 16.338709838107096`}, 
     BaselinePosition -> Scaled[0.32439307852814453`], 
     PlotRange -> {{0, 81.}, {0, 24.}}}]},
  "Labeled",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"]}, {
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, 
    GridBoxItemSize -> {"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
    BaselinePosition -> {1, 1}]& ),
  InterpretationFunction->(RowBox[{"Labeled", "[", 
     RowBox[{#, ",", #2}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.827166733450036*^9, 3.827166774138913*^9}, {
   3.827167070152416*^9, 3.82716709273092*^9}, 3.827167215529517*^9, 
   3.827167533973171*^9, 3.827167604348481*^9, 3.827167727190476*^9, {
   3.827167886636312*^9, 3.8271679096896963`*^9}, {3.827167945218277*^9, 
   3.827167967587296*^9}, {3.8271680183214617`*^9, 3.827168033938485*^9}, {
   3.827168097089674*^9, 3.827168148270137*^9}, 3.8271682031783953`*^9, 
   3.827168266357757*^9, 3.82716831974048*^9, 3.827168359507556*^9, 
   3.827168755103039*^9, 3.827168972859764*^9, 3.8271690513081627`*^9, 
   3.827313478644691*^9, 3.827313551418166*^9, 3.8273137085341663`*^9, 
   3.82731377453487*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"d386b38e-5217-4512-89a7-8f792af95c56"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<hist.pdf\>\"", ",", "h1"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.8271683608600807`*^9, 3.827168369608983*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"7b4f4eed-3547-46ba-85ef-968ca18e1ab3"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1256.7272727272727`, 706.909090909091},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"12.2 for Linux x86 (64-bit) (December 12, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"5353ef10-11dc-4ce9-81da-1538867cb507"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 270, 6, 158, "Title",ExpressionUUID->"d42c93f8-3191-4e30-be36-3dde0204c4cc"],
Cell[CellGroupData[{
Cell[875, 32, 152, 3, 69, "Chapter",ExpressionUUID->"3d09c5ea-752d-4c4f-a012-64278d04bc23"],
Cell[1030, 37, 175, 3, 34, "Text",ExpressionUUID->"001e4823-fdd1-4035-a269-fdf403504035"],
Cell[1208, 42, 269, 5, 29, "Input",ExpressionUUID->"0a04ed06-d6bb-43e6-892c-f3f5e8e970d5"],
Cell[1480, 49, 243, 4, 29, "Input",ExpressionUUID->"a8d4243b-adb4-4e4d-8956-39ee4ea7c9e5"],
Cell[1726, 55, 185, 3, 34, "Text",ExpressionUUID->"c015a181-08ea-4efb-8727-2d1edc49f4bc"],
Cell[CellGroupData[{
Cell[1936, 62, 231, 3, 29, "Input",ExpressionUUID->"8ee46fee-7977-40ce-937d-18b8f90424d2"],
Cell[2170, 67, 1187, 17, 33, "Output",ExpressionUUID->"5694519d-784d-410b-95a1-5f8cffcfd1f9"]
}, Open  ]],
Cell[3372, 87, 174, 3, 34, "Text",ExpressionUUID->"d64872c0-f310-494e-8717-bac848cf90bc"],
Cell[3549, 92, 442, 11, 29, "Input",ExpressionUUID->"c2ba97e5-b6eb-485e-864c-5974b0fc9741"],
Cell[CellGroupData[{
Cell[4016, 107, 272, 5, 29, "Input",ExpressionUUID->"7a63c740-0a7d-4ca4-bb5d-cac948d6973d"],
Cell[4291, 114, 735, 13, 33, "Output",ExpressionUUID->"7aef2ca4-12b8-446a-b15a-9f342372df45"]
}, Open  ]],
Cell[5041, 130, 472, 9, 29, "Input",ExpressionUUID->"792cdd12-7100-4ff6-9dbc-013f752cb89d"],
Cell[5516, 141, 172, 3, 34, "Text",ExpressionUUID->"1eaa547c-6569-4449-a695-7940d9a4b742"],
Cell[5691, 146, 416, 8, 29, "Input",ExpressionUUID->"e071a4cf-2ea1-4085-b30b-cb4ff9c0157d"],
Cell[6110, 156, 165, 3, 34, "Text",ExpressionUUID->"9cb9ab1f-be38-4da0-adb5-d8b78ff85698"],
Cell[6278, 161, 308, 6, 29, "Input",ExpressionUUID->"2e557ac2-7b49-4247-be2d-c0c43a10c4be"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6623, 172, 209, 4, 69, "Chapter",ExpressionUUID->"4cd045fb-094e-4f4f-980f-bbcb0fd009ee"],
Cell[CellGroupData[{
Cell[6857, 180, 181, 3, 67, "Section",ExpressionUUID->"19becd8e-f7ae-4d6a-85aa-08cddec827ce"],
Cell[7041, 185, 407, 10, 34, "Text",ExpressionUUID->"602257ec-2f08-4d92-8f08-705c733b03a9"],
Cell[CellGroupData[{
Cell[7473, 199, 462, 8, 29, "Input",ExpressionUUID->"b1180962-9554-4c9e-9e0b-fafe17ab9ca3"],
Cell[7938, 209, 3015, 75, 107, "Output",ExpressionUUID->"5d34a70f-b8c8-4a5c-af6c-d75a870935cd"]
}, Open  ]],
Cell[10968, 287, 174, 3, 34, "Text",ExpressionUUID->"9df4be3d-c4a6-4dcb-a056-90d97d077e72"],
Cell[CellGroupData[{
Cell[11167, 294, 284, 6, 29, "Input",ExpressionUUID->"1e01f5ef-9f74-4510-a6bd-4fa014cf73f1"],
Cell[11454, 302, 2647, 70, 107, "Output",ExpressionUUID->"290eeb70-80f0-472a-aa58-71a0172a204d"]
}, Open  ]],
Cell[14116, 375, 202, 4, 34, "Text",ExpressionUUID->"cc683ca3-b6ea-4afb-93bb-1401172aaa64"],
Cell[CellGroupData[{
Cell[14343, 383, 329, 6, 29, "Input",ExpressionUUID->"6638173a-8198-4d4c-8b8f-74d39fcb79c1"],
Cell[14675, 391, 482, 7, 33, "Output",ExpressionUUID->"54816438-40b5-4c40-82ba-66a7882737ad"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15194, 403, 259, 5, 29, "Input",ExpressionUUID->"d9e5c53d-1902-46c2-b7a1-7f469c76bb12"],
Cell[15456, 410, 506, 7, 33, "Output",ExpressionUUID->"1b8c0c4d-7071-400e-a118-af1bcdbfd2a5"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[16011, 423, 227, 4, 67, "Section",ExpressionUUID->"99b3cbcf-d971-4344-866d-da4a790de1d7"],
Cell[16241, 429, 396, 10, 34, "Text",ExpressionUUID->"22635e6a-b5c1-4318-bcd0-62d679df5ca1"],
Cell[16640, 441, 472, 13, 34, "Text",ExpressionUUID->"984f897a-9b53-43bf-b8d8-e0c9a45ce6d5"],
Cell[17115, 456, 924, 18, 29, "Input",ExpressionUUID->"5983cd09-0daf-4f3f-b5af-30ab40287693"],
Cell[18042, 476, 181, 3, 34, "Text",ExpressionUUID->"ce8f2ca1-e5eb-486d-a5c5-115d1c26ad27"],
Cell[18226, 481, 972, 21, 29, "Input",ExpressionUUID->"a0ee2a23-de05-4a8d-acd7-812c0e68b2dd"],
Cell[19201, 504, 712, 14, 29, "Input",ExpressionUUID->"1c87ddf6-b093-4d08-b0ba-0cfc8eb4a86b"],
Cell[CellGroupData[{
Cell[19938, 522, 280, 6, 29, "Input",ExpressionUUID->"261e002e-cdc8-4d9a-9eae-135753d9c438"],
Cell[20221, 530, 68924, 1720, 500, "Output",ExpressionUUID->"e1fbaef7-78ad-461f-b4a6-63cac2b9a1ea"]
}, Open  ]],
Cell[89160, 2253, 296, 7, 34, "Text",ExpressionUUID->"1ca06b98-47e1-4efa-8323-ebab0eed94b3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[89493, 2265, 164, 3, 67, "Section",ExpressionUUID->"6e7e25ab-1fc3-4b6a-a255-cd38e6c48cf2"],
Cell[89660, 2270, 298, 9, 34, "Text",ExpressionUUID->"58c8d84c-7843-4171-9816-6971bdc6bd83"],
Cell[CellGroupData[{
Cell[89983, 2283, 375, 8, 29, "Input",ExpressionUUID->"a27dcc9d-a324-48f0-85d7-3e27564d7b49"],
Cell[90361, 2293, 718, 12, 33, "Output",ExpressionUUID->"39bf93e7-700c-4927-9209-4665ebf02e4a"]
}, Open  ]],
Cell[91094, 2308, 184, 3, 34, "Text",ExpressionUUID->"8c2750ab-d4e8-417b-81d1-cb610f0299ee"],
Cell[91281, 2313, 345, 8, 29, "Input",ExpressionUUID->"76f4b211-7a11-4f17-9ab2-50701a18d26e"],
Cell[CellGroupData[{
Cell[91651, 2325, 348, 8, 31, "Input",ExpressionUUID->"171acfda-cd23-4b99-90f3-99f7d8c69570"],
Cell[92002, 2335, 743, 12, 33, "Output",ExpressionUUID->"9bef68f0-cb2d-4dad-bb47-d20d508af59f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[92782, 2352, 747, 17, 29, "Input",ExpressionUUID->"8607ca61-944a-4493-aba4-47a30a25f408"],
Cell[93532, 2371, 3752, 78, 236, "Output",ExpressionUUID->"3b7c0265-d46c-486f-8722-22e98f835d50"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[97345, 2456, 157, 3, 69, "Chapter",ExpressionUUID->"b29e6f5f-433a-4583-b25d-75b5e787974c"],
Cell[97505, 2461, 247, 4, 34, "Text",ExpressionUUID->"414c557f-6ce6-4d13-b25f-bac089a2fb9a"],
Cell[97755, 2467, 389, 8, 34, "Text",ExpressionUUID->"db12864e-e869-4e5b-9dcf-ebb53f229f9b"],
Cell[98147, 2477, 298, 8, 34, "Text",ExpressionUUID->"328450d0-1e04-43bb-8ea0-b396b9d5bbcb"],
Cell[98448, 2487, 691, 12, 29, "Input",ExpressionUUID->"833d6c19-ed3f-42a6-9c0b-7831268d1c28"],
Cell[99142, 2501, 206, 3, 29, "Input",ExpressionUUID->"5b775332-3904-4685-8744-ed6bfc485fe5"],
Cell[99351, 2506, 1166, 23, 29, "Input",ExpressionUUID->"066796f0-d4dd-4817-a10a-c4dfd0e902aa"],
Cell[100520, 2531, 168, 3, 34, "Text",ExpressionUUID->"f3373967-7fbe-4509-955b-55c1dc2921b1"],
Cell[100691, 2536, 336, 7, 29, "Input",ExpressionUUID->"76f543e5-337c-4914-87a5-39057df5d0b6"],
Cell[101030, 2545, 309, 5, 29, "Input",ExpressionUUID->"b392e004-d02b-4865-8b85-759747245e3e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[101376, 2555, 153, 3, 69, "Chapter",ExpressionUUID->"b8c644a4-b24f-43a1-be8d-04e62d884755"],
Cell[101532, 2560, 163, 3, 34, "Text",ExpressionUUID->"fc51d4d9-a97c-4618-a569-3a669b314868"],
Cell[101698, 2565, 205, 3, 29, "Input",ExpressionUUID->"8ab57884-0489-499d-9f87-1d29c5a6865e"],
Cell[101906, 2570, 300, 5, 29, "Input",ExpressionUUID->"36a94fbe-ac14-45e7-afb5-c53dd4e919f4"],
Cell[102209, 2577, 690, 16, 34, "Text",ExpressionUUID->"6f2b589d-4a8e-4692-9f68-6c0df4c0f47a"],
Cell[102902, 2595, 195, 3, 29, "Input",ExpressionUUID->"c62f0101-f3cf-4e6d-91bc-ef1996db7c7b"],
Cell[CellGroupData[{
Cell[103122, 2602, 370, 7, 29, "Input",ExpressionUUID->"98cf47b8-de8f-4085-908d-d7cf26af7793"],
Cell[103495, 2611, 149806, 2731, 269, "Output",ExpressionUUID->"94ec461f-6a1b-484a-972e-33e4483a1aa5"]
}, Open  ]],
Cell[253316, 5345, 1042, 27, 38, "Text",ExpressionUUID->"2b0cbe50-7fa7-4f01-b72b-10027907c823"],
Cell[254361, 5374, 438, 10, 29, "Input",ExpressionUUID->"151203d8-674f-46d3-a6c9-ac0179412071"],
Cell[CellGroupData[{
Cell[254824, 5388, 262, 5, 29, "Input",ExpressionUUID->"2a74a5b9-7fe0-4100-9a7b-71fa5a2aa510"],
Cell[255089, 5395, 29996, 531, 155, "Output",ExpressionUUID->"b8c76135-f08b-4eab-99b4-728df0045782"]
}, Open  ]],
Cell[CellGroupData[{
Cell[285122, 5931, 359, 8, 29, "Input",ExpressionUUID->"4393533f-f9a2-4114-9f06-2086fcf64d5d"],
Cell[285484, 5941, 371, 7, 33, "Output",ExpressionUUID->"8f124641-7299-4cb9-a3be-d4f099afb9e0"]
}, Open  ]],
Cell[285870, 5951, 181, 3, 34, "Text",ExpressionUUID->"38f7c6ec-fcca-404b-a993-4920879dba5f"],
Cell[286054, 5956, 1543, 33, 50, "Input",ExpressionUUID->"c0343931-4fd6-45f4-a1f1-e5ffcacd9754"],
Cell[287600, 5991, 741, 17, 71, "Input",ExpressionUUID->"e09487af-a69e-47f9-aab2-746e4b287d47"],
Cell[CellGroupData[{
Cell[288366, 6012, 2080, 44, 71, "Input",ExpressionUUID->"10755343-e564-4ce2-a30d-59ff776aad5c"],
Cell[290449, 6058, 33366, 672, 387, "Output",ExpressionUUID->"960bebbd-ca11-4288-b6bf-99740ac749bd"]
}, Open  ]],
Cell[323830, 6733, 268, 5, 29, "Input",ExpressionUUID->"26c71121-78ca-467b-b1f8-16c2c664dffa"],
Cell[CellGroupData[{
Cell[324123, 6742, 1621, 34, 71, "Input",ExpressionUUID->"447ca743-bfa2-45cf-b3e3-4a296a3fb1dd"],
Cell[325747, 6778, 138549, 2729, 421, "Output",ExpressionUUID->"d386b38e-5217-4512-89a7-8f792af95c56"]
}, Open  ]],
Cell[464311, 9510, 264, 5, 29, "Input",ExpressionUUID->"7b4f4eed-3547-46ba-85ef-968ca18e1ab3"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/max-stationary-data.wl <==
data = {Dataset[<|"n" -> 1000, "m" -> 2000, "maxdeg" -> 15, 
       "data" -> Dataset[{<|"pimax" -> 0.01311591141281602, 
           "piDelta" -> 0.01168824415836056, "prmax" -> 0.008419581041283658, 
           "prDelta" -> 0.007835880932762737, "attractive" -> True|>, 
          <|"pimax" -> 0.010018064844776865, "piDelta" -> 
            0.00976744521953146, "prmax" -> 0.007686689946669288, 
           "prDelta" -> 0.007686689946669288, "attractive" -> True|>, 
          <|"pimax" -> 0.011022701338796315, "piDelta" -> 
            0.011022701338796315, "prmax" -> 0.007022037727375656, 
           "prDelta" -> 0.007022037727375656, "attractive" -> True|>, 
          <|"pimax" -> 0.016031473766612722, "piDelta" -> 
            0.016031473766612722, "prmax" -> 0.009199279267539376, 
           "prDelta" -> 0.009199279267539376, "attractive" -> True|>, 
          <|"pimax" -> 0.011298703346324237, "piDelta" -> 
            0.011298703346324237, "prmax" -> 0.007523630930594015, 
           "prDelta" -> 0.007523630930594015, "attractive" -> True|>, 
          <|"pimax" -> 0.022024265771723193, "piDelta" -> 
            0.006044775502030345, "prmax" -> 0.008903000673927993, 
           "prDelta" -> 0.00515649890034322, "attractive" -> True|>, 
          <|"pimax" -> 0.010769907733224568, "piDelta" -> 
            0.010769907733224568, "prmax" -> 0.007386461283167127, 
           "prDelta" -> 0.00657485535232854, "attractive" -> True|>, 
          <|"pimax" -> 0.008612105895349827, "piDelta" -> 0.0071240825864909, 
           "prmax" -> 0.005903802455987394, "prDelta" -> 
            0.005903802455987394, "attractive" -> True|>, 
          <|"pimax" -> 0.009194357231795718, "piDelta" -> 
            0.008600978006987253, "prmax" -> 0.006856955753856238, 
           "prDelta" -> 0.006856955753856238, "attractive" -> True|>, 
          <|"pimax" -> 0.010758913967681518, "piDelta" -> 
            0.007248438677673546, "prmax" -> 0.006313199499025491, 
           "prDelta" -> 0.006306025933658699, "attractive" -> True|>, 
          <|"pimax" -> 0.008134841430307342, "piDelta" -> 0.0078524627427185, 
           "prmax" -> 0.006085317482536935, "prDelta" -> 
            0.005947704175405287, "attractive" -> True|>, 
          <|"pimax" -> 0.008670666904539798, "piDelta" -> 
            0.007116281183935498, "prmax" -> 0.0060473977234119704, 
           "prDelta" -> 0.005936194876774856, "attractive" -> True|>, 
          <|"pimax" -> 0.010206803696095997, "piDelta" -> 0.004528565183258, 
           "prmax" -> 0.0061577153795977935, "prDelta" -> 
            0.004152137157995919, "attractive" -> True|>, 
          <|"pimax" -> 0.008971258436227564, "piDelta" -> 
            0.004543736405926375, "prmax" -> 0.0066599488124582384, 
           "prDelta" -> 0.004540239692603233, "attractive" -> True|>, 
          <|"pimax" -> 0.008967632778950288, "piDelta" -> 
            0.004607370837542781, "prmax" -> 0.006000279680700173, 
           "prDelta" -> 0.004488981257054693, "attractive" -> True|>, 
          <|"pimax" -> 0.010318935889910199, "piDelta" -> 
            0.010318935889910199, "prmax" -> 0.00758882545751272, 
           "prDelta" -> 0.00758882545751272, "attractive" -> True|>, 
          <|"pimax" -> 0.011667148545915761, "piDelta" -> 
            0.008851094601925034, "prmax" -> 0.0074142350470735655, 
           "prDelta" -> 0.006250301864286412, "attractive" -> True|>, 
          <|"pimax" -> 0.007763823758421564, "piDelta" -> 
            0.0068973922223526515, "prmax" -> 0.006169677846557217, 
           "prDelta" -> 0.006169677846557217, "attractive" -> True|>, 
          <|"pimax" -> 0.011452224199150674, "piDelta" -> 
            0.008654157231590881, "prmax" -> 0.007392204147789254, 
           "prDelta" -> 0.006219820785808785, "attractive" -> True|>, 
          <|"pimax" -> 0.01067386090526817, "piDelta" -> 
            0.008640764039770881, "prmax" -> 0.006921243207194234, 
           "prDelta" -> 0.006921243207194234, "attractive" -> True|>, 
          <|"pimax" -> 0.009366932524073258, "piDelta" -> 
            0.009366932524073258, "prmax" -> 0.006488335919103213, 
           "prDelta" -> 0.006488335919103213, "attractive" -> True|>, 
          <|"pimax" -> 0.01165890068443413, "piDelta" -> 
            0.005867388489863398, "prmax" -> 0.007609876078145544, 
           "prDelta" -> 0.005248553899935411, "attractive" -> True|>, 
          <|"pimax" -> 0.009984557314288546, "piDelta" -> 
            0.005284528312295867, "prmax" -> 0.007027339338849481, 
           "prDelta" -> 0.005063147540001232, "attractive" -> True|>, 
          <|"pimax" -> 0.007700379409318581, "piDelta" -> 
            0.007417103283785731, "prmax" -> 0.0062416476692882285, 
           "prDelta" -> 0.0062416476692882285, "attractive" -> True|>, 
          <|"pimax" -> 0.008083941145059037, "piDelta" -> 
            0.008083941145059037, "prmax" -> 0.0059254621947665885, 
           "prDelta" -> 0.0059254621947665885, "attractive" -> True|>, 
          <|"pimax" -> 0.009011667489005124, "piDelta" -> 0.0037453670631741, 
           "prmax" -> 0.0059692492784195195, "prDelta" -> 
            0.004247347098849116, "attractive" -> True|>, 
          <|"pimax" -> 0.011513144655026415, "piDelta" -> 
            0.005577556544092755, "prmax" -> 0.006890561733382371, 
           "prDelta" -> 0.004884748557402201, "attractive" -> True|>, 
          <|"pimax" -> 0.009539864542724583, "piDelta" -> 
            0.008021353687145747, "prmax" -> 0.006755651315431523, 
           "prDelta" -> 0.0063939748470819135, "attractive" -> True|>, 
          <|"pimax" -> 0.007835859134572076, "piDelta" -> 
            0.00625337830229183, "prmax" -> 0.005965331034245179, 
           "prDelta" -> 0.005521100781417359, "attractive" -> True|>, 
          <|"pimax" -> 0.0074747633193351405, "piDelta" -> 
            0.005977953146346829, "prmax" -> 0.005688214414632164, 
           "prDelta" -> 0.005307855190203138, "attractive" -> True|>, 
          <|"pimax" -> 0.008013435072784311, "piDelta" -> 
            0.00785118652672627, "prmax" -> 0.006037163736364068, 
           "prDelta" -> 0.005645324394543545, "attractive" -> True|>, 
          <|"pimax" -> 0.010340027413226226, "piDelta" -> 
            0.007035871815100937, "prmax" -> 0.00653855321507916, 
           "prDelta" -> 0.005363026610568612, "attractive" -> True|>, 
          <|"pimax" -> 0.010456105155160399, "piDelta" -> 
            0.010456105155160399, "prmax" -> 0.0073592052003945314, 
           "prDelta" -> 0.0073592052003945314, "attractive" -> True|>, 
          <|"pimax" -> 0.010174879864973438, "piDelta" -> 
            0.00739284344421617, "prmax" -> 0.006622186518347277, 
           "prDelta" -> 0.005778431236891716, "attractive" -> True|>, 
          <|"pimax" -> 0.011803733802688399, "piDelta" -> 
            0.005115929334438259, "prmax" -> 0.007375921368775559, 
           "prDelta" -> 0.005225918671364005, "attractive" -> True|>, 
          <|"pimax" -> 0.011828412177832301, "piDelta" -> 
            0.008659204695404621, "prmax" -> 0.006494557396046813, 
           "prDelta" -> 0.005857001417091966, "attractive" -> True|>, 
          <|"pimax" -> 0.01296685562773539, "piDelta" -> 
            0.007838498567397606, "prmax" -> 0.007257265652638493, 
           "prDelta" -> 0.005733636974423765, "attractive" -> True|>, 
          <|"pimax" -> 0.01035536811737454, "piDelta" -> 
            0.005958648533066467, "prmax" -> 0.006862140190426577, 
           "prDelta" -> 0.005342718409179801, "attractive" -> True|>, 
          <|"pimax" -> 0.00923972240573183, "piDelta" -> 
            0.008065512441375983, "prmax" -> 0.005939528909694288, 
           "prDelta" -> 0.005939528909694288, "attractive" -> True|>, 
          <|"pimax" -> 0.009666059220319809, "piDelta" -> 
            0.006118286887929255, "prmax" -> 0.005959795935745896, 
           "prDelta" -> 0.005618926747337946, "attractive" -> True|>, 
          <|"pimax" -> 0.009573987310983866, "piDelta" -> 
            0.00901775928973018, "prmax" -> 0.006576114266823946, 
           "prDelta" -> 0.006576114266823946, "attractive" -> True|>, 
          <|"pimax" -> 0.008991422481739399, "piDelta" -> 
            0.008991422481739399, "prmax" -> 0.006455468543570962, 
           "prDelta" -> 0.006455468543570962, "attractive" -> True|>, 
          <|"pimax" -> 0.009364170137847863, "piDelta" -> 
            0.00794021431553074, "prmax" -> 0.006014978848666492, 
           "prDelta" -> 0.005954230831931163, "attractive" -> True|>, 
          <|"pimax" -> 0.012189119173239536, "piDelta" -> 
            0.007564242692251893, "prmax" -> 0.007803371124491757, 
           "prDelta" -> 0.006178293409566494, "attractive" -> True|>, 
          <|"pimax" -> 0.01068920407694433, "piDelta" -> 0.01068920407694433, 
           "prmax" -> 0.007877127489737828, "prDelta" -> 
            0.007877127489737828, "attractive" -> True|>, 
          <|"pimax" -> 0.009678988634916749, "piDelta" -> 
            0.009678988634916749, "prmax" -> 0.007023882300552012, 
           "prDelta" -> 0.007023882300552012, "attractive" -> True|>, 
          <|"pimax" -> 0.01245357869834722, "piDelta" -> 0.01245357869834722, 
           "prmax" -> 0.007559682955028069, "prDelta" -> 
            0.007559682955028069, "attractive" -> True|>, 
          <|"pimax" -> 0.010485487053522228, "piDelta" -> 
            0.008702802913165835, "prmax" -> 0.006143604350055497, 
           "prDelta" -> 0.006143604350055497, "attractive" -> True|>, 
          <|"pimax" -> 0.010277807357672822, "piDelta" -> 
            0.005848184893190218, "prmax" -> 0.006686663351189843, 
           "prDelta" -> 0.004901210167330435, "attractive" -> True|>, 
          <|"pimax" -> 0.00921876678654775, "piDelta" -> 0.00921876678654775, 
           "prmax" -> 0.007030647201423414, "prDelta" -> 
            0.007030647201423414, "attractive" -> True|>, 
          <|"pimax" -> 0.008871133144895115, "piDelta" -> 
            0.006477296530167404, "prmax" -> 0.0060094751560396025, 
           "prDelta" -> 0.005810317000898897, "attractive" -> True|>, 
          <|"pimax" -> 0.012615877177706297, "piDelta" -> 
            0.008167027205687656, "prmax" -> 0.008567467687012383, 
           "prDelta" -> 0.006479034691825507, "attractive" -> True|>, 
          <|"pimax" -> 0.011019739747131259, "piDelta" -> 
            0.006522825445881862, "prmax" -> 0.00753196036856939, 
           "prDelta" -> 0.005149485234650887, "attractive" -> True|>, 
          <|"pimax" -> 0.008516617491237789, "piDelta" -> 
            0.005674773665184707, "prmax" -> 0.00593116476037827, 
           "prDelta" -> 0.005656631615481389, "attractive" -> True|>, 
          <|"pimax" -> 0.00850878979281894, "piDelta" -> 
            0.007840863355521458, "prmax" -> 0.005666206682937126, 
           "prDelta" -> 0.005666206682937126, "attractive" -> True|>, 
          <|"pimax" -> 0.008749042260857365, "piDelta" -> 
            0.005176631735594151, "prmax" -> 0.0053860159970206345, 
           "prDelta" -> 0.005245715617547109, "attractive" -> True|>, 
          <|"pimax" -> 0.008989748093239774, "piDelta" -> 
            0.008989748093239774, "prmax" -> 0.006714378919865106, 
           "prDelta" -> 0.006714378919865106, "attractive" -> True|>, 
          <|"pimax" -> 0.015451709414841369, "piDelta" -> 
            0.015451709414841369, "prmax" -> 0.009478514503809687, 
           "prDelta" -> 0.009478514503809687, "attractive" -> True|>, 
          <|"pimax" -> 0.011777300749140789, "piDelta" -> 
            0.006639239350800272, "prmax" -> 0.007567260953511363, 
           "prDelta" -> 0.005399994957187757, "attractive" -> True|>, 
          <|"pimax" -> 0.009346281856923367, "piDelta" -> 
            0.008587698677800983, "prmax" -> 0.0062659296354278405, 
           "prDelta" -> 0.006070964094796849, "attractive" -> True|>, 
          <|"pimax" -> 0.01004442281219239, "piDelta" -> 0.00934928047968339, 
           "prmax" -> 0.007532055505570112, "prDelta" -> 
            0.006505859861529083, "attractive" -> True|>, 
          <|"pimax" -> 0.011618409910862108, "piDelta" -> 
            0.011618409910862108, "prmax" -> 0.006886517229157926, 
           "prDelta" -> 0.006886517229157926, "attractive" -> True|>, 
          <|"pimax" -> 0.01194023568752492, "piDelta" -> 
            0.007578007989926209, "prmax" -> 0.0067060855438324804, 
           "prDelta" -> 0.005731873769208959, "attractive" -> True|>, 
          <|"pimax" -> 0.01142695091912219, "piDelta" -> 0.00871520227371781, 
           "prmax" -> 0.008486799070105022, "prDelta" -> 
            0.005724206523112562, "attractive" -> True|>, 
          <|"pimax" -> 0.00901052015961675, "piDelta" -> 
            0.005063085994960679, "prmax" -> 0.0060233559202497, 
           "prDelta" -> 0.0047095420920623245, "attractive" -> True|>, 
          <|"pimax" -> 0.00806527836781044, "piDelta" -> 0.0061504875254174, 
           "prmax" -> 0.005720217100539032, "prDelta" -> 
            0.005720217100539032, "attractive" -> True|>, 
          <|"pimax" -> 0.010209419338904395, "piDelta" -> 
            0.007964037723798787, "prmax" -> 0.005922082781107119, 
           "prDelta" -> 0.005922082781107119, "attractive" -> True|>, 
          <|"pimax" -> 0.011150406869250173, "piDelta" -> 
            0.00702733389473356, "prmax" -> 0.006103937395162232, 
           "prDelta" -> 0.005783232962422447, "attractive" -> True|>, 
          <|"pimax" -> 0.012534556785584182, "piDelta" -> 
            0.005681316791292529, "prmax" -> 0.0076928919919700585, 
           "prDelta" -> 0.004720436242912878, "attractive" -> True|>, 
          <|"pimax" -> 0.010619781098072892, "piDelta" -> 
            0.010619781098072892, "prmax" -> 0.006805104319474334, 
           "prDelta" -> 0.006805104319474334, "attractive" -> True|>, 
          <|"pimax" -> 0.008542568350113574, "piDelta" -> 
            0.007774023882851866, "prmax" -> 0.0060534280022328125, 
           "prDelta" -> 0.0059693182003222765, "attractive" -> True|>, 
          <|"pimax" -> 0.008777578420563514, "piDelta" -> 
            0.006186396827888688, "prmax" -> 0.005949105520806779, 
           "prDelta" -> 0.004862538032125117, "attractive" -> True|>, 
          <|"pimax" -> 0.011610878641585772, "piDelta" -> 
            0.009759656589707835, "prmax" -> 0.007469315807124565, 
           "prDelta" -> 0.006332937922877601, "attractive" -> True|>, 
          <|"pimax" -> 0.009121442606675717, "piDelta" -> 
            0.009121442606675717, "prmax" -> 0.006405460361625903, 
           "prDelta" -> 0.006405460361625903, "attractive" -> True|>, 
          <|"pimax" -> 0.012405305400330503, "piDelta" -> 
            0.012405305400330503, "prmax" -> 0.007978783767165156, 
           "prDelta" -> 0.0069965848508149325, "attractive" -> True|>, 
          <|"pimax" -> 0.008559487520619804, "piDelta" -> 
            0.008025134921638831, "prmax" -> 0.00669185263084784, 
           "prDelta" -> 0.005714356042632503, "attractive" -> True|>, 
          <|"pimax" -> 0.006676519600266093, "piDelta" -> 
            0.00644151291189119, "prmax" -> 0.005668638571862098, 
           "prDelta" -> 0.005668638571862098, "attractive" -> True|>, 
          <|"pimax" -> 0.010086992109909532, "piDelta" -> 
            0.008908881241517076, "prmax" -> 0.007103738857700504, 
           "prDelta" -> 0.0062066659007988505, "attractive" -> True|>, 
          <|"pimax" -> 0.00885657260666066, "piDelta" -> 
            0.007890094568892942, "prmax" -> 0.0060891857479786335, 
           "prDelta" -> 0.005842184493648591, "attractive" -> True|>, 
          <|"pimax" -> 0.008686089826378036, "piDelta" -> 
            0.008686089826378036, "prmax" -> 0.006347148355697846, 
           "prDelta" -> 0.006347148355697846, "attractive" -> True|>, 
          <|"pimax" -> 0.008960249716601197, "piDelta" -> 
            0.0041804819659063885, "prmax" -> 0.00655656692644384, 
           "prDelta" -> 0.0049140494674894805, "attractive" -> True|>, 
          <|"pimax" -> 0.010484589508071653, "piDelta" -> 
            0.007861819118006297, "prmax" -> 0.00634083787128265, 
           "prDelta" -> 0.00634083787128265, "attractive" -> True|>, 
          <|"pimax" -> 0.014173446341889018, "piDelta" -> 
            0.014173446341889018, "prmax" -> 0.008595693464682407, 
           "prDelta" -> 0.008595693464682407, "attractive" -> True|>, 
          <|"pimax" -> 0.007905934210542006, "piDelta" -> 
            0.005620351101349526, "prmax" -> 0.005920697596990105, 
           "prDelta" -> 0.00503899275008594, "attractive" -> True|>, 
          <|"pimax" -> 0.009112217275958056, "piDelta" -> 
            0.006732389519493542, "prmax" -> 0.006431808182300996, 
           "prDelta" -> 0.005441703444605549, "attractive" -> True|>, 
          <|"pimax" -> 0.007972721930532174, "piDelta" -> 
            0.006638344282801081, "prmax" -> 0.005559719294494438, 
           "prDelta" -> 0.005559719294494438, "attractive" -> True|>, 
          <|"pimax" -> 0.008271343503266332, "piDelta" -> 
            0.007221806180483571, "prmax" -> 0.006294399394135394, 
           "prDelta" -> 0.006294399394135394, "attractive" -> True|>, 
          <|"pimax" -> 0.008534219226430268, "piDelta" -> 
            0.0073277880370326695, "prmax" -> 0.006096563578101691, 
           "prDelta" -> 0.00569121001790781, "attractive" -> True|>, 
          <|"pimax" -> 0.010194961593240194, "piDelta" -> 
            0.008741974880167527, "prmax" -> 0.006853058426262812, 
           "prDelta" -> 0.005806995423365334, "attractive" -> True|>, 
          <|"pimax" -> 0.010408015667973463, "piDelta" -> 
            0.010408015667973463, "prmax" -> 0.006927457261588668, 
           "prDelta" -> 0.006927457261588668, "attractive" -> True|>, 
          <|"pimax" -> 0.009806342783826139, "piDelta" -> 
            0.009351273620091216, "prmax" -> 0.00595978409785992, 
           "prDelta" -> 0.00595978409785992, "attractive" -> True|>, 
          <|"pimax" -> 0.008431590362088227, "piDelta" -> 
            0.007740617183647051, "prmax" -> 0.006677446103097442, 
           "prDelta" -> 0.006677446103097442, "attractive" -> True|>, 
          <|"pimax" -> 0.0074083530323362096, "piDelta" -> 
            0.006090636439719727, "prmax" -> 0.005810843576249117, 
           "prDelta" -> 0.005088114835603707, "attractive" -> True|>, 
          <|"pimax" -> 0.013031558250081537, "piDelta" -> 
            0.013031558250081537, "prmax" -> 0.008384551668429179, 
           "prDelta" -> 0.008384551668429179, "attractive" -> True|>, 
          <|"pimax" -> 0.007685427390764212, "piDelta" -> 
            0.007599993246790496, "prmax" -> 0.005998480695030551, 
           "prDelta" -> 0.005998480695030551, "attractive" -> True|>, 
          <|"pimax" -> 0.009131923022327123, "piDelta" -> 
            0.006318534101581525, "prmax" -> 0.006183095204286557, 
           "prDelta" -> 0.005370829895607216, "attractive" -> True|>, 
          <|"pimax" -> 0.012046821099296876, "piDelta" -> 
            0.006154251950343543, "prmax" -> 0.007776567851844494, 
           "prDelta" -> 0.0051334686112235895, "attractive" -> True|>, 
          <|"pimax" -> 0.010393750795359959, "piDelta" -> 
            0.007879239683807973, "prmax" -> 0.006788340682242345, 
           "prDelta" -> 0.006269402193380299, "attractive" -> True|>, 
          <|"pimax" -> 0.009314538317990503, "piDelta" -> 
            0.009314538317990503, "prmax" -> 0.00690399715031897, 
           "prDelta" -> 0.00690399715031897, "attractive" -> True|>, 
          <|"pimax" -> 0.010668160067372758, "piDelta" -> 
            0.010668160067372758, "prmax" -> 0.00716729152629515, 
           "prDelta" -> 0.00716729152629515, "attractive" -> True|>, 
          <|"pimax" -> 0.009430961012969804, "piDelta" -> 
            0.004209841870517083, "prmax" -> 0.005903960965312743, 
           "prDelta" -> 0.004068244606956422, "attractive" -> True|>, 
          <|"pimax" -> 0.009767033079601386, "piDelta" -> 
            0.005546568512313627, "prmax" -> 0.0064331862293743845, 
           "prDelta" -> 0.005297665969074665, "attractive" -> True|>, 
          <|"pimax" -> 0.0099248021634362, "piDelta" -> 0.007270680465736407, 
           "prmax" -> 0.006522633783478207, "prDelta" -> 
            0.006465564033011135, "attractive" -> True|>, 
          <|"pimax" -> 0.011590363751365101, "piDelta" -> 
            0.006055129329378562, "prmax" -> 0.0071188427302188466, 
           "prDelta" -> 0.0050823125608743525, "attractive" -> True|>, 
          <|"pimax" -> 0.009931220139800571, "piDelta" -> 
            0.009931220139800571, "prmax" -> 0.0075755000543997145, 
           "prDelta" -> 0.0075755000543997145, "attractive" -> True|>, 
          <|"pimax" -> 0.008168119290884087, "piDelta" -> 
            0.005283009813457176, "prmax" -> 0.0058698520659204575, 
           "prDelta" -> 0.004927160933175485, "attractive" -> True|>, 
          <|"pimax" -> 0.008605507449709861, "piDelta" -> 
            0.007213304519972011, "prmax" -> 0.006186099401909901, 
           "prDelta" -> 0.005720471890028966, "attractive" -> True|>, 
          <|"pimax" -> 0.012544896114905266, "piDelta" -> 
            0.012544896114905266, "prmax" -> 0.008317996858340658, 
           "prDelta" -> 0.008317996858340658, "attractive" -> True|>, 
          <|"pimax" -> 0.009037807183539233, "piDelta" -> 
            0.009037807183539233, "prmax" -> 0.006130171987379348, 
           "prDelta" -> 0.006130171987379348, "attractive" -> True|>, 
          <|"pimax" -> 0.007744492242748719, "piDelta" -> 
            0.005870929388245006, "prmax" -> 0.00580130627782054, 
           "prDelta" -> 0.004908997176873502, "attractive" -> True|>, 
          <|"pimax" -> 0.008196944932468761, "piDelta" -> 
            0.004807922879543664, "prmax" -> 0.0058541010315603164, 
           "prDelta" -> 0.004686080851320051, "attractive" -> True|>, 
          <|"pimax" -> 0.010632251845516003, "piDelta" -> 
            0.0025002177843208213, "prmax" -> 0.007163216020246945, 
           "prDelta" -> 0.0041896311647378085, "attractive" -> True|>, 
          <|"pimax" -> 0.00942191072639453, "piDelta" -> 0.00942191072639453, 
           "prmax" -> 0.006436635588374017, "prDelta" -> 
            0.006436635588374017, "attractive" -> True|>, 
          <|"pimax" -> 0.010848601713685634, "piDelta" -> 
            0.010848601713685634, "prmax" -> 0.00740824319502182, 
           "prDelta" -> 0.00740824319502182, "attractive" -> True|>, 
          <|"pimax" -> 0.008180575678917277, "piDelta" -> 
            0.005855885224070047, "prmax" -> 0.0060693525131326285, 
           "prDelta" -> 0.005077259764309856, "attractive" -> True|>, 
          <|"pimax" -> 0.013804387417093824, "piDelta" -> 
            0.0030880781634246746, "prmax" -> 0.008857754792104398, 
           "prDelta" -> 0.004018600556859932, "attractive" -> True|>, 
          <|"pimax" -> 0.009837535902402474, "piDelta" -> 
            0.0066350651873698105, "prmax" -> 0.006119347451330075, 
           "prDelta" -> 0.00554155983287226, "attractive" -> True|>, 
          <|"pimax" -> 0.008233427423823103, "piDelta" -> 
            0.007997162570091322, "prmax" -> 0.0067238378067621405, 
           "prDelta" -> 0.0067238378067621405, "attractive" -> True|>, 
          <|"pimax" -> 0.010008083836492484, "piDelta" -> 
            0.0067670222808569325, "prmax" -> 0.005603160133505987, 
           "prDelta" -> 0.005203529346551656, "attractive" -> True|>, 
          <|"pimax" -> 0.010312481550617057, "piDelta" -> 
            0.00820816441480816, "prmax" -> 0.006582394836300753, 
           "prDelta" -> 0.005972232832756301, "attractive" -> True|>, 
          <|"pimax" -> 0.008819600040463456, "piDelta" -> 
            0.006078965653265291, "prmax" -> 0.0065512976503586395, 
           "prDelta" -> 0.005419131358037178, "attractive" -> True|>, 
          <|"pimax" -> 0.009578011428784923, "piDelta" -> 
            0.006387581102539351, "prmax" -> 0.006556249234372556, 
           "prDelta" -> 0.005404037636485266, "attractive" -> True|>, 
          <|"pimax" -> 0.01130934685178636, "piDelta" -> 
            0.007461401864032822, "prmax" -> 0.007708514623158743, 
           "prDelta" -> 0.006147363828020095, "attractive" -> True|>, 
          <|"pimax" -> 0.010377192733706702, "piDelta" -> 
            0.009011971907982577, "prmax" -> 0.007680605582247444, 
           "prDelta" -> 0.006375172271905049, "attractive" -> True|>, 
          <|"pimax" -> 0.00705442140089131, "piDelta" -> 
            0.005757641392822194, "prmax" -> 0.004979980182433408, 
           "prDelta" -> 0.004979980182433408, "attractive" -> True|>, 
          <|"pimax" -> 0.009775547956197155, "piDelta" -> 
            0.009272643350290486, "prmax" -> 0.007121339481820167, 
           "prDelta" -> 0.007121339481820167, "attractive" -> True|>, 
          <|"pimax" -> 0.008753237403249996, "piDelta" -> 
            0.008446970474946908, "prmax" -> 0.006667417942555172, 
           "prDelta" -> 0.006667417942555172, "attractive" -> True|>, 
          <|"pimax" -> 0.009777173608989692, "piDelta" -> 
            0.007114604210072752, "prmax" -> 0.006442681376305932, 
           "prDelta" -> 0.005614381369884755, "attractive" -> True|>, 
          <|"pimax" -> 0.008145491745752811, "piDelta" -> 
            0.005310867922979257, "prmax" -> 0.005750183132073482, 
           "prDelta" -> 0.004591981644588608, "attractive" -> True|>, 
          <|"pimax" -> 0.011553441121096625, "piDelta" -> 
            0.0070925071341951485, "prmax" -> 0.006565171961069337, 
           "prDelta" -> 0.00626677562836314, "attractive" -> True|>, 
          <|"pimax" -> 0.009687486655205964, "piDelta" -> 
            0.009687486655205964, "prmax" -> 0.006929360025073344, 
           "prDelta" -> 0.006929360025073344, "attractive" -> True|>, 
          <|"pimax" -> 0.007102776616708823, "piDelta" -> 
            0.00668110880441435, "prmax" -> 0.005714156617368269, 
           "prDelta" -> 0.005714156617368269, "attractive" -> True|>, 
          <|"pimax" -> 0.011928736493682039, "piDelta" -> 
            0.011928736493682039, "prmax" -> 0.00745323021543981, 
           "prDelta" -> 0.00745323021543981, "attractive" -> True|>, 
          <|"pimax" -> 0.010527122003529996, "piDelta" -> 
            0.004711996799391228, "prmax" -> 0.006277299779519487, 
           "prDelta" -> 0.004562308923722473, "attractive" -> True|>, 
          <|"pimax" -> 0.008846924170093654, "piDelta" -> 
            0.00782421755262469, "prmax" -> 0.006350404786331349, 
           "prDelta" -> 0.006350404786331349, "attractive" -> True|>, 
          <|"pimax" -> 0.007423541287934473, "piDelta" -> 
            0.007131568281187484, "prmax" -> 0.005992650673261985, 
           "prDelta" -> 0.005992650673261985, "attractive" -> True|>, 
          <|"pimax" -> 0.010763456504200271, "piDelta" -> 
            0.006946248183007365, "prmax" -> 0.0073684223613497135, 
           "prDelta" -> 0.005565044089057432, "attractive" -> True|>, 
          <|"pimax" -> 0.013818824947276586, "piDelta" -> 0.0121258176129351, 
           "prmax" -> 0.007881182019627403, "prDelta" -> 
            0.007736357593485412, "attractive" -> True|>, 
          <|"pimax" -> 0.009567804467093708, "piDelta" -> 
            0.009567804467093708, "prmax" -> 0.007008567693413582, 
           "prDelta" -> 0.007008567693413582, "attractive" -> True|>, 
          <|"pimax" -> 0.00910976700405099, "piDelta" -> 0.00910976700405099, 
           "prmax" -> 0.006533211270404105, "prDelta" -> 
            0.006330530051165794, "attractive" -> True|>, 
          <|"pimax" -> 0.008310771878961946, "piDelta" -> 
            0.008310771878961946, "prmax" -> 0.006013608566635669, 
           "prDelta" -> 0.006013608566635669, "attractive" -> True|>, 
          <|"pimax" -> 0.008324135918459966, "piDelta" -> 
            0.005620329523884548, "prmax" -> 0.005664371486576488, 
           "prDelta" -> 0.004927053762651329, "attractive" -> True|>, 
          <|"pimax" -> 0.009635044459182925, "piDelta" -> 
            0.007153861120014284, "prmax" -> 0.00660940828178586, 
           "prDelta" -> 0.005359571851087817, "attractive" -> True|>, 
          <|"pimax" -> 0.010316208447520977, "piDelta" -> 
            0.007236891298093468, "prmax" -> 0.006579074723656999, 
           "prDelta" -> 0.005502415873688233, "attractive" -> True|>, 
          <|"pimax" -> 0.007815482470279057, "piDelta" -> 
            0.005990626743234326, "prmax" -> 0.005351939264269595, 
           "prDelta" -> 0.005351939264269595, "attractive" -> True|>, 
          <|"pimax" -> 0.010793486190708143, "piDelta" -> 
            0.010172402776596272, "prmax" -> 0.007497211067192295, 
           "prDelta" -> 0.007497211067192295, "attractive" -> True|>, 
          <|"pimax" -> 0.012275786143061755, "piDelta" -> 
            0.012275786143061755, "prmax" -> 0.0077861260991453594, 
           "prDelta" -> 0.0077861260991453594, "attractive" -> True|>, 
          <|"pimax" -> 0.011376974276408332, "piDelta" -> 
            0.006217509439714197, "prmax" -> 0.005849661369133138, 
           "prDelta" -> 0.005570965430632397, "attractive" -> True|>, 
          <|"pimax" -> 0.009821994498931893, "piDelta" -> 
            0.009821994498931893, "prmax" -> 0.0059395893920584225, 
           "prDelta" -> 0.0059395893920584225, "attractive" -> True|>, 
          <|"pimax" -> 0.011207028322176252, "piDelta" -> 
            0.011207028322176252, "prmax" -> 0.00757047642972029, 
           "prDelta" -> 0.00757047642972029, "attractive" -> True|>, 
          <|"pimax" -> 0.00881628632379178, "piDelta" -> 
            0.007170879516000999, "prmax" -> 0.006259762411815741, 
           "prDelta" -> 0.006259762411815741, "attractive" -> True|>, 
          <|"pimax" -> 0.008923825863742362, "piDelta" -> 
            0.00661068695468829, "prmax" -> 0.006047344420848763, 
           "prDelta" -> 0.005447036199150635, "attractive" -> True|>, 
          <|"pimax" -> 0.00915743215330572, "piDelta" -> 
            0.007869365613028707, "prmax" -> 0.006582979815724308, 
           "prDelta" -> 0.006582979815724308, "attractive" -> True|>, 
          <|"pimax" -> 0.010657940262178946, "piDelta" -> 
            0.008232792428983319, "prmax" -> 0.006970354727379966, 
           "prDelta" -> 0.00612468598576082, "attractive" -> True|>, 
          <|"pimax" -> 0.01002317202341233, "piDelta" -> 0.01002317202341233, 
           "prmax" -> 0.007428360164560258, "prDelta" -> 
            0.007428360164560258, "attractive" -> True|>, 
          <|"pimax" -> 0.012083517391491676, "piDelta" -> 
            0.007492878228366247, "prmax" -> 0.007446145441072771, 
           "prDelta" -> 0.006206539756448538, "attractive" -> True|>, 
          <|"pimax" -> 0.00934586761012182, "piDelta" -> 
            0.008594963560929118, "prmax" -> 0.0063151227660352876, 
           "prDelta" -> 0.0063151227660352876, "attractive" -> True|>, 
          <|"pimax" -> 0.009065229251985683, "piDelta" -> 
            0.006429187749986844, "prmax" -> 0.006150386970057007, 
           "prDelta" -> 0.005743734793776343, "attractive" -> True|>, 
          <|"pimax" -> 0.012069624104436391, "piDelta" -> 
            0.0039293701803583825, "prmax" -> 0.007241380777434585, 
           "prDelta" -> 0.004290166754519798, "attractive" -> True|>, 
          <|"pimax" -> 0.008076581049750694, "piDelta" -> 
            0.006133211359109522, "prmax" -> 0.005884762650590399, 
           "prDelta" -> 0.004952500226933792, "attractive" -> True|>, 
          <|"pimax" -> 0.010188521055589853, "piDelta" -> 
            0.010188521055589853, "prmax" -> 0.006944040494694676, 
           "prDelta" -> 0.006944040494694676, "attractive" -> True|>, 
          <|"pimax" -> 0.009075866694339827, "piDelta" -> 
            0.004231332157897359, "prmax" -> 0.006182447244860425, 
           "prDelta" -> 0.004125100160548823, "attractive" -> True|>, 
          <|"pimax" -> 0.009252434936673017, "piDelta" -> 
            0.006719799888913254, "prmax" -> 0.0066392352804415765, 
           "prDelta" -> 0.005839121830751953, "attractive" -> True|>, 
          <|"pimax" -> 0.011960289211582752, "piDelta" -> 
            0.00415459033745976, "prmax" -> 0.00816963638956779, 
           "prDelta" -> 0.004186899211776649, "attractive" -> True|>, 
          <|"pimax" -> 0.008573522905509353, "piDelta" -> 
            0.007646784734057712, "prmax" -> 0.006210355703960512, 
           "prDelta" -> 0.006210355703960512, "attractive" -> True|>, 
          <|"pimax" -> 0.00855425971765409, "piDelta" -> 0.00855425971765409, 
           "prmax" -> 0.006406943635563464, "prDelta" -> 
            0.006406943635563464, "attractive" -> True|>, 
          <|"pimax" -> 0.009845559254707436, "piDelta" -> 
            0.008839626747633552, "prmax" -> 0.006478168466123123, 
           "prDelta" -> 0.006297354812597501, "attractive" -> True|>, 
          <|"pimax" -> 0.009029240626487623, "piDelta" -> 
            0.005167851362156252, "prmax" -> 0.006166929208406066, 
           "prDelta" -> 0.004947718619509352, "attractive" -> True|>, 
          <|"pimax" -> 0.01026521126513941, "piDelta" -> 0.01026521126513941, 
           "prmax" -> 0.0077173132317319175, "prDelta" -> 
            0.0077173132317319175, "attractive" -> True|>, 
          <|"pimax" -> 0.010692129838837449, "piDelta" -> 
            0.010692129838837449, "prmax" -> 0.0071642734854972705, 
           "prDelta" -> 0.0071642734854972705, "attractive" -> True|>, 
          <|"pimax" -> 0.010543031804566474, "piDelta" -> 
            0.008132702224525643, "prmax" -> 0.006779917335800821, 
           "prDelta" -> 0.006747034341573467, "attractive" -> True|>, 
          <|"pimax" -> 0.009896895659759626, "piDelta" -> 
            0.006654740061080948, "prmax" -> 0.006599441702236598, 
           "prDelta" -> 0.004986128283007116, "attractive" -> True|>, 
          <|"pimax" -> 0.009017271273535897, "piDelta" -> 
            0.008534272555971006, "prmax" -> 0.006259466613545058, 
           "prDelta" -> 0.006259466613545058, "attractive" -> True|>, 
          <|"pimax" -> 0.00729797825069855, "piDelta" -> 0.00729797825069855, 
           "prmax" -> 0.00607425408257324, "prDelta" -> 0.00607425408257324, 
           "attractive" -> True|>, <|"pimax" -> 0.007981063693519738, 
           "piDelta" -> 0.006070070606395276, "prmax" -> 
            0.005619961336749363, "prDelta" -> 0.005381176196887284, 
           "attractive" -> True|>, <|"pimax" -> 0.008781977827868076, 
           "piDelta" -> 0.006403965218844102, "prmax" -> 
            0.0061820487670621906, "prDelta" -> 0.005462445376365799, 
           "attractive" -> True|>, <|"pimax" -> 0.006941277151084008, 
           "piDelta" -> 0.005991121988701588, "prmax" -> 
            0.005199292807893883, "prDelta" -> 0.005199292807893883, 
           "attractive" -> True|>, <|"pimax" -> 0.008610086316542262, 
           "piDelta" -> 0.007780300644714162, "prmax" -> 
            0.005782705466912009, "prDelta" -> 0.005782705466912009, 
           "attractive" -> True|>, <|"pimax" -> 0.00777569442242385, 
           "piDelta" -> 0.004123061446572845, "prmax" -> 
            0.005896311527133519, "prDelta" -> 0.004405362262441035, 
           "attractive" -> True|>, <|"pimax" -> 0.010157630573092474, 
           "piDelta" -> 0.006104357976177771, "prmax" -> 0.00633755483627185, 
           "prDelta" -> 0.005515675971807846, "attractive" -> True|>, 
          <|"pimax" -> 0.008893378766003282, "piDelta" -> 
            0.008893378766003282, "prmax" -> 0.0062881705866256665, 
           "prDelta" -> 0.006231268042955359, "attractive" -> True|>, 
          <|"pimax" -> 0.011522571989475717, "piDelta" -> 
            0.010934104700095124, "prmax" -> 0.008432973021615487, 
           "prDelta" -> 0.008432973021615487, "attractive" -> True|>, 
          <|"pimax" -> 0.01161951014672632, "piDelta" -> 0.01161951014672632, 
           "prmax" -> 0.007919936353803963, "prDelta" -> 
            0.007919936353803963, "attractive" -> True|>, 
          <|"pimax" -> 0.009983381993794995, "piDelta" -> 
            0.0049397530175349326, "prmax" -> 0.005990261863373211, 
           "prDelta" -> 0.004222500074145212, "attractive" -> True|>, 
          <|"pimax" -> 0.009609693094322006, "piDelta" -> 
            0.009191170317116368, "prmax" -> 0.007113160582748726, 
           "prDelta" -> 0.007113160582748726, "attractive" -> True|>, 
          <|"pimax" -> 0.009384044122865755, "piDelta" -> 
            0.005162875652140246, "prmax" -> 0.005920798503489355, 
           "prDelta" -> 0.005577109922451724, "attractive" -> True|>, 
          <|"pimax" -> 0.010173386071023601, "piDelta" -> 
            0.010173386071023601, "prmax" -> 0.007053244024496659, 
           "prDelta" -> 0.007053244024496659, "attractive" -> True|>, 
          <|"pimax" -> 0.009183573539098029, "piDelta" -> 
            0.006348223185532114, "prmax" -> 0.006446072715532701, 
           "prDelta" -> 0.005060676160814242, "attractive" -> True|>, 
          <|"pimax" -> 0.010157376067042242, "piDelta" -> 
            0.0025634135976256448, "prmax" -> 0.006429077135687815, 
           "prDelta" -> 0.0036834292794889405, "attractive" -> True|>, 
          <|"pimax" -> 0.007766154337164941, "piDelta" -> 
            0.004682954427267183, "prmax" -> 0.0057719370703568995, 
           "prDelta" -> 0.004326509233929729, "attractive" -> True|>, 
          <|"pimax" -> 0.008584208432457682, "piDelta" -> 
            0.008584208432457682, "prmax" -> 0.0062802256934050915, 
           "prDelta" -> 0.0062802256934050915, "attractive" -> True|>, 
          <|"pimax" -> 0.008267001870198076, "piDelta" -> 
            0.007410235462825869, "prmax" -> 0.006323380675573961, 
           "prDelta" -> 0.00586879962690624, "attractive" -> True|>, 
          <|"pimax" -> 0.01048119151062237, "piDelta" -> 0.01048119151062237, 
           "prmax" -> 0.00774245586588001, "prDelta" -> 0.00774245586588001, 
           "attractive" -> True|>, <|"pimax" -> 0.013137422385311329, 
           "piDelta" -> 0.010261101827061999, "prmax" -> 0.00819485020562334, 
           "prDelta" -> 0.007097612399640013, "attractive" -> True|>, 
          <|"pimax" -> 0.007005905482853013, "piDelta" -> 
            0.007005905482853013, "prmax" -> 0.005442247448652362, 
           "prDelta" -> 0.005209043099377797, "attractive" -> True|>, 
          <|"pimax" -> 0.009385803071382174, "piDelta" -> 
            0.009385803071382174, "prmax" -> 0.0062478460604713255, 
           "prDelta" -> 0.0062478460604713255, "attractive" -> True|>, 
          <|"pimax" -> 0.00825114515896096, "piDelta" -> 
            0.007257977909957932, "prmax" -> 0.0063283340192089145, 
           "prDelta" -> 0.005646289403292656, "attractive" -> True|>, 
          <|"pimax" -> 0.014025031128108632, "piDelta" -> 
            0.014025031128108632, "prmax" -> 0.00856809264166069, 
           "prDelta" -> 0.00856809264166069, "attractive" -> True|>, 
          <|"pimax" -> 0.008135551221120757, "piDelta" -> 
            0.006777353498157549, "prmax" -> 0.005992126464219544, 
           "prDelta" -> 0.005329448831507407, "attractive" -> True|>, 
          <|"pimax" -> 0.00862150955398158, "piDelta" -> 0.00862150955398158, 
           "prmax" -> 0.006518032062640421, "prDelta" -> 
            0.006518032062640421, "attractive" -> True|>, 
          <|"pimax" -> 0.007970738177905383, "piDelta" -> 
            0.007087583063917997, "prmax" -> 0.006079488446196091, 
           "prDelta" -> 0.005981143862986283, "attractive" -> True|>, 
          <|"pimax" -> 0.010154508116668431, "piDelta" -> 
            0.007567896990688421, "prmax" -> 0.007377935298615974, 
           "prDelta" -> 0.005901255871818042, "attractive" -> True|>, 
          <|"pimax" -> 0.012011169910715708, "piDelta" -> 
            0.012011169910715708, "prmax" -> 0.008360450048763597, 
           "prDelta" -> 0.008360450048763597, "attractive" -> True|>, 
          <|"pimax" -> 0.009218253045159554, "piDelta" -> 
            0.007095651317357809, "prmax" -> 0.00634290108121237, 
           "prDelta" -> 0.005639446187285837, "attractive" -> True|>, 
          <|"pimax" -> 0.01075223802106306, "piDelta" -> 0.01075223802106306, 
           "prmax" -> 0.006269423578972436, "prDelta" -> 
            0.006269423578972436, "attractive" -> True|>, 
          <|"pimax" -> 0.013398313586892583, "piDelta" -> 
            0.013398313586892583, "prmax" -> 0.00848657760792331, 
           "prDelta" -> 0.00848657760792331, "attractive" -> True|>, 
          <|"pimax" -> 0.010220187061491451, "piDelta" -> 
            0.007940590324590185, "prmax" -> 0.0077682115088831254, 
           "prDelta" -> 0.0058748990984723165, "attractive" -> True|>, 
          <|"pimax" -> 0.008173182042151275, "piDelta" -> 
            0.00650331052357657, "prmax" -> 0.005723108184263601, 
           "prDelta" -> 0.00541597797757367, "attractive" -> True|>, 
          <|"pimax" -> 0.008896591507147354, "piDelta" -> 
            0.005716772563851395, "prmax" -> 0.0058373201866159284, 
           "prDelta" -> 0.0056078441432751225, "attractive" -> True|>, 
          <|"pimax" -> 0.010058684223576428, "piDelta" -> 
            0.0040714603785257444, "prmax" -> 0.006834383647544477, 
           "prDelta" -> 0.00390855967579061, "attractive" -> True|>, 
          <|"pimax" -> 0.00987796111402488, "piDelta" -> 
            0.008210438458307844, "prmax" -> 0.006823502604871902, 
           "prDelta" -> 0.006551039300981168, "attractive" -> True|>, 
          <|"pimax" -> 0.006665266781977799, "piDelta" -> 
            0.006452611539636226, "prmax" -> 0.005637336916525739, 
           "prDelta" -> 0.005637336916525739, "attractive" -> True|>, 
          <|"pimax" -> 0.010683338382471921, "piDelta" -> 
            0.010625195459799444, "prmax" -> 0.0074272451007980425, 
           "prDelta" -> 0.006748173472673547, "attractive" -> True|>, 
          <|"pimax" -> 0.007925494006420874, "piDelta" -> 
            0.006097314944388221, "prmax" -> 0.005893549735189575, 
           "prDelta" -> 0.004962471006567638, "attractive" -> True|>, 
          <|"pimax" -> 0.007361492910404417, "piDelta" -> 0.0068712338122192, 
           "prmax" -> 0.005681020409313265, "prDelta" -> 
            0.0054708035133348275, "attractive" -> True|>, 
          <|"pimax" -> 0.01002958902849019, "piDelta" -> 
            0.004916292656608025, "prmax" -> 0.007330567346401485, 
           "prDelta" -> 0.004632593558264967, "attractive" -> True|>, 
          <|"pimax" -> 0.007524832166798683, "piDelta" -> 
            0.005019445989297302, "prmax" -> 0.005406766013218614, 
           "prDelta" -> 0.004453432292162075, "attractive" -> True|>, 
          <|"pimax" -> 0.01062673420546717, "piDelta" -> 
            0.006023787876336955, "prmax" -> 0.007199996943774052, 
           "prDelta" -> 0.005211110539860726, "attractive" -> True|>, 
          <|"pimax" -> 0.009196492108481549, "piDelta" -> 
            0.005618089467240852, "prmax" -> 0.006336310546904855, 
           "prDelta" -> 0.004924157139778493, "attractive" -> True|>, 
          <|"pimax" -> 0.009113366491057515, "piDelta" -> 
            0.009113366491057515, "prmax" -> 0.006836988896016196, 
           "prDelta" -> 0.006836988896016196, "attractive" -> True|>, 
          <|"pimax" -> 0.010284366475253152, "piDelta" -> 
            0.010284366475253152, "prmax" -> 0.007160780042500244, 
           "prDelta" -> 0.007160780042500244, "attractive" -> True|>, 
          <|"pimax" -> 0.009775077250015347, "piDelta" -> 
            0.009775077250015347, "prmax" -> 0.00683789233795838, 
           "prDelta" -> 0.00683789233795838, "attractive" -> True|>, 
          <|"pimax" -> 0.009353505016285204, "piDelta" -> 
            0.009353505016285204, "prmax" -> 0.006759514296786247, 
           "prDelta" -> 0.006759514296786247, "attractive" -> True|>, 
          <|"pimax" -> 0.011571941356656979, "piDelta" -> 
            0.006190361775590718, "prmax" -> 0.007279310180899785, 
           "prDelta" -> 0.005718351003491798, "attractive" -> True|>, 
          <|"pimax" -> 0.008443855502378394, "piDelta" -> 
            0.007127318021339182, "prmax" -> 0.006302998586765101, 
           "prDelta" -> 0.005687569685612074, "attractive" -> True|>, 
          <|"pimax" -> 0.011285736461375737, "piDelta" -> 
            0.011285736461375737, "prmax" -> 0.0075117581990240545, 
           "prDelta" -> 0.0075117581990240545, "attractive" -> True|>, 
          <|"pimax" -> 0.011299909048145977, "piDelta" -> 
            0.005137454005835389, "prmax" -> 0.006222862549495132, 
           "prDelta" -> 0.004433657861246523, "attractive" -> True|>, 
          <|"pimax" -> 0.010780705379523189, "piDelta" -> 
            0.008887019931318957, "prmax" -> 0.006859898240252181, 
           "prDelta" -> 0.006859898240252181, "attractive" -> True|>, 
          <|"pimax" -> 0.010625284940060936, "piDelta" -> 
            0.010625284940060936, "prmax" -> 0.0075098622097993836, 
           "prDelta" -> 0.0075098622097993836, "attractive" -> True|>, 
          <|"pimax" -> 0.008850404357281022, "piDelta" -> 
            0.003718126165279233, "prmax" -> 0.005793686983686358, 
           "prDelta" -> 0.004385571756601375, "attractive" -> True|>, 
          <|"pimax" -> 0.007040674082101952, "piDelta" -> 
            0.005715175506508521, "prmax" -> 0.00538176369609482, 
           "prDelta" -> 0.00538176369609482, "attractive" -> True|>, 
          <|"pimax" -> 0.010252586513407881, "piDelta" -> 
            0.006350388989730695, "prmax" -> 0.0061028004782596335, 
           "prDelta" -> 0.005378865108163329, "attractive" -> True|>, 
          <|"pimax" -> 0.008415619835142045, "piDelta" -> 
            0.007225159589896666, "prmax" -> 0.00609648355052891, 
           "prDelta" -> 0.005290939164010311, "attractive" -> True|>, 
          <|"pimax" -> 0.008456048333776158, "piDelta" -> 
            0.0062231274334696735, "prmax" -> 0.006164111883098179, 
           "prDelta" -> 0.0051870638091763375, "attractive" -> True|>, 
          <|"pimax" -> 0.009759563982984025, "piDelta" -> 
            0.0077475406941293875, "prmax" -> 0.006337990397598748, 
           "prDelta" -> 0.005786822264923491, "attractive" -> True|>, 
          <|"pimax" -> 0.009994768289921907, "piDelta" -> 
            0.00807833224486293, "prmax" -> 0.006627509964703854, 
           "prDelta" -> 0.005308447812686927, "attractive" -> True|>, 
          <|"pimax" -> 0.00856862638984027, "piDelta" -> 
            0.006331062558580164, "prmax" -> 0.006502514420595109, 
           "prDelta" -> 0.0049527718125336505, "attractive" -> True|>, 
          <|"pimax" -> 0.00821961050583364, "piDelta" -> 
            0.006479381977152039, "prmax" -> 0.006009061399531239, 
           "prDelta" -> 0.005059674383694956, "attractive" -> True|>, 
          <|"pimax" -> 0.007972138973468027, "piDelta" -> 
            0.007972138973468027, "prmax" -> 0.00610952480043324, 
           "prDelta" -> 0.00610952480043324, "attractive" -> True|>, 
          <|"pimax" -> 0.010562985360574255, "piDelta" -> 
            0.00583084692356087, "prmax" -> 0.006696120596336887, 
           "prDelta" -> 0.005523376849970359, "attractive" -> True|>, 
          <|"pimax" -> 0.01810318712180162, "piDelta" -> 
            0.0035841493077877575, "prmax" -> 0.010049444266273279, 
           "prDelta" -> 0.004187538490931426, "attractive" -> True|>, 
          <|"pimax" -> 0.008603511147483362, "piDelta" -> 0.0077291536505301, 
           "prmax" -> 0.006075096670539833, "prDelta" -> 
            0.006075096670539833, "attractive" -> True|>, 
          <|"pimax" -> 0.010059545198305913, "piDelta" -> 
            0.007769390847951679, "prmax" -> 0.006466161336238195, 
           "prDelta" -> 0.0061898567581399715, "attractive" -> True|>, 
          <|"pimax" -> 0.008830377934739989, "piDelta" -> 
            0.005436555625266376, "prmax" -> 0.00633643539568571, 
           "prDelta" -> 0.005399331535754264, "attractive" -> True|>, 
          <|"pimax" -> 0.01106326402872765, "piDelta" -> 
            0.010395418684557524, "prmax" -> 0.007293718178699418, 
           "prDelta" -> 0.007293718178699418, "attractive" -> True|>, 
          <|"pimax" -> 0.013431156700293899, "piDelta" -> 
            0.013431156700293899, "prmax" -> 0.008778764133759111, 
           "prDelta" -> 0.008778764133759111, "attractive" -> True|>, 
          <|"pimax" -> 0.014063233804159987, "piDelta" -> 
            0.008904826160086856, "prmax" -> 0.008857359678289352, 
           "prDelta" -> 0.006864840883968733, "attractive" -> True|>, 
          <|"pimax" -> 0.007150205466825377, "piDelta" -> 
            0.005375365508015125, "prmax" -> 0.005490278225933104, 
           "prDelta" -> 0.0044567955820105035, "attractive" -> True|>, 
          <|"pimax" -> 0.010873938848661238, "piDelta" -> 
            0.007910840644553323, "prmax" -> 0.006741008742109604, 
           "prDelta" -> 0.006504298417263237, "attractive" -> True|>, 
          <|"pimax" -> 0.008104339245939557, "piDelta" -> 
            0.007438403852688059, "prmax" -> 0.005515763619985859, 
           "prDelta" -> 0.005515763619985859, "attractive" -> True|>, 
          <|"pimax" -> 0.008862306697353984, "piDelta" -> 
            0.007134392208746231, "prmax" -> 0.00551889343995558, 
           "prDelta" -> 0.00551889343995558, "attractive" -> True|>, 
          <|"pimax" -> 0.009456308756234554, "piDelta" -> 
            0.008616830764511887, "prmax" -> 0.00680979641747099, 
           "prDelta" -> 0.00680979641747099, "attractive" -> True|>, 
          <|"pimax" -> 0.010695017719306987, "piDelta" -> 
            0.007249386086984691, "prmax" -> 0.0076191888266128015, 
           "prDelta" -> 0.005637752558281145, "attractive" -> True|>, 
          <|"pimax" -> 0.0093861171745085, "piDelta" -> 0.008275853992997854, 
           "prmax" -> 0.006123537851385752, "prDelta" -> 
            0.006123537851385752, "attractive" -> True|>, 
          <|"pimax" -> 0.010729869461460973, "piDelta" -> 
            0.010729869461460973, "prmax" -> 0.007769574179927246, 
           "prDelta" -> 0.007769574179927246, "attractive" -> True|>, 
          <|"pimax" -> 0.011223687119037842, "piDelta" -> 
            0.005342967022584703, "prmax" -> 0.007201243394419604, 
           "prDelta" -> 0.0051054874914705, "attractive" -> True|>, 
          <|"pimax" -> 0.009615975806087352, "piDelta" -> 
            0.006946712416304076, "prmax" -> 0.006922077884120276, 
           "prDelta" -> 0.005658232664897257, "attractive" -> True|>, 
          <|"pimax" -> 0.0068948166613582084, "piDelta" -> 
            0.0065043108178610325, "prmax" -> 0.005957029953350569, 
           "prDelta" -> 0.005189049837936722, "attractive" -> True|>, 
          <|"pimax" -> 0.01133323669910427, "piDelta" -> 
            0.010902175832569123, "prmax" -> 0.007765931043974422, 
           "prDelta" -> 0.007765931043974422, "attractive" -> True|>, 
          <|"pimax" -> 0.009569745381608078, "piDelta" -> 
            0.006695533422461559, "prmax" -> 0.0066118427156733675, 
           "prDelta" -> 0.0058128995857944015, "attractive" -> True|>, 
          <|"pimax" -> 0.009818849177241289, "piDelta" -> 
            0.008591008778170617, "prmax" -> 0.006940791313789445, 
           "prDelta" -> 0.006940791313789445, "attractive" -> True|>, 
          <|"pimax" -> 0.008800781541008947, "piDelta" -> 
            0.00468406324755932, "prmax" -> 0.006137468422514866, 
           "prDelta" -> 0.004783594562070544, "attractive" -> True|>, 
          <|"pimax" -> 0.010180877090322967, "piDelta" -> 
            0.00909233608437076, "prmax" -> 0.006686109455298025, 
           "prDelta" -> 0.006686109455298025, "attractive" -> True|>, 
          <|"pimax" -> 0.008212290961233125, "piDelta" -> 
            0.00400419966500357, "prmax" -> 0.005588321316210275, 
           "prDelta" -> 0.004334747845594922, "attractive" -> True|>, 
          <|"pimax" -> 0.00827687111050428, "piDelta" -> 
            0.006586825906808097, "prmax" -> 0.005844329719731757, 
           "prDelta" -> 0.00584213988197026, "attractive" -> True|>, 
          <|"pimax" -> 0.011050891939480953, "piDelta" -> 
            0.011050891939480953, "prmax" -> 0.0075310997148443385, 
           "prDelta" -> 0.0075310997148443385, "attractive" -> True|>, 
          <|"pimax" -> 0.008641781482182746, "piDelta" -> 
            0.006734265780933886, "prmax" -> 0.005965692235361084, 
           "prDelta" -> 0.005025352816465841, "attractive" -> True|>, 
          <|"pimax" -> 0.009878299329608792, "piDelta" -> 
            0.009878299329608792, "prmax" -> 0.006503569604650019, 
           "prDelta" -> 0.006503569604650019, "attractive" -> True|>, 
          <|"pimax" -> 0.011726721590979122, "piDelta" -> 
            0.005098588779876046, "prmax" -> 0.007396154184391287, 
           "prDelta" -> 0.005171014185583467, "attractive" -> True|>, 
          <|"pimax" -> 0.008642452444042699, "piDelta" -> 
            0.007477414498973392, "prmax" -> 0.005544916917774376, 
           "prDelta" -> 0.005544916917774376, "attractive" -> True|>, 
          <|"pimax" -> 0.0085993441897563, "piDelta" -> 0.005618080845363386, 
           "prmax" -> 0.0055698587952266645, "prDelta" -> 
            0.005378981236213823, "attractive" -> True|>, 
          <|"pimax" -> 0.008350586249088413, "piDelta" -> 
            0.003148710418883891, "prmax" -> 0.006024038132573769, 
           "prDelta" -> 0.0037530229371020825, "attractive" -> True|>, 
          <|"pimax" -> 0.008416393441322768, "piDelta" -> 
            0.007563341224488202, "prmax" -> 0.006265118781190881, 
           "prDelta" -> 0.006265118781190881, "attractive" -> True|>, 
          <|"pimax" -> 0.008457334256827632, "piDelta" -> 
            0.0068330117385908135, "prmax" -> 0.005682310321857169, 
           "prDelta" -> 0.005682310321857169, "attractive" -> True|>, 
          <|"pimax" -> 0.007978990507673695, "piDelta" -> 
            0.006535372160506088, "prmax" -> 0.006014073130292822, 
           "prDelta" -> 0.004895188064326327, "attractive" -> True|>, 
          <|"pimax" -> 0.011595925987590116, "piDelta" -> 
            0.008832787661843339, "prmax" -> 0.006744825539278869, 
           "prDelta" -> 0.006649330113090036, "attractive" -> True|>, 
          <|"pimax" -> 0.00860088494531644, "piDelta" -> 
            0.007737629710465361, "prmax" -> 0.005770217915659912, 
           "prDelta" -> 0.005770217915659912, "attractive" -> True|>, 
          <|"pimax" -> 0.014878952169728947, "piDelta" -> 
            0.014878952169728947, "prmax" -> 0.009143391923983031, 
           "prDelta" -> 0.009143391923983031, "attractive" -> True|>, 
          <|"pimax" -> 0.010030873273133338, "piDelta" -> 
            0.007281195994255299, "prmax" -> 0.007263480063365997, 
           "prDelta" -> 0.005421836378953608, "attractive" -> True|>, 
          <|"pimax" -> 0.009042513062035335, "piDelta" -> 
            0.009042513062035335, "prmax" -> 0.006137225526164375, 
           "prDelta" -> 0.0056568108187190136, "attractive" -> True|>, 
          <|"pimax" -> 0.01194130659998428, "piDelta" -> 
            0.007274422702629105, "prmax" -> 0.007496182674163812, 
           "prDelta" -> 0.005948738155488602, "attractive" -> True|>, 
          <|"pimax" -> 0.012829871574330746, "piDelta" -> 
            0.010881202158554246, "prmax" -> 0.007926632026268662, 
           "prDelta" -> 0.007770519412779924, "attractive" -> True|>, 
          <|"pimax" -> 0.016904186057053246, "piDelta" -> 
            0.016904186057053246, "prmax" -> 0.00904430222845722, 
           "prDelta" -> 0.00904430222845722, "attractive" -> True|>, 
          <|"pimax" -> 0.008519481307410199, "piDelta" -> 
            0.006073230366742994, "prmax" -> 0.005973869137757347, 
           "prDelta" -> 0.005431498601942427, "attractive" -> True|>, 
          <|"pimax" -> 0.011661219733015286, "piDelta" -> 
            0.008785809786400011, "prmax" -> 0.007305153773053753, 
           "prDelta" -> 0.006091913630163138, "attractive" -> True|>, 
          <|"pimax" -> 0.012570440496012584, "piDelta" -> 
            0.0057099711888841075, "prmax" -> 0.007282862173506834, 
           "prDelta" -> 0.005370465894675043, "attractive" -> True|>, 
          <|"pimax" -> 0.00943172034868394, "piDelta" -> 
            0.008397613037137685, "prmax" -> 0.006499163863186876, 
           "prDelta" -> 0.006304117878495667, "attractive" -> True|>, 
          <|"pimax" -> 0.01204711769302624, "piDelta" -> 0.01204711769302624, 
           "prmax" -> 0.007619568922912677, "prDelta" -> 
            0.007619568922912677, "attractive" -> True|>, 
          <|"pimax" -> 0.00812427927300888, "piDelta" -> 
            0.004387520491692489, "prmax" -> 0.00591486314973043, 
           "prDelta" -> 0.004564572177200298, "attractive" -> True|>, 
          <|"pimax" -> 0.015256609391417163, "piDelta" -> 
            0.006485952545265955, "prmax" -> 0.0089784989917614, 
           "prDelta" -> 0.0053371958875169465, "attractive" -> True|>, 
          <|"pimax" -> 0.008300582237386453, "piDelta" -> 
            0.004189433019154421, "prmax" -> 0.006002654090597994, 
           "prDelta" -> 0.0044955279579573255, "attractive" -> True|>, 
          <|"pimax" -> 0.01189818987692411, "piDelta" -> 
            0.009254115002462933, "prmax" -> 0.007663579347334787, 
           "prDelta" -> 0.007036858796135153, "attractive" -> True|>, 
          <|"pimax" -> 0.01265280777267665, "piDelta" -> 0.01265280777267665, 
           "prmax" -> 0.007637184934578832, "prDelta" -> 
            0.007637184934578832, "attractive" -> True|>, 
          <|"pimax" -> 0.011849332065407904, "piDelta" -> 
            0.008822781435629317, "prmax" -> 0.007094237332568095, 
           "prDelta" -> 0.006775603624676748, "attractive" -> True|>, 
          <|"pimax" -> 0.010777295393343407, "piDelta" -> 
            0.0068584792499183115, "prmax" -> 0.00715588605162246, 
           "prDelta" -> 0.005511487917047038, "attractive" -> True|>, 
          <|"pimax" -> 0.009277402592573767, "piDelta" -> 
            0.00893889437940049, "prmax" -> 0.006613725215302474, 
           "prDelta" -> 0.006509679578891932, "attractive" -> True|>, 
          <|"pimax" -> 0.0070983025058473405, "piDelta" -> 
            0.005863552406274618, "prmax" -> 0.00533681795985803, 
           "prDelta" -> 0.005214005720892413, "attractive" -> True|>, 
          <|"pimax" -> 0.008061616795907008, "piDelta" -> 
            0.006321762544437487, "prmax" -> 0.006670768944536952, 
           "prDelta" -> 0.005316352138186162, "attractive" -> True|>, 
          <|"pimax" -> 0.008349422210005748, "piDelta" -> 
            0.008349422210005748, "prmax" -> 0.006383288430171746, 
           "prDelta" -> 0.006196013272924921, "attractive" -> True|>, 
          <|"pimax" -> 0.00941906727359505, "piDelta" -> 0.00512755767377866, 
           "prmax" -> 0.005929900955044238, "prDelta" -> 
            0.004796262790893102, "attractive" -> True|>, 
          <|"pimax" -> 0.012755391908579222, "piDelta" -> 
            0.012755391908579222, "prmax" -> 0.00862246345189897, 
           "prDelta" -> 0.00862246345189897, "attractive" -> True|>, 
          <|"pimax" -> 0.015668939787267563, "piDelta" -> 
            0.010530233026695819, "prmax" -> 0.007360170358741565, 
           "prDelta" -> 0.006964849118847044, "attractive" -> True|>, 
          <|"pimax" -> 0.010201807742117638, "piDelta" -> 
            0.010050784608449421, "prmax" -> 0.007286061912251479, 
           "prDelta" -> 0.007286061912251479, "attractive" -> True|>, 
          <|"pimax" -> 0.009083464924497218, "piDelta" -> 
            0.007790275465207875, "prmax" -> 0.006328450607998172, 
           "prDelta" -> 0.006292035521548959, "attractive" -> True|>, 
          <|"pimax" -> 0.010659689730326589, "piDelta" -> 
            0.004977490079341982, "prmax" -> 0.006209954543466955, 
           "prDelta" -> 0.004637321224523997, "attractive" -> True|>, 
          <|"pimax" -> 0.007995159567312723, "piDelta" -> 
            0.007692163675139365, "prmax" -> 0.006091259563976794, 
           "prDelta" -> 0.005977165224229118, "attractive" -> True|>, 
          <|"pimax" -> 0.012223514948604413, "piDelta" -> 
            0.005941863833402091, "prmax" -> 0.007404201409335308, 
           "prDelta" -> 0.005097797664006959, "attractive" -> True|>, 
          <|"pimax" -> 0.008384868140645244, "piDelta" -> 
            0.008384868140645244, "prmax" -> 0.006190630456304536, 
           "prDelta" -> 0.006190630456304536, "attractive" -> True|>, 
          <|"pimax" -> 0.010883182875823667, "piDelta" -> 
            0.008015883569572098, "prmax" -> 0.006947147227673176, 
           "prDelta" -> 0.005847231183591545, "attractive" -> True|>, 
          <|"pimax" -> 0.012310352353615, "piDelta" -> 0.010261813206698263, 
           "prmax" -> 0.007513880870903783, "prDelta" -> 
            0.007513880870903783, "attractive" -> True|>, 
          <|"pimax" -> 0.018032773847518665, "piDelta" -> 
            0.012858293496020367, "prmax" -> 0.008675272774914833, 
           "prDelta" -> 0.008195724484869873, "attractive" -> True|>, 
          <|"pimax" -> 0.008562289480841818, "piDelta" -> 
            0.0044783323308512325, "prmax" -> 0.005323129434025093, 
           "prDelta" -> 0.003934078312356638, "attractive" -> True|>, 
          <|"pimax" -> 0.008320428735315934, "piDelta" -> 
            0.0048994434811809534, "prmax" -> 0.005785957402278249, 
           "prDelta" -> 0.004561736141609225, "attractive" -> True|>, 
          <|"pimax" -> 0.00972442353034006, "piDelta" -> 0.00972442353034006, 
           "prmax" -> 0.0060135930347378205, "prDelta" -> 
            0.0060135930347378205, "attractive" -> True|>, 
          <|"pimax" -> 0.008062342863771938, "piDelta" -> 
            0.005680153331388747, "prmax" -> 0.005664972931946039, 
           "prDelta" -> 0.005203509322953892, "attractive" -> True|>, 
          <|"pimax" -> 0.008990934728745391, "piDelta" -> 
            0.0073455449454762215, "prmax" -> 0.006240692229431492, 
           "prDelta" -> 0.005561458311175743, "attractive" -> True|>, 
          <|"pimax" -> 0.008390546297258718, "piDelta" -> 
            0.007736219072831451, "prmax" -> 0.00617424990442272, 
           "prDelta" -> 0.0054629058485321, "attractive" -> True|>, 
          <|"pimax" -> 0.011720306194184354, "piDelta" -> 0.0078711304718937, 
           "prmax" -> 0.008033423730280986, "prDelta" -> 
            0.005836149668710687, "attractive" -> True|>, 
          <|"pimax" -> 0.00746693480805998, "piDelta" -> 
            0.0048445415425611175, "prmax" -> 0.005567437389855044, 
           "prDelta" -> 0.005066968722334782, "attractive" -> True|>, 
          <|"pimax" -> 0.008076580754552006, "piDelta" -> 
            0.008076580754552006, "prmax" -> 0.0062064267212909975, 
           "prDelta" -> 0.0062064267212909975, "attractive" -> True|>, 
          <|"pimax" -> 0.008793915471181768, "piDelta" -> 
            0.006858900358823822, "prmax" -> 0.00612415449136082, 
           "prDelta" -> 0.00538442107885516, "attractive" -> True|>, 
          <|"pimax" -> 0.00857327648861557, "piDelta" -> 
            0.006583177381519248, "prmax" -> 0.0058436724582588626, 
           "prDelta" -> 0.005335314017891741, "attractive" -> True|>, 
          <|"pimax" -> 0.01245659632095426, "piDelta" -> 0.01000849705802825, 
           "prmax" -> 0.007229498982310413, "prDelta" -> 
            0.006809881005719777, "attractive" -> True|>, 
          <|"pimax" -> 0.007907088908781765, "piDelta" -> 
            0.005455468781097663, "prmax" -> 0.00570823100229881, 
           "prDelta" -> 0.004613710236102483, "attractive" -> True|>, 
          <|"pimax" -> 0.007510771732990929, "piDelta" -> 
            0.006036702589047637, "prmax" -> 0.005869536504462262, 
           "prDelta" -> 0.005429568871019161, "attractive" -> True|>, 
          <|"pimax" -> 0.011874212143111823, "piDelta" -> 
            0.0058240572330344395, "prmax" -> 0.007014791505091144, 
           "prDelta" -> 0.0053609145560250815, "attractive" -> True|>, 
          <|"pimax" -> 0.014089930935065512, "piDelta" -> 
            0.006775333158147378, "prmax" -> 0.008900609990544399, 
           "prDelta" -> 0.005100237333886646, "attractive" -> True|>, 
          <|"pimax" -> 0.007773441094607345, "piDelta" -> 
            0.007575088716798521, "prmax" -> 0.005837600209126679, 
           "prDelta" -> 0.005837600209126679, "attractive" -> True|>, 
          <|"pimax" -> 0.007832094406026585, "piDelta" -> 
            0.006267399023656912, "prmax" -> 0.005859769506366199, 
           "prDelta" -> 0.0051569110724444985, "attractive" -> True|>, 
          <|"pimax" -> 0.008964724955024194, "piDelta" -> 
            0.006319164121513107, "prmax" -> 0.006185808386067784, 
           "prDelta" -> 0.005277977646426093, "attractive" -> True|>, 
          <|"pimax" -> 0.00722788839740861, "piDelta" -> 
            0.006493106688991415, "prmax" -> 0.006293314059802698, 
           "prDelta" -> 0.006293314059802698, "attractive" -> True|>, 
          <|"pimax" -> 0.009283091983639125, "piDelta" -> 
            0.0059409301536039105, "prmax" -> 0.006355273588338889, 
           "prDelta" -> 0.00493590305645275, "attractive" -> True|>, 
          <|"pimax" -> 0.008294923972640169, "piDelta" -> 
            0.005081280195702861, "prmax" -> 0.006023531649660588, 
           "prDelta" -> 0.004128750840486388, "attractive" -> True|>, 
          <|"pimax" -> 0.008987012932752716, "piDelta" -> 
            0.008987012932752716, "prmax" -> 0.006519819570086201, 
           "prDelta" -> 0.006519819570086201, "attractive" -> True|>, 
          <|"pimax" -> 0.008187259722176137, "piDelta" -> 
            0.007053522684549489, "prmax" -> 0.006172366327085523, 
           "prDelta" -> 0.005307029778291962, "attractive" -> True|>, 
          <|"pimax" -> 0.009986102661425416, "piDelta" -> 
            0.006474405621688179, "prmax" -> 0.006431401571181666, 
           "prDelta" -> 0.005583851106649423, "attractive" -> True|>, 
          <|"pimax" -> 0.009797470757218686, "piDelta" -> 
            0.007907444084569107, "prmax" -> 0.0071457353295673485, 
           "prDelta" -> 0.006068996708162992, "attractive" -> True|>, 
          <|"pimax" -> 0.007791125087482757, "piDelta" -> 
            0.007791125087482757, "prmax" -> 0.00581230840739543, 
           "prDelta" -> 0.00581230840739543, "attractive" -> True|>, 
          <|"pimax" -> 0.01043227525482686, "piDelta" -> 0.01043227525482686, 
           "prmax" -> 0.007574527721661049, "prDelta" -> 
            0.007574527721661049, "attractive" -> True|>, 
          <|"pimax" -> 0.0069796018635255135, "piDelta" -> 
            0.006216531354962513, "prmax" -> 0.004854367517276264, 
           "prDelta" -> 0.004854367517276264, "attractive" -> True|>, 
          <|"pimax" -> 0.009464545953333245, "piDelta" -> 
            0.006803376322929356, "prmax" -> 0.006730812071725515, 
           "prDelta" -> 0.005740468979862674, "attractive" -> True|>, 
          <|"pimax" -> 0.009146257721460906, "piDelta" -> 
            0.009044174217390554, "prmax" -> 0.006613395688699881, 
           "prDelta" -> 0.006613395688699881, "attractive" -> True|>, 
          <|"pimax" -> 0.00925127988383595, "piDelta" -> 
            0.005951866613923125, "prmax" -> 0.006568232784893657, 
           "prDelta" -> 0.0047186459552738015, "attractive" -> True|>, 
          <|"pimax" -> 0.009150105353888677, "piDelta" -> 
            0.009150105353888677, "prmax" -> 0.006946705347776174, 
           "prDelta" -> 0.006946705347776174, "attractive" -> True|>, 
          <|"pimax" -> 0.007698322732599013, "piDelta" -> 
            0.007019889071526485, "prmax" -> 0.006263317697151465, 
           "prDelta" -> 0.005429461891877254, "attractive" -> True|>, 
          <|"pimax" -> 0.010671742275112688, "piDelta" -> 
            0.010466303923936673, "prmax" -> 0.007269115364310479, 
           "prDelta" -> 0.006717045867405835, "attractive" -> True|>, 
          <|"pimax" -> 0.013611259277202057, "piDelta" -> 
            0.00818897590849708, "prmax" -> 0.008791485997796613, 
           "prDelta" -> 0.005770670195949377, "attractive" -> True|>, 
          <|"pimax" -> 0.007955345164004764, "piDelta" -> 
            0.005015400625886102, "prmax" -> 0.005768898932474624, 
           "prDelta" -> 0.004818499088743277, "attractive" -> True|>, 
          <|"pimax" -> 0.00952070384296629, "piDelta" -> 
            0.005673579763249181, "prmax" -> 0.005820438700214767, 
           "prDelta" -> 0.005592008118797389, "attractive" -> True|>, 
          <|"pimax" -> 0.007702815516495662, "piDelta" -> 
            0.007231914812054925, "prmax" -> 0.005555526870687424, 
           "prDelta" -> 0.005555526870687424, "attractive" -> True|>, 
          <|"pimax" -> 0.009730781761363374, "piDelta" -> 
            0.006665174322896456, "prmax" -> 0.006520172722886092, 
           "prDelta" -> 0.0059786496607481705, "attractive" -> True|>, 
          <|"pimax" -> 0.012442858305806676, "piDelta" -> 
            0.004666474756638827, "prmax" -> 0.007267186481180471, 
           "prDelta" -> 0.004514957904490175, "attractive" -> True|>, 
          <|"pimax" -> 0.008734219233818065, "piDelta" -> 
            0.005909775191387571, "prmax" -> 0.006364588605835776, 
           "prDelta" -> 0.005129791002610577, "attractive" -> True|>, 
          <|"pimax" -> 0.008212693517736446, "piDelta" -> 
            0.0071669309302367845, "prmax" -> 0.006167865116336047, 
           "prDelta" -> 0.006062700851353662, "attractive" -> True|>, 
          <|"pimax" -> 0.011622505911283674, "piDelta" -> 
            0.011622505911283674, "prmax" -> 0.007059053470459721, 
           "prDelta" -> 0.007059053470459721, "attractive" -> True|>, 
          <|"pimax" -> 0.007465896564266119, "piDelta" -> 
            0.006875760510053789, "prmax" -> 0.006066508217895738, 
           "prDelta" -> 0.005792890094401238, "attractive" -> True|>, 
          <|"pimax" -> 0.008350132024297035, "piDelta" -> 
            0.0056814600227895196, "prmax" -> 0.005777046590630337, 
           "prDelta" -> 0.005134182372601328, "attractive" -> True|>, 
          <|"pimax" -> 0.009954009282906353, "piDelta" -> 
            0.008437895602445426, "prmax" -> 0.006756757504618333, 
           "prDelta" -> 0.006200327762641625, "attractive" -> True|>, 
          <|"pimax" -> 0.010837397392622516, "piDelta" -> 
            0.00966212204444726, "prmax" -> 0.006901539806604868, 
           "prDelta" -> 0.006901539806604868, "attractive" -> True|>, 
          <|"pimax" -> 0.009236727040406208, "piDelta" -> 
            0.0065649061740977776, "prmax" -> 0.0064649840136782625, 
           "prDelta" -> 0.00522003388904949, "attractive" -> True|>, 
          <|"pimax" -> 0.015825345562238476, "piDelta" -> 
            0.0035391252541263044, "prmax" -> 0.008979491517799781, 
           "prDelta" -> 0.0037877962376827207, "attractive" -> True|>, 
          <|"pimax" -> 0.007688165149975215, "piDelta" -> 
            0.005380920202394229, "prmax" -> 0.005136060168522489, 
           "prDelta" -> 0.004930835897552671, "attractive" -> True|>, 
          <|"pimax" -> 0.009551328999053888, "piDelta" -> 
            0.007360774193678968, "prmax" -> 0.007152664057578552, 
           "prDelta" -> 0.006575897708488364, "attractive" -> True|>, 
          <|"pimax" -> 0.01041268250475479, "piDelta" -> 
            0.009625516443792238, "prmax" -> 0.007384288681840371, 
           "prDelta" -> 0.007384288681840371, "attractive" -> True|>, 
          <|"pimax" -> 0.009849943433199436, "piDelta" -> 
            0.007985407010002995, "prmax" -> 0.006021023077178632, 
           "prDelta" -> 0.006021023077178632, "attractive" -> True|>, 
          <|"pimax" -> 0.008458248012476133, "piDelta" -> 
            0.008458248012476133, "prmax" -> 0.006442588497238775, 
           "prDelta" -> 0.006442588497238775, "attractive" -> True|>, 
          <|"pimax" -> 0.006584211609884147, "piDelta" -> 
            0.004772026751635946, "prmax" -> 0.00514509110339172, 
           "prDelta" -> 0.004624059814049525, "attractive" -> True|>, 
          <|"pimax" -> 0.009999839659203218, "piDelta" -> 
            0.009999839659203218, "prmax" -> 0.007077551740964337, 
           "prDelta" -> 0.007077551740964337, "attractive" -> True|>, 
          <|"pimax" -> 0.010523222707699613, "piDelta" -> 
            0.0072014954623162404, "prmax" -> 0.007556874874049774, 
           "prDelta" -> 0.00586745321994154, "attractive" -> True|>, 
          <|"pimax" -> 0.009981754610295913, "piDelta" -> 
            0.009981754610295913, "prmax" -> 0.00576742017440122, 
           "prDelta" -> 0.00576742017440122, "attractive" -> True|>, 
          <|"pimax" -> 0.009376079035126262, "piDelta" -> 
            0.008124804750609857, "prmax" -> 0.006555350522884826, 
           "prDelta" -> 0.006555350522884826, "attractive" -> True|>, 
          <|"pimax" -> 0.008601315911658955, "piDelta" -> 
            0.004744373117450567, "prmax" -> 0.0055735533610927574, 
           "prDelta" -> 0.004679174124141533, "attractive" -> True|>, 
          <|"pimax" -> 0.007605014847893478, "piDelta" -> 
            0.0065766470248115536, "prmax" -> 0.005554132439641167, 
           "prDelta" -> 0.005426716631513286, "attractive" -> True|>, 
          <|"pimax" -> 0.008121880036513578, "piDelta" -> 
            0.007164669480720641, "prmax" -> 0.006125833726942447, 
           "prDelta" -> 0.006125833726942447, "attractive" -> True|>, 
          <|"pimax" -> 0.012689547014957139, "piDelta" -> 
            0.0071745648396198064, "prmax" -> 0.008545520732245336, 
           "prDelta" -> 0.0057693568402811925, "attractive" -> True|>, 
          <|"pimax" -> 0.010498510022671804, "piDelta" -> 
            0.010498510022671804, "prmax" -> 0.006671285285668408, 
           "prDelta" -> 0.006671285285668408, "attractive" -> True|>, 
          <|"pimax" -> 0.011227277475074095, "piDelta" -> 
            0.007403519241871854, "prmax" -> 0.007164329019038351, 
           "prDelta" -> 0.006171653267891706, "attractive" -> True|>, 
          <|"pimax" -> 0.01950992365191577, "piDelta" -> 0.01950992365191577, 
           "prmax" -> 0.010272226400158799, "prDelta" -> 
            0.010272226400158799, "attractive" -> True|>, 
          <|"pimax" -> 0.008671331275554948, "piDelta" -> 
            0.007978037867164858, "prmax" -> 0.006212490530588121, 
           "prDelta" -> 0.006212490530588121, "attractive" -> True|>, 
          <|"pimax" -> 0.009826556169541234, "piDelta" -> 
            0.007279155974931436, "prmax" -> 0.006767579931826829, 
           "prDelta" -> 0.0055951820812747115, "attractive" -> True|>, 
          <|"pimax" -> 0.00804409904944599, "piDelta" -> 
            0.005292207616272571, "prmax" -> 0.006092332224274829, 
           "prDelta" -> 0.004867355678492081, "attractive" -> True|>, 
          <|"pimax" -> 0.009855649197349556, "piDelta" -> 
            0.009855649197349556, "prmax" -> 0.007825722842570423, 
           "prDelta" -> 0.007825722842570423, "attractive" -> True|>, 
          <|"pimax" -> 0.007943093907823856, "piDelta" -> 
            0.007943093907823856, "prmax" -> 0.005810089759626239, 
           "prDelta" -> 0.005810089759626239, "attractive" -> True|>, 
          <|"pimax" -> 0.01115795296867263, "piDelta" -> 0.00807182906984563, 
           "prmax" -> 0.006924125947426334, "prDelta" -> 
            0.005978032516608378, "attractive" -> True|>, 
          <|"pimax" -> 0.00915946560589582, "piDelta" -> 
            0.006754461344922351, "prmax" -> 0.006130570099661598, 
           "prDelta" -> 0.005568705545712769, "attractive" -> True|>, 
          <|"pimax" -> 0.010827468187042132, "piDelta" -> 
            0.010827468187042132, "prmax" -> 0.00762928904320692, 
           "prDelta" -> 0.00762928904320692, "attractive" -> True|>, 
          <|"pimax" -> 0.010406165087635526, "piDelta" -> 
            0.010406165087635526, "prmax" -> 0.007201496167294386, 
           "prDelta" -> 0.007201496167294386, "attractive" -> True|>, 
          <|"pimax" -> 0.007622753765244801, "piDelta" -> 
            0.006305084448641027, "prmax" -> 0.005886698402508607, 
           "prDelta" -> 0.005115218079329816, "attractive" -> True|>, 
          <|"pimax" -> 0.009198463160957172, "piDelta" -> 
            0.009198463160957172, "prmax" -> 0.006539983834694984, 
           "prDelta" -> 0.006539983834694984, "attractive" -> True|>, 
          <|"pimax" -> 0.007695742468576263, "piDelta" -> 
            0.007309451425984575, "prmax" -> 0.005802098403036798, 
           "prDelta" -> 0.005802098403036798, "attractive" -> True|>, 
          <|"pimax" -> 0.014300367974582243, "piDelta" -> 
            0.012585372285898412, "prmax" -> 0.008346014449349678, 
           "prDelta" -> 0.0083157315692393, "attractive" -> True|>, 
          <|"pimax" -> 0.011346407526884468, "piDelta" -> 
            0.008735950705837475, "prmax" -> 0.006684105506616002, 
           "prDelta" -> 0.006185278287571776, "attractive" -> True|>, 
          <|"pimax" -> 0.009593938377418669, "piDelta" -> 
            0.006005485245841463, "prmax" -> 0.007173140326074653, 
           "prDelta" -> 0.00512807302912009, "attractive" -> True|>, 
          <|"pimax" -> 0.013773578626925893, "piDelta" -> 
            0.008925329927436172, "prmax" -> 0.007665389212758281, 
           "prDelta" -> 0.005821965023741494, "attractive" -> True|>, 
          <|"pimax" -> 0.008103329956002787, "piDelta" -> 
            0.007690791336361663, "prmax" -> 0.006186863069215304, 
           "prDelta" -> 0.006186863069215304, "attractive" -> True|>, 
          <|"pimax" -> 0.0071772204691828495, "piDelta" -> 
            0.0071772204691828495, "prmax" -> 0.005302824921568015, 
           "prDelta" -> 0.005302824921568015, "attractive" -> True|>, 
          <|"pimax" -> 0.009903552018818498, "piDelta" -> 
            0.009222190854612638, "prmax" -> 0.006561683594227837, 
           "prDelta" -> 0.006557114249015329, "attractive" -> True|>, 
          <|"pimax" -> 0.011897858961184834, "piDelta" -> 
            0.011897858961184834, "prmax" -> 0.008591074078887843, 
           "prDelta" -> 0.008591074078887843, "attractive" -> True|>, 
          <|"pimax" -> 0.008451533188896698, "piDelta" -> 
            0.008451533188896698, "prmax" -> 0.00653400091192193, 
           "prDelta" -> 0.00653400091192193, "attractive" -> True|>, 
          <|"pimax" -> 0.0101492365749257, "piDelta" -> 
            0.0070624270561205045, "prmax" -> 0.006329811615987672, 
           "prDelta" -> 0.005724478457683902, "attractive" -> True|>, 
          <|"pimax" -> 0.010563903387905632, "piDelta" -> 
            0.010112223841666953, "prmax" -> 0.006815433349942819, 
           "prDelta" -> 0.006815433349942819, "attractive" -> True|>, 
          <|"pimax" -> 0.009797404073267301, "piDelta" -> 
            0.008011862515080636, "prmax" -> 0.0067570856980518285, 
           "prDelta" -> 0.005945392947628748, "attractive" -> True|>, 
          <|"pimax" -> 0.9999992312032981, "piDelta" -> 
            4.450622465302189*^-9, "prmax" -> 0.02259848153448493, 
           "prDelta" -> 0.004928393540821627, "attractive" -> False|>, 
          <|"pimax" -> 0.008434121813665098, "piDelta" -> 
            0.006523275793369319, "prmax" -> 0.006153845190484204, 
           "prDelta" -> 0.005060194241430255, "attractive" -> True|>, 
          <|"pimax" -> 0.007588182905611427, "piDelta" -> 
            0.005389754263072217, "prmax" -> 0.005456918936409343, 
           "prDelta" -> 0.004620616424263797, "attractive" -> True|>, 
          <|"pimax" -> 0.008491076180227554, "piDelta" -> 
            0.005165397582424367, "prmax" -> 0.005718538190236842, 
           "prDelta" -> 0.005046288536533206, "attractive" -> True|>, 
          <|"pimax" -> 0.009376980758566043, "piDelta" -> 
            0.0056951281884043995, "prmax" -> 0.005917673122392542, 
           "prDelta" -> 0.004991492222443949, "attractive" -> True|>, 
          <|"pimax" -> 0.009396183777286123, "piDelta" -> 
            0.0065528238129576605, "prmax" -> 0.006303105695017864, 
           "prDelta" -> 0.005272570164931872, "attractive" -> True|>, 
          <|"pimax" -> 0.009257613686202605, "piDelta" -> 
            0.0068397997926045095, "prmax" -> 0.006344228588076606, 
           "prDelta" -> 0.005894256715945624, "attractive" -> True|>, 
          <|"pimax" -> 0.010989078210715118, "piDelta" -> 
            0.0074114823610618285, "prmax" -> 0.006597787082865723, 
           "prDelta" -> 0.005860048332062806, "attractive" -> True|>, 
          <|"pimax" -> 0.012390883902308154, "piDelta" -> 
            0.008358777308804917, "prmax" -> 0.007396182124603624, 
           "prDelta" -> 0.006671627116821181, "attractive" -> True|>, 
          <|"pimax" -> 0.012028042468946416, "piDelta" -> 
            0.005993726907915258, "prmax" -> 0.007898665476776846, 
           "prDelta" -> 0.0053481718842657315, "attractive" -> True|>, 
          <|"pimax" -> 0.010017238565323166, "piDelta" -> 
            0.010017238565323166, "prmax" -> 0.007766547816746686, 
           "prDelta" -> 0.007766547816746686, "attractive" -> True|>, 
          <|"pimax" -> 0.007389898296652052, "piDelta" -> 
            0.0059295442398464016, "prmax" -> 0.005501786376759193, 
           "prDelta" -> 0.005262871975417829, "attractive" -> True|>, 
          <|"pimax" -> 0.011619455249454545, "piDelta" -> 
            0.005755350400131666, "prmax" -> 0.0071561603404193905, 
           "prDelta" -> 0.0051418774534014895, "attractive" -> True|>, 
          <|"pimax" -> 0.010406721751350692, "piDelta" -> 
            0.010006088576421759, "prmax" -> 0.007281707841479083, 
           "prDelta" -> 0.007281707841479083, "attractive" -> True|>, 
          <|"pimax" -> 0.009867353625190286, "piDelta" -> 
            0.007175908791675481, "prmax" -> 0.0065802615657938, 
           "prDelta" -> 0.006115387189541907, "attractive" -> True|>, 
          <|"pimax" -> 0.009095268729014757, "piDelta" -> 
            0.0034514158102953905, "prmax" -> 0.005714448164646614, 
           "prDelta" -> 0.0039278051107329475, "attractive" -> True|>, 
          <|"pimax" -> 0.008602604523159243, "piDelta" -> 
            0.005611437626934962, "prmax" -> 0.005935808341710592, 
           "prDelta" -> 0.005201723959045708, "attractive" -> True|>, 
          <|"pimax" -> 0.010409509828935406, "piDelta" -> 
            0.010409509828935406, "prmax" -> 0.007777633844142399, 
           "prDelta" -> 0.007777633844142399, "attractive" -> True|>, 
          <|"pimax" -> 0.009219250098689735, "piDelta" -> 
            0.00674395747535461, "prmax" -> 0.006361536424181131, 
           "prDelta" -> 0.005578792297476044, "attractive" -> True|>, 
          <|"pimax" -> 0.012147030968543061, "piDelta" -> 
            0.0034078500397301237, "prmax" -> 0.0063927734200201125, 
           "prDelta" -> 0.004265285206642719, "attractive" -> True|>, 
          <|"pimax" -> 0.011726961596738314, "piDelta" -> 
            0.011726961596738314, "prmax" -> 0.008060494640326191, 
           "prDelta" -> 0.008060494640326191, "attractive" -> True|>, 
          <|"pimax" -> 0.011071725072463887, "piDelta" -> 
            0.008019648280012127, "prmax" -> 0.007009337261407464, 
           "prDelta" -> 0.0062272289841854385, "attractive" -> True|>, 
          <|"pimax" -> 0.010987831486946754, "piDelta" -> 
            0.010987831486946754, "prmax" -> 0.0074390321307174385, 
           "prDelta" -> 0.0074390321307174385, "attractive" -> True|>, 
          <|"pimax" -> 0.01375610294270208, "piDelta" -> 0.01375610294270208, 
           "prmax" -> 0.008606074972997566, "prDelta" -> 
            0.008606074972997566, "attractive" -> True|>, 
          <|"pimax" -> 0.007080317991799121, "piDelta" -> 
            0.004727109306779347, "prmax" -> 0.005444961451171539, 
           "prDelta" -> 0.004552105848799137, "attractive" -> True|>, 
          <|"pimax" -> 0.009305647774266472, "piDelta" -> 
            0.009305647774266472, "prmax" -> 0.006420279903518161, 
           "prDelta" -> 0.006420279903518161, "attractive" -> True|>, 
          <|"pimax" -> 0.014446370113672394, "piDelta" -> 
            0.005135629217040772, "prmax" -> 0.00847350693905173, 
           "prDelta" -> 0.004458520075112645, "attractive" -> True|>, 
          <|"pimax" -> 0.011155585167951773, "piDelta" -> 
            0.00596623869269279, "prmax" -> 0.0071186149920641545, 
           "prDelta" -> 0.005721005957625547, "attractive" -> True|>, 
          <|"pimax" -> 0.010211221278728989, "piDelta" -> 
            0.006909455614258964, "prmax" -> 0.00699794595691152, 
           "prDelta" -> 0.0052826588083131135, "attractive" -> True|>, 
          <|"pimax" -> 0.01155031737112881, "piDelta" -> 
            0.004648747526188924, "prmax" -> 0.006440488299711154, 
           "prDelta" -> 0.004906467647503832, "attractive" -> True|>, 
          <|"pimax" -> 0.01088592650880011, "piDelta" -> 0.00874094571066434, 
           "prmax" -> 0.007803536212063417, "prDelta" -> 
            0.006133825278453724, "attractive" -> True|>, 
          <|"pimax" -> 0.008446965948985247, "piDelta" -> 
            0.008446965948985247, "prmax" -> 0.006398644462083323, 
           "prDelta" -> 0.006398644462083323, "attractive" -> True|>, 
          <|"pimax" -> 0.009277377042056735, "piDelta" -> 
            0.003784201263009299, "prmax" -> 0.00614334788825745, 
           "prDelta" -> 0.004124404412142159, "attractive" -> True|>, 
          <|"pimax" -> 0.009515972524679306, "piDelta" -> 
            0.007768787239758393, "prmax" -> 0.006162737828835762, 
           "prDelta" -> 0.00587142643373295, "attractive" -> True|>, 
          <|"pimax" -> 0.012449521736903234, "piDelta" -> 
            0.0036302281592402764, "prmax" -> 0.005882814868236045, 
           "prDelta" -> 0.0037846539125727208, "attractive" -> True|>, 
          <|"pimax" -> 0.008143325446284579, "piDelta" -> 
            0.007079254904777598, "prmax" -> 0.005930880282845736, 
           "prDelta" -> 0.005930880282845736, "attractive" -> True|>, 
          <|"pimax" -> 0.009636836538990294, "piDelta" -> 
            0.006733620117218086, "prmax" -> 0.0060547908908360985, 
           "prDelta" -> 0.005715057569412215, "attractive" -> True|>, 
          <|"pimax" -> 0.00962833270984369, "piDelta" -> 
            0.006373394699105557, "prmax" -> 0.00698671874999741, 
           "prDelta" -> 0.005515205261664497, "attractive" -> True|>, 
          <|"pimax" -> 0.00991010185364089, "piDelta" -> 
            0.0076600368741949875, "prmax" -> 0.006247614053948211, 
           "prDelta" -> 0.0057304298266273685, "attractive" -> True|>, 
          <|"pimax" -> 0.011434520800690321, "piDelta" -> 
            0.011434520800690321, "prmax" -> 0.008224566137700612, 
           "prDelta" -> 0.008224566137700612, "attractive" -> True|>, 
          <|"pimax" -> 0.010955636953112724, "piDelta" -> 
            0.006163971092882065, "prmax" -> 0.007071913553182631, 
           "prDelta" -> 0.0048669461025767115, "attractive" -> True|>, 
          <|"pimax" -> 0.010171361424027255, "piDelta" -> 
            0.010171361424027255, "prmax" -> 0.006995876803614964, 
           "prDelta" -> 0.006961184241457033, "attractive" -> True|>, 
          <|"pimax" -> 0.008842634733550075, "piDelta" -> 
            0.007524459097439091, "prmax" -> 0.006003950621848888, 
           "prDelta" -> 0.005687219169425308, "attractive" -> True|>, 
          <|"pimax" -> 0.00825703927530876, "piDelta" -> 
            0.006076823444782603, "prmax" -> 0.0063051713437321305, 
           "prDelta" -> 0.005255042569140706, "attractive" -> True|>, 
          <|"pimax" -> 0.008708166369713173, "piDelta" -> 
            0.0033100394506039824, "prmax" -> 0.006659384376896776, 
           "prDelta" -> 0.0036837121219782027, "attractive" -> True|>, 
          <|"pimax" -> 0.01032609951117801, "piDelta" -> 
            0.003279670228505466, "prmax" -> 0.007369583184384635, 
           "prDelta" -> 0.003944050937029993, "attractive" -> True|>, 
          <|"pimax" -> 0.009820117962805602, "piDelta" -> 0.0085284167126935, 
           "prmax" -> 0.006440892054527766, "prDelta" -> 
            0.006199686313386616, "attractive" -> True|>, 
          <|"pimax" -> 0.013772123635199288, "piDelta" -> 
            0.007075059917662135, "prmax" -> 0.007981541862518633, 
           "prDelta" -> 0.005689850612690666, "attractive" -> True|>, 
          <|"pimax" -> 0.010320214938479282, "piDelta" -> 
            0.0055639376365176855, "prmax" -> 0.006161309185045133, 
           "prDelta" -> 0.0050973189723754675, "attractive" -> True|>, 
          <|"pimax" -> 0.010029517851193425, "piDelta" -> 
            0.0048178969352354484, "prmax" -> 0.006576020826781523, 
           "prDelta" -> 0.004614627240218623, "attractive" -> True|>, 
          <|"pimax" -> 0.009305983723628881, "piDelta" -> 
            0.007840802755588865, "prmax" -> 0.006315070966596475, 
           "prDelta" -> 0.005887438684214998, "attractive" -> True|>, 
          <|"pimax" -> 0.009470161103573965, "piDelta" -> 
            0.00486105899165095, "prmax" -> 0.0072479291043277775, 
           "prDelta" -> 0.004760829191504125, "attractive" -> True|>, 
          <|"pimax" -> 0.012304230704398973, "piDelta" -> 
            0.009856942112773385, "prmax" -> 0.007943009173780432, 
           "prDelta" -> 0.006521297095967148, "attractive" -> True|>, 
          <|"pimax" -> 0.011629760450646268, "piDelta" -> 
            0.011629760450646268, "prmax" -> 0.007865685492393557, 
           "prDelta" -> 0.007865685492393557, "attractive" -> True|>, 
          <|"pimax" -> 0.009505706191166086, "piDelta" -> 
            0.0043835252616231364, "prmax" -> 0.006319858149217221, 
           "prDelta" -> 0.004498031688778463, "attractive" -> True|>, 
          <|"pimax" -> 0.008357897225621757, "piDelta" -> 
            0.007565338283342083, "prmax" -> 0.00580896011354583, 
           "prDelta" -> 0.005699781008888814, "attractive" -> True|>, 
          <|"pimax" -> 0.008556425856793897, "piDelta" -> 
            0.00615107260595983, "prmax" -> 0.006010280954420051, 
           "prDelta" -> 0.005153031279069847, "attractive" -> True|>, 
          <|"pimax" -> 0.008786972202239802, "piDelta" -> 
            0.00604471695029963, "prmax" -> 0.005667699318303522, 
           "prDelta" -> 0.005080739764186627, "attractive" -> True|>, 
          <|"pimax" -> 0.00745988312865605, "piDelta" -> 
            0.004542473829943216, "prmax" -> 0.005914549574388682, 
           "prDelta" -> 0.004988197074800149, "attractive" -> True|>, 
          <|"pimax" -> 0.009260228491629125, "piDelta" -> 
            0.006544985419967092, "prmax" -> 0.005723729511890368, 
           "prDelta" -> 0.005514459057105398, "attractive" -> True|>, 
          <|"pimax" -> 0.009006738303491725, "piDelta" -> 
            0.005690147217655632, "prmax" -> 0.0065233086675864395, 
           "prDelta" -> 0.005022223867518529, "attractive" -> True|>, 
          <|"pimax" -> 0.008364967300896305, "piDelta" -> 
            0.004585481421920869, "prmax" -> 0.0054605952902240995, 
           "prDelta" -> 0.004069717636593156, "attractive" -> True|>, 
          <|"pimax" -> 0.009397810799063834, "piDelta" -> 
            0.008367782894369388, "prmax" -> 0.006181022988054113, 
           "prDelta" -> 0.006051425413123071, "attractive" -> True|>, 
          <|"pimax" -> 0.01046178945917022, "piDelta" -> 
            0.008846274684431027, "prmax" -> 0.00694841053211557, 
           "prDelta" -> 0.00694841053211557, "attractive" -> True|>, 
          <|"pimax" -> 0.00767959130302772, "piDelta" -> 
            0.003984121851380503, "prmax" -> 0.005985490671341949, 
           "prDelta" -> 0.0041201461004311095, "attractive" -> True|>, 
          <|"pimax" -> 0.009685485164482482, "piDelta" -> 
            0.0053924926525935725, "prmax" -> 0.006216667122315435, 
           "prDelta" -> 0.005148318419968918, "attractive" -> True|>, 
          <|"pimax" -> 0.011092145664465326, "piDelta" -> 
            0.009596652068248437, "prmax" -> 0.00723387310879281, 
           "prDelta" -> 0.00723387310879281, "attractive" -> True|>, 
          <|"pimax" -> 0.00962252394128136, "piDelta" -> 
            0.007012187586771264, "prmax" -> 0.005580193859211828, 
           "prDelta" -> 0.005580193859211828, "attractive" -> True|>, 
          <|"pimax" -> 0.008206573808470168, "piDelta" -> 
            0.006512783713507534, "prmax" -> 0.005521910538170426, 
           "prDelta" -> 0.005466501695885519, "attractive" -> True|>, 
          <|"pimax" -> 0.009670664859232294, "piDelta" -> 
            0.007343895723427522, "prmax" -> 0.006986791243037516, 
           "prDelta" -> 0.005776264348612677, "attractive" -> True|>, 
          <|"pimax" -> 0.007671499463582887, "piDelta" -> 
            0.004541907910614246, "prmax" -> 0.005655107649908532, 
           "prDelta" -> 0.004535914532603069, "attractive" -> True|>, 
          <|"pimax" -> 0.01168111680662116, "piDelta" -> 
            0.007605112350326758, "prmax" -> 0.007497327155602685, 
           "prDelta" -> 0.005895603221338546, "attractive" -> True|>, 
          <|"pimax" -> 0.00725435636892963, "piDelta" -> 
            0.0033634749535842784, "prmax" -> 0.005377637138204225, 
           "prDelta" -> 0.0042585923697067134, "attractive" -> True|>, 
          <|"pimax" -> 0.010661766601405187, "piDelta" -> 
            0.009331941304999144, "prmax" -> 0.0066813361769866, 
           "prDelta" -> 0.006662610325118228, "attractive" -> True|>, 
          <|"pimax" -> 0.01047187520520963, "piDelta" -> 
            0.007369125624067439, "prmax" -> 0.007436770938226186, 
           "prDelta" -> 0.005539082765209553, "attractive" -> True|>, 
          <|"pimax" -> 0.015360554956869102, "piDelta" -> 
            0.004827886251415741, "prmax" -> 0.008680233584290362, 
           "prDelta" -> 0.004666399896726598, "attractive" -> True|>, 
          <|"pimax" -> 0.009941396365467427, "piDelta" -> 
            0.00649147861352646, "prmax" -> 0.007213833834045445, 
           "prDelta" -> 0.005585157008959314, "attractive" -> True|>, 
          <|"pimax" -> 0.011015027363093215, "piDelta" -> 
            0.007826307399964717, "prmax" -> 0.006958654219824216, 
           "prDelta" -> 0.00612287737054269, "attractive" -> True|>, 
          <|"pimax" -> 0.014204656951267653, "piDelta" -> 
            0.008662026478026939, "prmax" -> 0.0074568483975094284, 
           "prDelta" -> 0.006832421626466752, "attractive" -> True|>, 
          <|"pimax" -> 0.012639577979953387, "piDelta" -> 
            0.012639577979953387, "prmax" -> 0.008540539492288121, 
           "prDelta" -> 0.008540539492288121, "attractive" -> True|>, 
          <|"pimax" -> 0.012446199758382518, "piDelta" -> 
            0.007590291800941259, "prmax" -> 0.006844875469402271, 
           "prDelta" -> 0.006689002877304198, "attractive" -> True|>, 
          <|"pimax" -> 0.010549323204927184, "piDelta" -> 
            0.0035523053769479403, "prmax" -> 0.0066339699966593045, 
           "prDelta" -> 0.0039772915885058074, "attractive" -> True|>, 
          <|"pimax" -> 0.010369685948265114, "piDelta" -> 
            0.010369685948265114, "prmax" -> 0.007167386333073807, 
           "prDelta" -> 0.007167386333073807, "attractive" -> True|>, 
          <|"pimax" -> 0.008055897295234685, "piDelta" -> 
            0.007683297987331828, "prmax" -> 0.005910966594553514, 
           "prDelta" -> 0.005910966594553514, "attractive" -> True|>, 
          <|"pimax" -> 0.007180256348953593, "piDelta" -> 
            0.0032917995515757397, "prmax" -> 0.006100253180119933, 
           "prDelta" -> 0.004045731117249775, "attractive" -> True|>, 
          <|"pimax" -> 0.00843090011114673, "piDelta" -> 
            0.007121839256741074, "prmax" -> 0.006426430735037682, 
           "prDelta" -> 0.005074176667117655, "attractive" -> True|>, 
          <|"pimax" -> 0.008937930999781971, "piDelta" -> 
            0.008097756841825702, "prmax" -> 0.006916637001475936, 
           "prDelta" -> 0.005996533500454881, "attractive" -> True|>, 
          <|"pimax" -> 0.00994194521567593, "piDelta" -> 
            0.006678842193011381, "prmax" -> 0.007279202984869593, 
           "prDelta" -> 0.00540269278894173, "attractive" -> True|>, 
          <|"pimax" -> 0.008068707750810896, "piDelta" -> 
            0.008068707750810896, "prmax" -> 0.006589258419924994, 
           "prDelta" -> 0.006589258419924994, "attractive" -> True|>, 
          <|"pimax" -> 0.009848757587271221, "piDelta" -> 
            0.009848757587271221, "prmax" -> 0.006829768524871024, 
           "prDelta" -> 0.006829768524871024, "attractive" -> True|>, 
          <|"pimax" -> 0.007508193991905333, "piDelta" -> 
            0.0047049202763889755, "prmax" -> 0.005272146679116895, 
           "prDelta" -> 0.004674884909914389, "attractive" -> True|>, 
          <|"pimax" -> 0.00880521621237204, "piDelta" -> 0.00526550578325747, 
           "prmax" -> 0.005913319178249114, "prDelta" -> 
            0.004313082147789779, "attractive" -> True|>, 
          <|"pimax" -> 0.00887609927572524, "piDelta" -> 0.00887609927572524, 
           "prmax" -> 0.006754872575557906, "prDelta" -> 
            0.006754872575557906, "attractive" -> True|>, 
          <|"pimax" -> 0.008858569589055275, "piDelta" -> 
            0.008774247383371828, "prmax" -> 0.007077303961212539, 
           "prDelta" -> 0.007077303961212539, "attractive" -> True|>, 
          <|"pimax" -> 0.009329435083659248, "piDelta" -> 
            0.00621360365578017, "prmax" -> 0.006689133783120832, 
           "prDelta" -> 0.004969608138202566, "attractive" -> True|>, 
          <|"pimax" -> 0.011045800750293117, "piDelta" -> 
            0.008371963639893088, "prmax" -> 0.0075108782029751405, 
           "prDelta" -> 0.005837180648947975, "attractive" -> True|>, 
          <|"pimax" -> 0.008460851900155327, "piDelta" -> 
            0.008460851900155327, "prmax" -> 0.006450604776262531, 
           "prDelta" -> 0.006450604776262531, "attractive" -> True|>, 
          <|"pimax" -> 0.007910258055147048, "piDelta" -> 
            0.004613507496108681, "prmax" -> 0.005624095873573527, 
           "prDelta" -> 0.004407391961362673, "attractive" -> True|>}, 
         TypeSystem`Vector[TypeSystem`Struct[{"pimax", "piDelta", "prmax", 
            "prDelta", "attractive"}, {TypeSystem`Atom[Real], 
            TypeSystem`Atom[Real], TypeSystem`Atom[Real], TypeSystem`Atom[
             Real], TypeSystem`Atom[TypeSystem`Boolean]}], 500], <||>]|>, 
      TypeSystem`Struct[{"n", "m", "maxdeg", "data"}, 
       {TypeSystem`Atom[Integer], TypeSystem`Atom[Integer], 
        TypeSystem`Atom[Integer], TypeSystem`AnyType}], <||>], 
     Dataset[<|"n" -> 3000, "m" -> 6000, "maxdeg" -> 20, 
       "data" -> Dataset[{<|"pimax" -> 0.00417113072605329, 
           "piDelta" -> 0.0030723305646510293, "prmax" -> 
            0.0028897528962347186, "prDelta" -> 0.0025746279009500384, 
           "attractive" -> True|>, <|"pimax" -> 0.004230785698019775, 
           "piDelta" -> 0.004112600966397559, "prmax" -> 
            0.003052780544761936, "prDelta" -> 0.003052780544761936, 
           "attractive" -> True|>, <|"pimax" -> 0.003766015883762606, 
           "piDelta" -> 0.0033732421560398146, "prmax" -> 
            0.0025462488391439237, "prDelta" -> 0.0025026353882303272, 
           "attractive" -> True|>, <|"pimax" -> 0.004204025319682069, 
           "piDelta" -> 0.0036785395314488786, "prmax" -> 
            0.0028809724206159044, "prDelta" -> 0.0028636094536171625, 
           "attractive" -> True|>, <|"pimax" -> 0.00392144271571558, 
           "piDelta" -> 0.00392144271571558, "prmax" -> 0.002631868503447461, 
           "prDelta" -> 0.002631868503447461, "attractive" -> True|>, 
          <|"pimax" -> 0.003878957711047678, "piDelta" -> 
            0.0017704797848062416, "prmax" -> 0.002983123735098839, 
           "prDelta" -> 0.0017620694275830525, "attractive" -> True|>, 
          <|"pimax" -> 0.004132483315957894, "piDelta" -> 
            0.0029784120652566076, "prmax" -> 0.0029986106720909823, 
           "prDelta" -> 0.0024724758222024125, "attractive" -> True|>, 
          <|"pimax" -> 0.004906175655197457, "piDelta" -> 
            0.0035217389785584486, "prmax" -> 0.00297594876867093, 
           "prDelta" -> 0.002348204871990738, "attractive" -> True|>, 
          <|"pimax" -> 0.004371028009482418, "piDelta" -> 
            0.0027316094617986708, "prmax" -> 0.0028673322026350713, 
           "prDelta" -> 0.002245273225538043, "attractive" -> True|>, 
          <|"pimax" -> 0.003908461511787889, "piDelta" -> 
            0.0034623241884791317, "prmax" -> 0.0026817156644666934, 
           "prDelta" -> 0.002598107526609328, "attractive" -> True|>, 
          <|"pimax" -> 0.00435866425088386, "piDelta" -> 
            0.004333100531224717, "prmax" -> 0.0030668634393723774, 
           "prDelta" -> 0.003017778764526824, "attractive" -> True|>, 
          <|"pimax" -> 0.003688844684192089, "piDelta" -> 
            0.0029484049153489207, "prmax" -> 0.002686277477396685, 
           "prDelta" -> 0.002374153869614994, "attractive" -> True|>, 
          <|"pimax" -> 0.005220870188228518, "piDelta" -> 
            0.004487916542891244, "prmax" -> 0.0033624425510781274, 
           "prDelta" -> 0.003275734276734386, "attractive" -> True|>, 
          <|"pimax" -> 0.004301672692439248, "piDelta" -> 
            0.004300651437398765, "prmax" -> 0.0030966425118743477, 
           "prDelta" -> 0.0030966425118743477, "attractive" -> True|>, 
          <|"pimax" -> 0.004955761710896526, "piDelta" -> 
            0.0026273804707612016, "prmax" -> 0.003209095856558787, 
           "prDelta" -> 0.002198384340386623, "attractive" -> True|>, 
          <|"pimax" -> 0.005794697669854314, "piDelta" -> 
            0.0030549725500049166, "prmax" -> 0.00341306945372263, 
           "prDelta" -> 0.0023021371101063968, "attractive" -> True|>, 
          <|"pimax" -> 0.0033587509138023382, "piDelta" -> 
            0.0033005461381802274, "prmax" -> 0.002462822825012496, 
           "prDelta" -> 0.002462822825012496, "attractive" -> True|>, 
          <|"pimax" -> 0.0034260909146719377, "piDelta" -> 
            0.0034260909146719377, "prmax" -> 0.002584302054501487, 
           "prDelta" -> 0.002464053952573999, "attractive" -> True|>, 
          <|"pimax" -> 0.003579596315833914, "piDelta" -> 
            0.001461185955189168, "prmax" -> 0.0025129236005575453, 
           "prDelta" -> 0.0017366078800169008, "attractive" -> True|>, 
          <|"pimax" -> 0.005035950171381233, "piDelta" -> 
            0.004054798033179752, "prmax" -> 0.003120547246765342, 
           "prDelta" -> 0.0029337734235499284, "attractive" -> True|>, 
          <|"pimax" -> 0.004119319215316012, "piDelta" -> 
            0.0025469761094280116, "prmax" -> 0.0027462848057721078, 
           "prDelta" -> 0.0022877511462087354, "attractive" -> True|>, 
          <|"pimax" -> 0.004829510114911877, "piDelta" -> 
            0.0038713569588248336, "prmax" -> 0.002823669187664423, 
           "prDelta" -> 0.002744067117342888, "attractive" -> True|>, 
          <|"pimax" -> 0.004618236375988133, "piDelta" -> 
            0.0032542458050748755, "prmax" -> 0.0031693944286335127, 
           "prDelta" -> 0.0022867758181388128, "attractive" -> True|>, 
          <|"pimax" -> 0.0041931764432052215, "piDelta" -> 
            0.002631495867382607, "prmax" -> 0.0025474711489639236, 
           "prDelta" -> 0.0023988306311369155, "attractive" -> True|>, 
          <|"pimax" -> 0.0033685729366487896, "piDelta" -> 
            0.003359096227774152, "prmax" -> 0.0025611006616539336, 
           "prDelta" -> 0.0025611006616539336, "attractive" -> True|>, 
          <|"pimax" -> 0.0038838283518039664, "piDelta" -> 
            0.0015117827283196834, "prmax" -> 0.0026330028186361443, 
           "prDelta" -> 0.0019441588028939992, "attractive" -> True|>, 
          <|"pimax" -> 0.005315143688935088, "piDelta" -> 
            0.002332585906739518, "prmax" -> 0.003543186090557757, 
           "prDelta" -> 0.0021828332425061175, "attractive" -> True|>, 
          <|"pimax" -> 0.004594196357189521, "piDelta" -> 
            0.004538703512594945, "prmax" -> 0.0031678758789073667, 
           "prDelta" -> 0.0031678758789073667, "attractive" -> True|>, 
          <|"pimax" -> 0.005252372807825017, "piDelta" -> 
            0.0026191802628290003, "prmax" -> 0.0031597590350476066, 
           "prDelta" -> 0.0025583095971951565, "attractive" -> True|>, 
          <|"pimax" -> 0.0037038638033527506, "piDelta" -> 
            0.002519501057817787, "prmax" -> 0.0025570623094497104, 
           "prDelta" -> 0.0022345029269532366, "attractive" -> True|>, 
          <|"pimax" -> 0.008565595793641178, "piDelta" -> 
            0.008565595793641178, "prmax" -> 0.004695714351171553, 
           "prDelta" -> 0.004695714351171553, "attractive" -> True|>, 
          <|"pimax" -> 0.004567783715396792, "piDelta" -> 
            0.0030189619289112037, "prmax" -> 0.0029386321149672103, 
           "prDelta" -> 0.00245513200101727, "attractive" -> True|>, 
          <|"pimax" -> 0.004578075915422063, "piDelta" -> 
            0.0030164495818460397, "prmax" -> 0.002861051029114127, 
           "prDelta" -> 0.002352447818113503, "attractive" -> True|>, 
          <|"pimax" -> 0.0041234596862280894, "piDelta" -> 
            0.003558347018831396, "prmax" -> 0.002831831707805123, 
           "prDelta" -> 0.002831831707805123, "attractive" -> True|>, 
          <|"pimax" -> 0.003641739094958082, "piDelta" -> 
            0.0028437086529721598, "prmax" -> 0.0023612529040991184, 
           "prDelta" -> 0.0023612529040991184, "attractive" -> True|>, 
          <|"pimax" -> 0.004370861281793978, "piDelta" -> 
            0.0029044206519155077, "prmax" -> 0.0027913655736350003, 
           "prDelta" -> 0.002378157473686013, "attractive" -> True|>, 
          <|"pimax" -> 0.003992595916764985, "piDelta" -> 
            0.003980941915898791, "prmax" -> 0.0030028963156766048, 
           "prDelta" -> 0.0025615184145075737, "attractive" -> True|>, 
          <|"pimax" -> 0.00430340371848966, "piDelta" -> 
            0.0029102537145393914, "prmax" -> 0.0029528898933252586, 
           "prDelta" -> 0.0022917824056456907, "attractive" -> True|>, 
          <|"pimax" -> 0.004347273189174458, "piDelta" -> 
            0.003548010233494082, "prmax" -> 0.0030018191094331958, 
           "prDelta" -> 0.0027734925908877526, "attractive" -> True|>, 
          <|"pimax" -> 0.004764486858082264, "piDelta" -> 
            0.004764486858082264, "prmax" -> 0.0033495262389118528, 
           "prDelta" -> 0.0033495262389118528, "attractive" -> True|>, 
          <|"pimax" -> 0.005160419930645284, "piDelta" -> 
            0.003620942760011552, "prmax" -> 0.0028101809076572135, 
           "prDelta" -> 0.0026167209642366986, "attractive" -> True|>, 
          <|"pimax" -> 0.003975923882004222, "piDelta" -> 
            0.003428075079648219, "prmax" -> 0.002655341682485087, 
           "prDelta" -> 0.002655341682485087, "attractive" -> True|>, 
          <|"pimax" -> 0.004487849797174986, "piDelta" -> 
            0.004435267657084825, "prmax" -> 0.0031309615221790286, 
           "prDelta" -> 0.0031309615221790286, "attractive" -> True|>, 
          <|"pimax" -> 0.004147142513130373, "piDelta" -> 
            0.0025709070841447917, "prmax" -> 0.0026245385808813465, 
           "prDelta" -> 0.0021625017537675226, "attractive" -> True|>, 
          <|"pimax" -> 0.006265967548286735, "piDelta" -> 
            0.006265967548286735, "prmax" -> 0.004134632583544777, 
           "prDelta" -> 0.004134632583544777, "attractive" -> True|>, 
          <|"pimax" -> 0.004170155742738389, "piDelta" -> 
            0.0024404440338223685, "prmax" -> 0.0028700517125608456, 
           "prDelta" -> 0.0021235643452551124, "attractive" -> True|>, 
          <|"pimax" -> 0.004490742950852274, "piDelta" -> 
            0.0028766517435065823, "prmax" -> 0.0028139277617793466, 
           "prDelta" -> 0.00241918489281108, "attractive" -> True|>, 
          <|"pimax" -> 0.004380504735357321, "piDelta" -> 
            0.004380504735357321, "prmax" -> 0.00315666595968019, 
           "prDelta" -> 0.00315666595968019, "attractive" -> True|>, 
          <|"pimax" -> 0.0038127872435758598, "piDelta" -> 
            0.0035530875290710378, "prmax" -> 0.002646092363275465, 
           "prDelta" -> 0.002646092363275465, "attractive" -> True|>, 
          <|"pimax" -> 0.003789063965043182, "piDelta" -> 
            0.0020320987655770427, "prmax" -> 0.002663941141122554, 
           "prDelta" -> 0.002006763321845571, "attractive" -> True|>, 
          <|"pimax" -> 0.0035020390364378902, "piDelta" -> 
            0.0025231041212492376, "prmax" -> 0.0027088662782977528, 
           "prDelta" -> 0.0022066598750999063, "attractive" -> True|>, 
          <|"pimax" -> 0.004231703411495398, "piDelta" -> 
            0.0031055463168592934, "prmax" -> 0.0029019386019016125, 
           "prDelta" -> 0.0025116208748353387, "attractive" -> True|>, 
          <|"pimax" -> 0.005532377247020468, "piDelta" -> 
            0.004499879611038956, "prmax" -> 0.003679842540817965, 
           "prDelta" -> 0.0032736474083398448, "attractive" -> True|>, 
          <|"pimax" -> 0.003645975346554895, "piDelta" -> 
            0.0025983405418587837, "prmax" -> 0.002566621178662037, 
           "prDelta" -> 0.0023032873653996725, "attractive" -> True|>, 
          <|"pimax" -> 0.004451949323065965, "piDelta" -> 
            0.0032149689881932684, "prmax" -> 0.0028048377719084236, 
           "prDelta" -> 0.0025042530361814278, "attractive" -> True|>, 
          <|"pimax" -> 0.004517377956787772, "piDelta" -> 
            0.0023206999389940686, "prmax" -> 0.003385097508625023, 
           "prDelta" -> 0.0020403324580734513, "attractive" -> True|>, 
          <|"pimax" -> 0.004066859245926241, "piDelta" -> 
            0.004066859245926241, "prmax" -> 0.002948941341906618, 
           "prDelta" -> 0.002948941341906618, "attractive" -> True|>, 
          <|"pimax" -> 0.004113754386901073, "piDelta" -> 
            0.0040344456376507735, "prmax" -> 0.0029603437097235827, 
           "prDelta" -> 0.0029603437097235827, "attractive" -> True|>, 
          <|"pimax" -> 0.00438142314666094, "piDelta" -> 
            0.003299079559821416, "prmax" -> 0.0027638760325195077, 
           "prDelta" -> 0.0026262377120191698, "attractive" -> True|>, 
          <|"pimax" -> 0.004789905145867155, "piDelta" -> 
            0.004789905145867155, "prmax" -> 0.0030680523245798213, 
           "prDelta" -> 0.0030680523245798213, "attractive" -> True|>, 
          <|"pimax" -> 0.003974476438617344, "piDelta" -> 
            0.0028311199194044124, "prmax" -> 0.002825262327001531, 
           "prDelta" -> 0.0022433699354819235, "attractive" -> True|>, 
          <|"pimax" -> 0.0034456038998786236, "piDelta" -> 
            0.001486311583417093, "prmax" -> 0.0024592960466858333, 
           "prDelta" -> 0.0016070119331903525, "attractive" -> True|>, 
          <|"pimax" -> 0.004268109084274885, "piDelta" -> 
            0.004268109084274885, "prmax" -> 0.003232461574423574, 
           "prDelta" -> 0.003232461574423574, "attractive" -> True|>, 
          <|"pimax" -> 0.003814514164624041, "piDelta" -> 
            0.00331342352368671, "prmax" -> 0.002607804935935783, 
           "prDelta" -> 0.0024849594414706653, "attractive" -> True|>, 
          <|"pimax" -> 0.0037681285491907696, "piDelta" -> 
            0.002397241757775656, "prmax" -> 0.002621973324365858, 
           "prDelta" -> 0.002276858000270782, "attractive" -> True|>, 
          <|"pimax" -> 0.004609582142322988, "piDelta" -> 
            0.003486182092135809, "prmax" -> 0.0031995445794414743, 
           "prDelta" -> 0.002555555232127054, "attractive" -> True|>, 
          <|"pimax" -> 0.004945989188277595, "piDelta" -> 
            0.004945989188277595, "prmax" -> 0.003266843000359198, 
           "prDelta" -> 0.003266843000359198, "attractive" -> True|>, 
          <|"pimax" -> 0.0039138358753816474, "piDelta" -> 
            0.0039138358753816474, "prmax" -> 0.0026873289164403603, 
           "prDelta" -> 0.0026873289164403603, "attractive" -> True|>, 
          <|"pimax" -> 0.0036088927816503645, "piDelta" -> 
            0.0028725298437712776, "prmax" -> 0.0026258459330231656, 
           "prDelta" -> 0.00231730114899252, "attractive" -> True|>, 
          <|"pimax" -> 0.0045602526519087925, "piDelta" -> 
            0.0030460075125774964, "prmax" -> 0.0031138923387292756, 
           "prDelta" -> 0.0023478002266344375, "attractive" -> True|>, 
          <|"pimax" -> 0.004065758249716272, "piDelta" -> 
            0.0030851908455829828, "prmax" -> 0.002576076111527395, 
           "prDelta" -> 0.0023496751563649235, "attractive" -> True|>, 
          <|"pimax" -> 0.006209325304863007, "piDelta" -> 
            0.0025379909332852186, "prmax" -> 0.003040737283949445, 
           "prDelta" -> 0.0021862151443014398, "attractive" -> True|>, 
          <|"pimax" -> 0.005596456977472822, "piDelta" -> 
            0.005596456977472822, "prmax" -> 0.0038744157749209507, 
           "prDelta" -> 0.0038744157749209507, "attractive" -> True|>, 
          <|"pimax" -> 0.005089375730637403, "piDelta" -> 
            0.0025713106694683612, "prmax" -> 0.0030850828738041387, 
           "prDelta" -> 0.002103386909369959, "attractive" -> True|>, 
          <|"pimax" -> 0.005136699988088493, "piDelta" -> 
            0.0026874215304312434, "prmax" -> 0.0029853438097452267, 
           "prDelta" -> 0.0024562908088076024, "attractive" -> True|>, 
          <|"pimax" -> 0.005114320301568616, "piDelta" -> 
            0.005114320301568616, "prmax" -> 0.003327631593409427, 
           "prDelta" -> 0.003327631593409427, "attractive" -> True|>, 
          <|"pimax" -> 0.004981095778911655, "piDelta" -> 
            0.0037498899732662234, "prmax" -> 0.0030981762132845218, 
           "prDelta" -> 0.002961213070049933, "attractive" -> True|>, 
          <|"pimax" -> 0.005743213106313247, "piDelta" -> 
            0.0021238022312326348, "prmax" -> 0.003278946152651263, 
           "prDelta" -> 0.002347533981420596, "attractive" -> True|>, 
          <|"pimax" -> 0.0031163670381351744, "piDelta" -> 
            0.0022367619619778636, "prmax" -> 0.0022067150351038054, 
           "prDelta" -> 0.001997848734481566, "attractive" -> True|>, 
          <|"pimax" -> 0.0037144744999832962, "piDelta" -> 
            0.003317321297092225, "prmax" -> 0.00264975542602012, 
           "prDelta" -> 0.002603290317116927, "attractive" -> True|>, 
          <|"pimax" -> 0.003870669308320031, "piDelta" -> 
            0.0038514104490931325, "prmax" -> 0.0026084123702995008, 
           "prDelta" -> 0.0026084123702995008, "attractive" -> True|>, 
          <|"pimax" -> 0.00415423594705704, "piDelta" -> 
            0.003130522713418878, "prmax" -> 0.002735568998957237, 
           "prDelta" -> 0.002365814299160243, "attractive" -> True|>, 
          <|"pimax" -> 0.0038293432500584013, "piDelta" -> 
            0.001994348443997734, "prmax" -> 0.0027252181077816297, 
           "prDelta" -> 0.0020384493550737594, "attractive" -> True|>, 
          <|"pimax" -> 0.004053490054177963, "piDelta" -> 
            0.0032783346907740672, "prmax" -> 0.0028689777805277357, 
           "prDelta" -> 0.0028689777805277357, "attractive" -> True|>, 
          <|"pimax" -> 0.0032827382041524795, "piDelta" -> 
            0.00232021147390307, "prmax" -> 0.002384718366051967, 
           "prDelta" -> 0.0021679351747674685, "attractive" -> True|>, 
          <|"pimax" -> 0.003575781804781503, "piDelta" -> 
            0.002712195102737946, "prmax" -> 0.0025206741604564663, 
           "prDelta" -> 0.00242040291203482, "attractive" -> True|>, 
          <|"pimax" -> 0.004042421050446892, "piDelta" -> 
            0.0018020986590732194, "prmax" -> 0.0026667842951557425, 
           "prDelta" -> 0.0021482472218596, "attractive" -> True|>, 
          <|"pimax" -> 0.004327641250109574, "piDelta" -> 
            0.0018154617632265117, "prmax" -> 0.003130014230318318, 
           "prDelta" -> 0.0018561868492618443, "attractive" -> True|>, 
          <|"pimax" -> 0.004148795002081447, "piDelta" -> 
            0.004148795002081447, "prmax" -> 0.002963517848533004, 
           "prDelta" -> 0.002963517848533004, "attractive" -> True|>, 
          <|"pimax" -> 0.004702552908048723, "piDelta" -> 
            0.004364301343854948, "prmax" -> 0.003161084978827977, 
           "prDelta" -> 0.002944830219808651, "attractive" -> True|>, 
          <|"pimax" -> 0.004407033674316625, "piDelta" -> 
            0.002794551676979474, "prmax" -> 0.0029712187954763097, 
           "prDelta" -> 0.0023540685871913775, "attractive" -> True|>, 
          <|"pimax" -> 0.0038983797704370787, "piDelta" -> 
            0.003121553516025116, "prmax" -> 0.002452762151636281, 
           "prDelta" -> 0.002452762151636281, "attractive" -> True|>, 
          <|"pimax" -> 0.004222001628931755, "piDelta" -> 
            0.004222001628931755, "prmax" -> 0.0028936223830722304, 
           "prDelta" -> 0.0028936223830722304, "attractive" -> True|>, 
          <|"pimax" -> 0.0033232003108730405, "piDelta" -> 
            0.0028567955893258495, "prmax" -> 0.0025077319520774677, 
           "prDelta" -> 0.0025077319520774677, "attractive" -> True|>, 
          <|"pimax" -> 0.004820072567532112, "piDelta" -> 
            0.004820072567532112, "prmax" -> 0.0032597955686989163, 
           "prDelta" -> 0.0032597955686989163, "attractive" -> True|>, 
          <|"pimax" -> 0.00535940940315006, "piDelta" -> 
            0.004675317664543141, "prmax" -> 0.003351610118656522, 
           "prDelta" -> 0.003351610118656522, "attractive" -> True|>, 
          <|"pimax" -> 0.0038736786217073893, "piDelta" -> 
            0.0026480357115230713, "prmax" -> 0.002810186673279661, 
           "prDelta" -> 0.002287486683105103, "attractive" -> True|>, 
          <|"pimax" -> 0.004240579709480352, "piDelta" -> 
            0.003882676799414404, "prmax" -> 0.0028990236718282186, 
           "prDelta" -> 0.0028990236718282186, "attractive" -> True|>, 
          <|"pimax" -> 0.004545983372371405, "piDelta" -> 
            0.0036588174346824528, "prmax" -> 0.002835497960650024, 
           "prDelta" -> 0.002740074083684119, "attractive" -> True|>, 
          <|"pimax" -> 0.0037334770066817183, "piDelta" -> 
            0.002727562079266997, "prmax" -> 0.0026887079590378203, 
           "prDelta" -> 0.0023809362221891162, "attractive" -> True|>, 
          <|"pimax" -> 0.004048403134542383, "piDelta" -> 
            0.003003604481271055, "prmax" -> 0.0027715110867050263, 
           "prDelta" -> 0.002505128499084064, "attractive" -> True|>, 
          <|"pimax" -> 0.00433288858040613, "piDelta" -> 
            0.0032057783631765295, "prmax" -> 0.0028880860290785254, 
           "prDelta" -> 0.0026483223499153743, "attractive" -> True|>, 
          <|"pimax" -> 0.004461027171370756, "piDelta" -> 
            0.00253204889086955, "prmax" -> 0.002918479854830184, 
           "prDelta" -> 0.0020654472909332447, "attractive" -> True|>, 
          <|"pimax" -> 0.0042850434589903055, "piDelta" -> 
            0.002526624050214069, "prmax" -> 0.002871885718615528, 
           "prDelta" -> 0.0021795321291380463, "attractive" -> True|>, 
          <|"pimax" -> 0.0040272120601798885, "piDelta" -> 
            0.0030193744901657027, "prmax" -> 0.0027720305363684613, 
           "prDelta" -> 0.0025874311638996463, "attractive" -> True|>, 
          <|"pimax" -> 0.003724441312096531, "piDelta" -> 
            0.002369912447138708, "prmax" -> 0.002608460727284473, 
           "prDelta" -> 0.002070239266710297, "attractive" -> True|>, 
          <|"pimax" -> 0.004050482545312181, "piDelta" -> 
            0.002197261416494856, "prmax" -> 0.0028930003860659238, 
           "prDelta" -> 0.002128149543906679, "attractive" -> True|>, 
          <|"pimax" -> 0.003996999610369719, "piDelta" -> 
            0.0033389188301177616, "prmax" -> 0.002973211827620236, 
           "prDelta" -> 0.002455722506338261, "attractive" -> True|>, 
          <|"pimax" -> 0.005295647392105882, "piDelta" -> 
            0.002631238926165423, "prmax" -> 0.003187080360421533, 
           "prDelta" -> 0.0022367531128456215, "attractive" -> True|>, 
          <|"pimax" -> 0.012432320017545446, "piDelta" -> 
            0.004877660604711089, "prmax" -> 0.005826107134087035, 
           "prDelta" -> 0.00339439730124367, "attractive" -> True|>, 
          <|"pimax" -> 0.0038491543427094633, "piDelta" -> 
            0.0038491543427094633, "prmax" -> 0.002940708999734883, 
           "prDelta" -> 0.002940708999734883, "attractive" -> True|>, 
          <|"pimax" -> 0.003497684731127589, "piDelta" -> 
            0.002979451848010918, "prmax" -> 0.0025303057043169173, 
           "prDelta" -> 0.0024001766074847265, "attractive" -> True|>, 
          <|"pimax" -> 0.004204875061529273, "piDelta" -> 
            0.004088453326037413, "prmax" -> 0.0029899157888940596, 
           "prDelta" -> 0.0029899157888940596, "attractive" -> True|>, 
          <|"pimax" -> 0.0053607813077857875, "piDelta" -> 
            0.0019208772688727197, "prmax" -> 0.003363454780818882, 
           "prDelta" -> 0.001972452872077676, "attractive" -> True|>, 
          <|"pimax" -> 0.005266582039361182, "piDelta" -> 
            0.001928085429379046, "prmax" -> 0.0032487883887247766, 
           "prDelta" -> 0.0019759176119605077, "attractive" -> True|>, 
          <|"pimax" -> 0.004128913703773015, "piDelta" -> 
            0.004010133319900861, "prmax" -> 0.002742778971517109, 
           "prDelta" -> 0.002742778971517109, "attractive" -> True|>, 
          <|"pimax" -> 0.0034370873697586743, "piDelta" -> 
            0.0030889748429636554, "prmax" -> 0.002542130486137867, 
           "prDelta" -> 0.002542130486137867, "attractive" -> True|>, 
          <|"pimax" -> 0.00480462621583251, "piDelta" -> 
            0.003693251752937294, "prmax" -> 0.0030582093296210432, 
           "prDelta" -> 0.0028521339777521043, "attractive" -> True|>, 
          <|"pimax" -> 0.0039446189689827695, "piDelta" -> 
            0.0036342497563289482, "prmax" -> 0.0029605053725051907, 
           "prDelta" -> 0.0029605053725051907, "attractive" -> True|>, 
          <|"pimax" -> 0.0038551412037460516, "piDelta" -> 
            0.002286024100963189, "prmax" -> 0.0027372866021691793, 
           "prDelta" -> 0.0022690114779526645, "attractive" -> True|>, 
          <|"pimax" -> 0.004972076443754198, "piDelta" -> 
            0.003203630162905822, "prmax" -> 0.0032418530342257384, 
           "prDelta" -> 0.0024446388049143195, "attractive" -> True|>, 
          <|"pimax" -> 0.003947854107804659, "piDelta" -> 
            0.0026919604463088156, "prmax" -> 0.002789089430231586, 
           "prDelta" -> 0.0022547078849575668, "attractive" -> True|>, 
          <|"pimax" -> 0.003765591574708231, "piDelta" -> 
            0.0016317713964529898, "prmax" -> 0.002668906045006596, 
           "prDelta" -> 0.0019206015638059944, "attractive" -> True|>, 
          <|"pimax" -> 0.0040829961755128735, "piDelta" -> 
            0.002629875052057116, "prmax" -> 0.002916468054984629, 
           "prDelta" -> 0.0023327490977158934, "attractive" -> True|>, 
          <|"pimax" -> 0.003761977156224311, "piDelta" -> 
            0.003761977156224311, "prmax" -> 0.002776150091775815, 
           "prDelta" -> 0.002776150091775815, "attractive" -> True|>, 
          <|"pimax" -> 0.0038112155591361213, "piDelta" -> 
            0.0031774434637365507, "prmax" -> 0.0027342790875667495, 
           "prDelta" -> 0.0025020761521141266, "attractive" -> True|>, 
          <|"pimax" -> 0.0045504120857386855, "piDelta" -> 
            0.0036220099484001976, "prmax" -> 0.0029723240500954986, 
           "prDelta" -> 0.0026520096365240174, "attractive" -> True|>, 
          <|"pimax" -> 0.0045389341727408725, "piDelta" -> 
            0.003143769133550838, "prmax" -> 0.0027644613649138445, 
           "prDelta" -> 0.0024403137576497216, "attractive" -> True|>, 
          <|"pimax" -> 0.0036487178039518735, "piDelta" -> 
            0.0036487178039518735, "prmax" -> 0.0026976712821633513, 
           "prDelta" -> 0.0026976712821633513, "attractive" -> True|>, 
          <|"pimax" -> 0.004444556069058479, "piDelta" -> 
            0.0026473065986192305, "prmax" -> 0.002686552456786413, 
           "prDelta" -> 0.002382176850873841, "attractive" -> True|>, 
          <|"pimax" -> 0.004123538823956886, "piDelta" -> 
            0.003997963229974672, "prmax" -> 0.002977740669142532, 
           "prDelta" -> 0.002977740669142532, "attractive" -> True|>, 
          <|"pimax" -> 0.0042185393039336095, "piDelta" -> 
            0.004037159629315207, "prmax" -> 0.003132154895896339, 
           "prDelta" -> 0.003132154895896339, "attractive" -> True|>, 
          <|"pimax" -> 0.004718198292914071, "piDelta" -> 
            0.0033540058644161612, "prmax" -> 0.003007455425788905, 
           "prDelta" -> 0.0027839116590112727, "attractive" -> True|>, 
          <|"pimax" -> 0.0042191083869474975, "piDelta" -> 
            0.002586768858703712, "prmax" -> 0.0028023666426608123, 
           "prDelta" -> 0.002130534375699004, "attractive" -> True|>, 
          <|"pimax" -> 0.0059119005830461716, "piDelta" -> 
            0.003953777561778643, "prmax" -> 0.002976768836053892, 
           "prDelta" -> 0.002779759936930034, "attractive" -> True|>, 
          <|"pimax" -> 0.00629616065875336, "piDelta" -> 
            0.0022600700301552154, "prmax" -> 0.003904852520710569, 
           "prDelta" -> 0.0021642888152888615, "attractive" -> True|>, 
          <|"pimax" -> 0.003972858978332702, "piDelta" -> 
            0.002736426485833167, "prmax" -> 0.0026584259931902265, 
           "prDelta" -> 0.002262927808615505, "attractive" -> True|>, 
          <|"pimax" -> 0.0035706356598125487, "piDelta" -> 
            0.002969336862806558, "prmax" -> 0.0025833610238696287, 
           "prDelta" -> 0.002368188384867334, "attractive" -> True|>, 
          <|"pimax" -> 0.005358704367852079, "piDelta" -> 
            0.0019583023293710026, "prmax" -> 0.0034649623925168188, 
           "prDelta" -> 0.0018595937290445748, "attractive" -> True|>, 
          <|"pimax" -> 0.004999511084322665, "piDelta" -> 
            0.0019254687394541612, "prmax" -> 0.003558478623935192, 
           "prDelta" -> 0.0019076223442330833, "attractive" -> True|>, 
          <|"pimax" -> 0.0043728398616790015, "piDelta" -> 
            0.0043728398616790015, "prmax" -> 0.0030780147935525306, 
           "prDelta" -> 0.0030780147935525306, "attractive" -> True|>, 
          <|"pimax" -> 0.004702860365436548, "piDelta" -> 
            0.003185960832763015, "prmax" -> 0.0029853306144706207, 
           "prDelta" -> 0.0024222185522913948, "attractive" -> True|>, 
          <|"pimax" -> 0.003507010479435784, "piDelta" -> 
            0.003039992840082504, "prmax" -> 0.0024133214931497384, 
           "prDelta" -> 0.0024133214931497384, "attractive" -> True|>, 
          <|"pimax" -> 0.0044264342863298, "piDelta" -> 0.0044264342863298, 
           "prmax" -> 0.0030120142369743424, "prDelta" -> 
            0.0030120142369743424, "attractive" -> True|>, 
          <|"pimax" -> 0.004651828707744465, "piDelta" -> 
            0.002852261746923682, "prmax" -> 0.002972862762516608, 
           "prDelta" -> 0.0024007918353796086, "attractive" -> True|>, 
          <|"pimax" -> 0.0038133284429605575, "piDelta" -> 
            0.0036886810887716034, "prmax" -> 0.0029260801061088346, 
           "prDelta" -> 0.002696291064766977, "attractive" -> True|>, 
          <|"pimax" -> 0.004098812435576044, "piDelta" -> 
            0.002944264394486127, "prmax" -> 0.0028101018941245025, 
           "prDelta" -> 0.0023491301527050184, "attractive" -> True|>, 
          <|"pimax" -> 0.003605123748188156, "piDelta" -> 
            0.00253315783362314, "prmax" -> 0.002617235299833156, 
           "prDelta" -> 0.0021747028866706338, "attractive" -> True|>, 
          <|"pimax" -> 0.004600215475324055, "piDelta" -> 
            0.003555962376127013, "prmax" -> 0.0028932846295422064, 
           "prDelta" -> 0.0026495095426991066, "attractive" -> True|>, 
          <|"pimax" -> 0.00408534229119677, "piDelta" -> 0.00408534229119677, 
           "prmax" -> 0.0026485660252077567, "prDelta" -> 
            0.002631177562003282, "attractive" -> True|>, 
          <|"pimax" -> 0.004198715374371344, "piDelta" -> 
            0.0028933465366501815, "prmax" -> 0.0028618085842450906, 
           "prDelta" -> 0.0020333616436416825, "attractive" -> True|>, 
          <|"pimax" -> 0.003350164464395373, "piDelta" -> 
            0.0032018981612883793, "prmax" -> 0.0026124548503952487, 
           "prDelta" -> 0.0026124548503952487, "attractive" -> True|>, 
          <|"pimax" -> 0.005025185384160552, "piDelta" -> 
            0.0019364329906258035, "prmax" -> 0.0032975005108564297, 
           "prDelta" -> 0.00195700585589236, "attractive" -> True|>, 
          <|"pimax" -> 0.00461593371872141, "piDelta" -> 0.00461593371872141, 
           "prmax" -> 0.003412841928476461, "prDelta" -> 
            0.003412841928476461, "attractive" -> True|>, 
          <|"pimax" -> 0.00542531523012712, "piDelta" -> 
            0.003947319584235817, "prmax" -> 0.003627269029001553, 
           "prDelta" -> 0.002674758381772838, "attractive" -> True|>, 
          <|"pimax" -> 0.004021228406694598, "piDelta" -> 
            0.003063470682380422, "prmax" -> 0.0029169962299065984, 
           "prDelta" -> 0.0023082469075267724, "attractive" -> True|>, 
          <|"pimax" -> 0.00406387162715493, "piDelta" -> 
            0.0024409684499798498, "prmax" -> 0.0028186153666972824, 
           "prDelta" -> 0.0021978175757535368, "attractive" -> True|>, 
          <|"pimax" -> 0.004606201982458426, "piDelta" -> 
            0.004396922690600001, "prmax" -> 0.0033532730603227315, 
           "prDelta" -> 0.0033532730603227315, "attractive" -> True|>, 
          <|"pimax" -> 0.0037267748788197327, "piDelta" -> 
            0.0037267748788197327, "prmax" -> 0.0026116809899798237, 
           "prDelta" -> 0.0026116809899798237, "attractive" -> True|>, 
          <|"pimax" -> 0.0045888425237680325, "piDelta" -> 
            0.0041380412464858615, "prmax" -> 0.002988571884749156, 
           "prDelta" -> 0.002848994260439458, "attractive" -> True|>, 
          <|"pimax" -> 0.004641314101272973, "piDelta" -> 
            0.0036262031547183407, "prmax" -> 0.0030439529859016766, 
           "prDelta" -> 0.0028237716031712505, "attractive" -> True|>, 
          <|"pimax" -> 0.004294794621709038, "piDelta" -> 
            0.002445308216148074, "prmax" -> 0.0028912551867470945, 
           "prDelta" -> 0.0021920325338030994, "attractive" -> True|>, 
          <|"pimax" -> 0.0039611720027127335, "piDelta" -> 
            0.0033527025356800515, "prmax" -> 0.0027199708901470407, 
           "prDelta" -> 0.0027199708901470407, "attractive" -> True|>, 
          <|"pimax" -> 0.003433909703024516, "piDelta" -> 
            0.0031567439711635706, "prmax" -> 0.00257529833502746, 
           "prDelta" -> 0.00233050968208557, "attractive" -> True|>, 
          <|"pimax" -> 0.003997620656939641, "piDelta" -> 
            0.0027855276110979534, "prmax" -> 0.002837332282991751, 
           "prDelta" -> 0.0022614996177342792, "attractive" -> True|>, 
          <|"pimax" -> 0.0034866725022989838, "piDelta" -> 
            0.003197651014049205, "prmax" -> 0.002711266157382265, 
           "prDelta" -> 0.002412486136224123, "attractive" -> True|>, 
          <|"pimax" -> 0.0037449456963705276, "piDelta" -> 
            0.0026171071641622563, "prmax" -> 0.002672059728264089, 
           "prDelta" -> 0.002314196326562428, "attractive" -> True|>, 
          <|"pimax" -> 0.0050389424428023445, "piDelta" -> 
            0.0021965698364079743, "prmax" -> 0.0030335397256997863, 
           "prDelta" -> 0.0020311639450136263, "attractive" -> True|>, 
          <|"pimax" -> 0.004937617441535342, "piDelta" -> 
            0.004937617441535342, "prmax" -> 0.0033938263751516363, 
           "prDelta" -> 0.0033938263751516363, "attractive" -> True|>, 
          <|"pimax" -> 0.003946359492732928, "piDelta" -> 
            0.003946359492732928, "prmax" -> 0.002858046169687642, 
           "prDelta" -> 0.002858046169687642, "attractive" -> True|>, 
          <|"pimax" -> 0.00415633775139599, "piDelta" -> 
            0.002329379098491217, "prmax" -> 0.0026529754447680307, 
           "prDelta" -> 0.002183937511631708, "attractive" -> True|>, 
          <|"pimax" -> 0.005955657436699006, "piDelta" -> 
            0.005955657436699006, "prmax" -> 0.003748585561527349, 
           "prDelta" -> 0.003748585561527349, "attractive" -> True|>, 
          <|"pimax" -> 0.004060139461913338, "piDelta" -> 
            0.002638952775340105, "prmax" -> 0.0027884440180494475, 
           "prDelta" -> 0.002359900986835173, "attractive" -> True|>, 
          <|"pimax" -> 0.005488046641380494, "piDelta" -> 
            0.0025308966754584925, "prmax" -> 0.0038272330884543066, 
           "prDelta" -> 0.0023782271219007453, "attractive" -> True|>, 
          <|"pimax" -> 0.0048797596951528415, "piDelta" -> 
            0.004742239663693579, "prmax" -> 0.0031940122387439937, 
           "prDelta" -> 0.0031940122387439937, "attractive" -> True|>, 
          <|"pimax" -> 0.004570393847640713, "piDelta" -> 
            0.002801097226759351, "prmax" -> 0.002983261392155398, 
           "prDelta" -> 0.002456796080686539, "attractive" -> True|>, 
          <|"pimax" -> 0.004639254361591484, "piDelta" -> 
            0.004639254361591484, "prmax" -> 0.003260067236101273, 
           "prDelta" -> 0.003260067236101273, "attractive" -> True|>, 
          <|"pimax" -> 0.003927077315528187, "piDelta" -> 
            0.0035637530326158946, "prmax" -> 0.0026051708491783717, 
           "prDelta" -> 0.002543688389047942, "attractive" -> True|>, 
          <|"pimax" -> 0.0032148334126689813, "piDelta" -> 
            0.002447237508619858, "prmax" -> 0.002511119547041173, 
           "prDelta" -> 0.0022461729953145207, "attractive" -> True|>, 
          <|"pimax" -> 0.004679988535606911, "piDelta" -> 
            0.0026419042923527362, "prmax" -> 0.0030530885065296197, 
           "prDelta" -> 0.0022645745069158427, "attractive" -> True|>, 
          <|"pimax" -> 0.005191257605926922, "piDelta" -> 
            0.002432338503543989, "prmax" -> 0.003292169611736007, 
           "prDelta" -> 0.0019840558786960046, "attractive" -> True|>, 
          <|"pimax" -> 0.0038374700144972055, "piDelta" -> 
            0.0014381395526717675, "prmax" -> 0.0025979241656387242, 
           "prDelta" -> 0.001745662581386223, "attractive" -> True|>, 
          <|"pimax" -> 0.0036642810542437784, "piDelta" -> 
            0.0029680371861260236, "prmax" -> 0.002780510169898625, 
           "prDelta" -> 0.0022740346211436104, "attractive" -> True|>, 
          <|"pimax" -> 0.003812469711221155, "piDelta" -> 
            0.0020499456300075666, "prmax" -> 0.0027834615875634073, 
           "prDelta" -> 0.001958257228022982, "attractive" -> True|>, 
          <|"pimax" -> 0.004571219173094752, "piDelta" -> 
            0.002957801762207083, "prmax" -> 0.0032500008684013836, 
           "prDelta" -> 0.0023994317359234928, "attractive" -> True|>, 
          <|"pimax" -> 0.004487037181818833, "piDelta" -> 
            0.002380221493378948, "prmax" -> 0.0028963111405457044, 
           "prDelta" -> 0.002212525660474757, "attractive" -> True|>, 
          <|"pimax" -> 0.005053442704194604, "piDelta" -> 
            0.004204877373660022, "prmax" -> 0.003203112973098299, 
           "prDelta" -> 0.002928046583436012, "attractive" -> True|>, 
          <|"pimax" -> 0.005207667274186468, "piDelta" -> 
            0.003648930726576656, "prmax" -> 0.0031913129104400133, 
           "prDelta" -> 0.0028467734521255158, "attractive" -> True|>, 
          <|"pimax" -> 0.0039887557134635895, "piDelta" -> 
            0.003221344993095146, "prmax" -> 0.00267200736944233, 
           "prDelta" -> 0.0025122569701716284, "attractive" -> True|>, 
          <|"pimax" -> 0.004526858196705986, "piDelta" -> 
            0.002161588017418101, "prmax" -> 0.0032051342881785137, 
           "prDelta" -> 0.00201678893565149, "attractive" -> True|>, 
          <|"pimax" -> 0.0038200195786815684, "piDelta" -> 
            0.0038200195786815684, "prmax" -> 0.0027327860783269826, 
           "prDelta" -> 0.0027327860783269826, "attractive" -> True|>, 
          <|"pimax" -> 0.005040822653499198, "piDelta" -> 
            0.004062413018857951, "prmax" -> 0.0030084210921316615, 
           "prDelta" -> 0.0028878034044829376, "attractive" -> True|>, 
          <|"pimax" -> 0.004234940451041693, "piDelta" -> 
            0.004234940451041693, "prmax" -> 0.002813285249268741, 
           "prDelta" -> 0.002786206492550462, "attractive" -> True|>, 
          <|"pimax" -> 0.005123248851101033, "piDelta" -> 
            0.0037139616469450223, "prmax" -> 0.003255458374388186, 
           "prDelta" -> 0.0028799386088509704, "attractive" -> True|>, 
          <|"pimax" -> 0.0042209898499012055, "piDelta" -> 
            0.0019601584799376764, "prmax" -> 0.0028376554962008904, 
           "prDelta" -> 0.002031292427046077, "attractive" -> True|>, 
          <|"pimax" -> 0.004808358371880965, "piDelta" -> 
            0.0035865020130183543, "prmax" -> 0.003736361975854549, 
           "prDelta" -> 0.0028743737617242084, "attractive" -> True|>, 
          <|"pimax" -> 0.003307774140453994, "piDelta" -> 
            0.003307774140453994, "prmax" -> 0.0024551414561250627, 
           "prDelta" -> 0.0024551414561250627, "attractive" -> True|>, 
          <|"pimax" -> 0.0039288494256139814, "piDelta" -> 
            0.003053831037600037, "prmax" -> 0.0026248915988088505, 
           "prDelta" -> 0.002471841746247526, "attractive" -> True|>, 
          <|"pimax" -> 0.003950533824343842, "piDelta" -> 
            0.003950533824343842, "prmax" -> 0.00294259372940752, 
           "prDelta" -> 0.00294259372940752, "attractive" -> True|>, 
          <|"pimax" -> 0.006017103467898789, "piDelta" -> 
            0.004200382449322437, "prmax" -> 0.0036871491297691904, 
           "prDelta" -> 0.002987283424270602, "attractive" -> True|>, 
          <|"pimax" -> 0.004576188034183796, "piDelta" -> 
            0.0033339935447796146, "prmax" -> 0.003096078730435402, 
           "prDelta" -> 0.002483453967937282, "attractive" -> True|>, 
          <|"pimax" -> 0.004883723498219328, "piDelta" -> 
            0.0036696678676920954, "prmax" -> 0.0032017147743144537, 
           "prDelta" -> 0.002744298596574126, "attractive" -> True|>, 
          <|"pimax" -> 0.0043836618784694, "piDelta" -> 
            0.0017925728076368572, "prmax" -> 0.0031245300771131153, 
           "prDelta" -> 0.0018679156064561936, "attractive" -> True|>, 
          <|"pimax" -> 0.003747864445138666, "piDelta" -> 
            0.003621289873923265, "prmax" -> 0.0027202471726864535, 
           "prDelta" -> 0.0027202471726864535, "attractive" -> True|>, 
          <|"pimax" -> 0.003578590733574646, "piDelta" -> 
            0.003249458880344572, "prmax" -> 0.0026273100760486113, 
           "prDelta" -> 0.0025073746301954966, "attractive" -> True|>, 
          <|"pimax" -> 0.0037227395252202606, "piDelta" -> 
            0.0035276736318780354, "prmax" -> 0.0027692508953972095, 
           "prDelta" -> 0.002697598449442923, "attractive" -> True|>, 
          <|"pimax" -> 0.004468255220865407, "piDelta" -> 
            0.004468255220865407, "prmax" -> 0.0029871697698712904, 
           "prDelta" -> 0.0029871697698712904, "attractive" -> True|>, 
          <|"pimax" -> 0.0028212938888039067, "piDelta" -> 
            0.0027776735722007933, "prmax" -> 0.00234867560447094, 
           "prDelta" -> 0.00234867560447094, "attractive" -> True|>, 
          <|"pimax" -> 0.0047030915555881505, "piDelta" -> 
            0.0020576467982128736, "prmax" -> 0.0030769556678087004, 
           "prDelta" -> 0.0019991153219231115, "attractive" -> True|>, 
          <|"pimax" -> 0.005809771708783691, "piDelta" -> 
            0.0027913555983886925, "prmax" -> 0.0038141161041250647, 
           "prDelta" -> 0.00227162574812678, "attractive" -> True|>, 
          <|"pimax" -> 0.004072747767447255, "piDelta" -> 
            0.00285229517389256, "prmax" -> 0.002769354834576682, 
           "prDelta" -> 0.002389369817135291, "attractive" -> True|>, 
          <|"pimax" -> 0.004210215289266874, "piDelta" -> 
            0.0025818467402414923, "prmax" -> 0.0029962456562642407, 
           "prDelta" -> 0.002142081698121218, "attractive" -> True|>, 
          <|"pimax" -> 0.0037586947829578326, "piDelta" -> 
            0.0023256438172302, "prmax" -> 0.0029073300731648605, 
           "prDelta" -> 0.0020196222872169425, "attractive" -> True|>, 
          <|"pimax" -> 0.005117288347243638, "piDelta" -> 
            0.0038352373345564013, "prmax" -> 0.0030144971883453247, 
           "prDelta" -> 0.002703046148807076, "attractive" -> True|>, 
          <|"pimax" -> 0.003703278877169243, "piDelta" -> 
            0.0022582157106432518, "prmax" -> 0.002630246712543738, 
           "prDelta" -> 0.002193080089652959, "attractive" -> True|>, 
          <|"pimax" -> 0.00654589753018061, "piDelta" -> 
            0.0052717491856057305, "prmax" -> 0.00393792916625176, 
           "prDelta" -> 0.003580152522033235, "attractive" -> True|>, 
          <|"pimax" -> 0.0037754686857384887, "piDelta" -> 
            0.003313272881291611, "prmax" -> 0.0027060568933001488, 
           "prDelta" -> 0.0025130109982367116, "attractive" -> True|>, 
          <|"pimax" -> 0.003982984263199018, "piDelta" -> 
            0.002749354425284073, "prmax" -> 0.003030484461011665, 
           "prDelta" -> 0.0023782398700355235, "attractive" -> True|>, 
          <|"pimax" -> 0.00416662240404358, "piDelta" -> 
            0.0030629734448799338, "prmax" -> 0.0026949010271671027, 
           "prDelta" -> 0.002338883383278546, "attractive" -> True|>, 
          <|"pimax" -> 0.004446542783190354, "piDelta" -> 
            0.004446542783190354, "prmax" -> 0.003021501146425107, 
           "prDelta" -> 0.003021501146425107, "attractive" -> True|>, 
          <|"pimax" -> 0.005586514732996748, "piDelta" -> 
            0.002808569399139907, "prmax" -> 0.0031826092162927943, 
           "prDelta" -> 0.002245079878215287, "attractive" -> True|>, 
          <|"pimax" -> 0.003908489108579983, "piDelta" -> 
            0.0028621585910566703, "prmax" -> 0.002646270714090675, 
           "prDelta" -> 0.0024720168725079466, "attractive" -> True|>, 
          <|"pimax" -> 0.003916955296602283, "piDelta" -> 
            0.0014066538567394076, "prmax" -> 0.002670286572243104, 
           "prDelta" -> 0.0016486594624453795, "attractive" -> True|>, 
          <|"pimax" -> 0.004552638089666799, "piDelta" -> 
            0.0028257858306175746, "prmax" -> 0.0028867301562654855, 
           "prDelta" -> 0.002303648296298189, "attractive" -> True|>, 
          <|"pimax" -> 0.003892045507664915, "piDelta" -> 
            0.0036658037737767497, "prmax" -> 0.002978080683225474, 
           "prDelta" -> 0.002978080683225474, "attractive" -> True|>, 
          <|"pimax" -> 0.004794034534873983, "piDelta" -> 
            0.0018829608737835353, "prmax" -> 0.0032497909933790667, 
           "prDelta" -> 0.0018206545734657832, "attractive" -> True|>, 
          <|"pimax" -> 0.0031349934288181494, "piDelta" -> 
            0.003091192341595838, "prmax" -> 0.0028111398745956045, 
           "prDelta" -> 0.0028111398745956045, "attractive" -> True|>, 
          <|"pimax" -> 0.0041115033803375825, "piDelta" -> 
            0.0021348239678723336, "prmax" -> 0.002868641936384566, 
           "prDelta" -> 0.0019527056606458608, "attractive" -> True|>, 
          <|"pimax" -> 0.004355523082279441, "piDelta" -> 
            0.002969367070191622, "prmax" -> 0.002907374224434381, 
           "prDelta" -> 0.0021938271222489724, "attractive" -> True|>, 
          <|"pimax" -> 0.004402939730881975, "piDelta" -> 
            0.004402939730881975, "prmax" -> 0.003252744777801548, 
           "prDelta" -> 0.003252744777801548, "attractive" -> True|>, 
          <|"pimax" -> 0.004910823329554843, "piDelta" -> 
            0.004910823329554843, "prmax" -> 0.003591160921131132, 
           "prDelta" -> 0.003591160921131132, "attractive" -> True|>, 
          <|"pimax" -> 0.005591088089947906, "piDelta" -> 
            0.0033397982329443094, "prmax" -> 0.0035646822239679436, 
           "prDelta" -> 0.002335933682899284, "attractive" -> True|>, 
          <|"pimax" -> 0.0038417177773947325, "piDelta" -> 
            0.0025723242787781654, "prmax" -> 0.002677461229838623, 
           "prDelta" -> 0.0022233967507226597, "attractive" -> True|>, 
          <|"pimax" -> 0.0031006202887115487, "piDelta" -> 
            0.002753686012523519, "prmax" -> 0.0023298430443586156, 
           "prDelta" -> 0.002313571694285542, "attractive" -> True|>, 
          <|"pimax" -> 0.0039924542584216394, "piDelta" -> 
            0.002769923670232259, "prmax" -> 0.0026728951186367014, 
           "prDelta" -> 0.002215062988307169, "attractive" -> True|>, 
          <|"pimax" -> 0.004474581344536746, "piDelta" -> 
            0.004405258074533398, "prmax" -> 0.0030353339625067053, 
           "prDelta" -> 0.0028785822770934252, "attractive" -> True|>, 
          <|"pimax" -> 0.004508567278431968, "piDelta" -> 
            0.002217368171217414, "prmax" -> 0.0029814595184685442, 
           "prDelta" -> 0.0022672471538571102, "attractive" -> True|>, 
          <|"pimax" -> 0.005128734630114563, "piDelta" -> 
            0.004996395485648938, "prmax" -> 0.0034244782949531516, 
           "prDelta" -> 0.0034244782949531516, "attractive" -> True|>, 
          <|"pimax" -> 0.004826566701407635, "piDelta" -> 
            0.004429868091842547, "prmax" -> 0.002965982476736619, 
           "prDelta" -> 0.0028768435692343125, "attractive" -> True|>, 
          <|"pimax" -> 0.0038025328746572854, "piDelta" -> 
            0.0024935982605574615, "prmax" -> 0.0027214568008520176, 
           "prDelta" -> 0.002242006278275703, "attractive" -> True|>, 
          <|"pimax" -> 0.003615969168751114, "piDelta" -> 
            0.003602120348843917, "prmax" -> 0.0027232650167622226, 
           "prDelta" -> 0.0027232650167622226, "attractive" -> True|>, 
          <|"pimax" -> 0.004329871053076858, "piDelta" -> 
            0.004329871053076858, "prmax" -> 0.0027492303918927206, 
           "prDelta" -> 0.0027492303918927206, "attractive" -> True|>, 
          <|"pimax" -> 0.0035670919010574276, "piDelta" -> 
            0.0032319884106653423, "prmax" -> 0.0025300606110477144, 
           "prDelta" -> 0.0025300606110477144, "attractive" -> True|>, 
          <|"pimax" -> 0.004449849062497074, "piDelta" -> 
            0.002403336706498586, "prmax" -> 0.00294781193850091, 
           "prDelta" -> 0.002149129272795074, "attractive" -> True|>, 
          <|"pimax" -> 0.005122532298157833, "piDelta" -> 
            0.005122532298157833, "prmax" -> 0.0033732208576413222, 
           "prDelta" -> 0.0033732208576413222, "attractive" -> True|>, 
          <|"pimax" -> 0.004031188050423339, "piDelta" -> 
            0.003517256215162783, "prmax" -> 0.002822694433261831, 
           "prDelta" -> 0.0027065904138285266, "attractive" -> True|>, 
          <|"pimax" -> 0.0050888343118528235, "piDelta" -> 
            0.003175697672964974, "prmax" -> 0.0030625105258451284, 
           "prDelta" -> 0.0024253673992184438, "attractive" -> True|>, 
          <|"pimax" -> 0.004889874132766118, "piDelta" -> 
            0.00436965489413995, "prmax" -> 0.0031535958381655447, 
           "prDelta" -> 0.0031535958381655447, "attractive" -> True|>, 
          <|"pimax" -> 0.006132786678530004, "piDelta" -> 
            0.003031097404398619, "prmax" -> 0.003730653062519207, 
           "prDelta" -> 0.0022904067149714918, "attractive" -> True|>, 
          <|"pimax" -> 0.0034810801561916626, "piDelta" -> 
            0.0033890723353317683, "prmax" -> 0.0025769005848516858, 
           "prDelta" -> 0.0025769005848516858, "attractive" -> True|>, 
          <|"pimax" -> 0.0073145317391306785, "piDelta" -> 
            0.00565498253646634, "prmax" -> 0.003922308108058135, 
           "prDelta" -> 0.003164925561751094, "attractive" -> True|>, 
          <|"pimax" -> 0.003768167732262638, "piDelta" -> 
            0.001634984093668766, "prmax" -> 0.002681052303250084, 
           "prDelta" -> 0.0017906417227401608, "attractive" -> True|>, 
          <|"pimax" -> 0.0038880889348865007, "piDelta" -> 
            0.0026316988795944446, "prmax" -> 0.002860226663433646, 
           "prDelta" -> 0.0023691894165967886, "attractive" -> True|>, 
          <|"pimax" -> 0.0035600146232238933, "piDelta" -> 
            0.003152739084768097, "prmax" -> 0.0024850867363122634, 
           "prDelta" -> 0.0024850867363122634, "attractive" -> True|>, 
          <|"pimax" -> 0.005808093972679454, "piDelta" -> 
            0.0023936909691354984, "prmax" -> 0.0034303192087133494, 
           "prDelta" -> 0.0022742085988191976, "attractive" -> True|>, 
          <|"pimax" -> 0.00673919032315238, "piDelta" -> 0.00673919032315238, 
           "prmax" -> 0.003998890233304715, "prDelta" -> 
            0.003998890233304715, "attractive" -> True|>, 
          <|"pimax" -> 0.004652298004075357, "piDelta" -> 
            0.002243894800020282, "prmax" -> 0.0033832750993336323, 
           "prDelta" -> 0.002008182312758336, "attractive" -> True|>, 
          <|"pimax" -> 0.005948503535286761, "piDelta" -> 
            0.005948503535286761, "prmax" -> 0.0033271229320050496, 
           "prDelta" -> 0.0033271229320050496, "attractive" -> True|>, 
          <|"pimax" -> 0.007866073517242996, "piDelta" -> 
            0.003056574633888823, "prmax" -> 0.003952739703196358, 
           "prDelta" -> 0.002619568013313317, "attractive" -> True|>, 
          <|"pimax" -> 0.0035367338624243973, "piDelta" -> 
            0.002172301983770591, "prmax" -> 0.002608217244493059, 
           "prDelta" -> 0.0020708225592700152, "attractive" -> True|>, 
          <|"pimax" -> 0.0049206790254116015, "piDelta" -> 
            0.0049206790254116015, "prmax" -> 0.003284529636628797, 
           "prDelta" -> 0.003284529636628797, "attractive" -> True|>, 
          <|"pimax" -> 0.00552093237226541, "piDelta" -> 0.00271203243414768, 
           "prmax" -> 0.003512472604314528, "prDelta" -> 
            0.0021969151499712475, "attractive" -> True|>, 
          <|"pimax" -> 0.004217483773736186, "piDelta" -> 
            0.002726960246864682, "prmax" -> 0.0029320567651242597, 
           "prDelta" -> 0.002245187025529897, "attractive" -> True|>, 
          <|"pimax" -> 0.004307160846770538, "piDelta" -> 
            0.004028083861197817, "prmax" -> 0.0028518641346685, 
           "prDelta" -> 0.0028518641346685, "attractive" -> True|>, 
          <|"pimax" -> 0.00397991294706886, "piDelta" -> 
            0.0039783201657269595, "prmax" -> 0.0029375109553102974, 
           "prDelta" -> 0.0027864789313864122, "attractive" -> True|>, 
          <|"pimax" -> 0.003602617351149419, "piDelta" -> 
            0.0030364671923808558, "prmax" -> 0.0025964322962206314, 
           "prDelta" -> 0.0025831982026646677, "attractive" -> True|>, 
          <|"pimax" -> 0.0036932826947503037, "piDelta" -> 
            0.0036932826947503037, "prmax" -> 0.0027291536499463778, 
           "prDelta" -> 0.0027291536499463778, "attractive" -> True|>, 
          <|"pimax" -> 0.004087088708950574, "piDelta" -> 
            0.0025926009417073822, "prmax" -> 0.002799324318779913, 
           "prDelta" -> 0.002082863205331098, "attractive" -> True|>, 
          <|"pimax" -> 0.010138191891930404, "piDelta" -> 
            0.0052345248291104434, "prmax" -> 0.005016197623456121, 
           "prDelta" -> 0.0036321414490712864, "attractive" -> True|>, 
          <|"pimax" -> 0.0038598656169434083, "piDelta" -> 
            0.002388387172164866, "prmax" -> 0.0026904446039134966, 
           "prDelta" -> 0.0023444481238353346, "attractive" -> True|>, 
          <|"pimax" -> 0.003887889605840985, "piDelta" -> 
            0.003823267985917284, "prmax" -> 0.0026422910401378095, 
           "prDelta" -> 0.0026422910401378095, "attractive" -> True|>, 
          <|"pimax" -> 0.004215702685075645, "piDelta" -> 
            0.0023211256330243693, "prmax" -> 0.002525772888055141, 
           "prDelta" -> 0.0023973511185323114, "attractive" -> True|>, 
          <|"pimax" -> 0.00548751579244011, "piDelta" -> 0.00548751579244011, 
           "prmax" -> 0.0036220385199883733, "prDelta" -> 
            0.0036220385199883733, "attractive" -> True|>, 
          <|"pimax" -> 0.004123794529588556, "piDelta" -> 
            0.003161181443911625, "prmax" -> 0.0031725887133102104, 
           "prDelta" -> 0.002604182595467633, "attractive" -> True|>, 
          <|"pimax" -> 0.00465100019662754, "piDelta" -> 
            0.003230950071350597, "prmax" -> 0.0026533948818776823, 
           "prDelta" -> 0.0024999411166678398, "attractive" -> True|>, 
          <|"pimax" -> 0.005018536369149781, "piDelta" -> 
            0.005018536369149781, "prmax" -> 0.0031899240165231425, 
           "prDelta" -> 0.0031899240165231425, "attractive" -> True|>, 
          <|"pimax" -> 0.004035084093886374, "piDelta" -> 
            0.0033432997830180502, "prmax" -> 0.002713563963666908, 
           "prDelta" -> 0.002713563963666908, "attractive" -> True|>, 
          <|"pimax" -> 0.004776525525517918, "piDelta" -> 
            0.002865761886803635, "prmax" -> 0.002882813912828719, 
           "prDelta" -> 0.0023155202342872074, "attractive" -> True|>, 
          <|"pimax" -> 0.0035778127535691633, "piDelta" -> 
            0.0019517897611539706, "prmax" -> 0.0025074487132443284, 
           "prDelta" -> 0.0018609102357981687, "attractive" -> True|>, 
          <|"pimax" -> 0.004880220915272672, "piDelta" -> 
            0.0029856559877169827, "prmax" -> 0.0030395695402612574, 
           "prDelta" -> 0.002419505740591463, "attractive" -> True|>, 
          <|"pimax" -> 0.004696468347772864, "piDelta" -> 
            0.0025133597404396334, "prmax" -> 0.003142620606653999, 
           "prDelta" -> 0.0023420684838855216, "attractive" -> True|>, 
          <|"pimax" -> 0.0036716769821900836, "piDelta" -> 
            0.002666464274522348, "prmax" -> 0.0024164501449257638, 
           "prDelta" -> 0.0024164501449257638, "attractive" -> True|>, 
          <|"pimax" -> 0.005462434441556924, "piDelta" -> 
            0.0033441997236424007, "prmax" -> 0.003371256490127614, 
           "prDelta" -> 0.0024780906324320794, "attractive" -> True|>, 
          <|"pimax" -> 0.0046875025076918864, "piDelta" -> 
            0.0018414482078024596, "prmax" -> 0.002921342308533504, 
           "prDelta" -> 0.0019764336562168635, "attractive" -> True|>, 
          <|"pimax" -> 0.006198451492983604, "piDelta" -> 
            0.006198451492983604, "prmax" -> 0.003928212189898376, 
           "prDelta" -> 0.003928212189898376, "attractive" -> True|>, 
          <|"pimax" -> 0.0037091834216713172, "piDelta" -> 
            0.00113124078276244, "prmax" -> 0.002324227093570024, 
           "prDelta" -> 0.0016755153547178452, "attractive" -> True|>, 
          <|"pimax" -> 0.004250151049387479, "piDelta" -> 
            0.0019433742513039831, "prmax" -> 0.0030206482995347025, 
           "prDelta" -> 0.001839693708536431, "attractive" -> True|>, 
          <|"pimax" -> 0.004896040813342632, "piDelta" -> 
            0.0033328403400806543, "prmax" -> 0.003433675180080274, 
           "prDelta" -> 0.002366320732664512, "attractive" -> True|>, 
          <|"pimax" -> 0.004233765068326226, "piDelta" -> 
            0.0031564254176934398, "prmax" -> 0.002938850670993009, 
           "prDelta" -> 0.0027021897313356364, "attractive" -> True|>, 
          <|"pimax" -> 0.003940403233457787, "piDelta" -> 
            0.002470704716226056, "prmax" -> 0.002565965839747465, 
           "prDelta" -> 0.0021293056329932574, "attractive" -> True|>, 
          <|"pimax" -> 0.005642209503700277, "piDelta" -> 
            0.005642209503700277, "prmax" -> 0.003320489624087713, 
           "prDelta" -> 0.003320489624087713, "attractive" -> True|>, 
          <|"pimax" -> 0.004936636390109255, "piDelta" -> 
            0.003527915368373386, "prmax" -> 0.003156563271776924, 
           "prDelta" -> 0.0026683441981501382, "attractive" -> True|>, 
          <|"pimax" -> 0.0040097566227581755, "piDelta" -> 
            0.0032986396255466873, "prmax" -> 0.0028058751668955406, 
           "prDelta" -> 0.002662348946632608, "attractive" -> True|>, 
          <|"pimax" -> 0.003754621407695299, "piDelta" -> 
            0.0032523333321286324, "prmax" -> 0.0025259411760418862, 
           "prDelta" -> 0.0025259411760418862, "attractive" -> True|>, 
          <|"pimax" -> 0.003938034026659492, "piDelta" -> 
            0.002832103658434418, "prmax" -> 0.003008219965183397, 
           "prDelta" -> 0.0025254399689405905, "attractive" -> True|>, 
          <|"pimax" -> 0.004477561902789392, "piDelta" -> 
            0.0035620241554399313, "prmax" -> 0.0028794442871981113, 
           "prDelta" -> 0.0027198139203655097, "attractive" -> True|>, 
          <|"pimax" -> 0.004009830352246646, "piDelta" -> 
            0.0022717886407873917, "prmax" -> 0.002910631340010067, 
           "prDelta" -> 0.0022288438465756038, "attractive" -> True|>, 
          <|"pimax" -> 0.004280199209727377, "piDelta" -> 
            0.002484709944887393, "prmax" -> 0.0030988674417923127, 
           "prDelta" -> 0.0021433479332472467, "attractive" -> True|>, 
          <|"pimax" -> 0.005381659963062272, "piDelta" -> 
            0.005381659963062272, "prmax" -> 0.0034179254920238774, 
           "prDelta" -> 0.0034179254920238774, "attractive" -> True|>, 
          <|"pimax" -> 0.003884912981069297, "piDelta" -> 
            0.0024001548112697457, "prmax" -> 0.0027069435879534735, 
           "prDelta" -> 0.0022319525973625836, "attractive" -> True|>, 
          <|"pimax" -> 0.004117305533899445, "piDelta" -> 
            0.002361811625147375, "prmax" -> 0.00282488165795887, 
           "prDelta" -> 0.0021866275515419215, "attractive" -> True|>, 
          <|"pimax" -> 0.004202483511755557, "piDelta" -> 
            0.00330559951449399, "prmax" -> 0.0028644558439826673, 
           "prDelta" -> 0.002487124454145017, "attractive" -> True|>, 
          <|"pimax" -> 0.003715201112594108, "piDelta" -> 
            0.003715201112594108, "prmax" -> 0.0029458523073969175, 
           "prDelta" -> 0.0029458523073969175, "attractive" -> True|>, 
          <|"pimax" -> 0.004585531371655034, "piDelta" -> 
            0.004585531371655034, "prmax" -> 0.002992279698633621, 
           "prDelta" -> 0.002992279698633621, "attractive" -> True|>, 
          <|"pimax" -> 0.00411495339564083, "piDelta" -> 
            0.002276959791213733, "prmax" -> 0.0025861169559420584, 
           "prDelta" -> 0.002071176876406887, "attractive" -> True|>, 
          <|"pimax" -> 0.003692471996476771, "piDelta" -> 
            0.003692471996476771, "prmax" -> 0.0025619788020158555, 
           "prDelta" -> 0.0024766282771180397, "attractive" -> True|>, 
          <|"pimax" -> 0.004684655409809248, "piDelta" -> 
            0.0028236320467730693, "prmax" -> 0.0027524900665129664, 
           "prDelta" -> 0.0023279791509594056, "attractive" -> True|>, 
          <|"pimax" -> 0.0047858188208795855, "piDelta" -> 
            0.003361007572309541, "prmax" -> 0.0030821956874890295, 
           "prDelta" -> 0.002591406906740281, "attractive" -> True|>, 
          <|"pimax" -> 0.004078894320935214, "piDelta" -> 
            0.002916411853656664, "prmax" -> 0.0026003226603428476, 
           "prDelta" -> 0.0021577194265732856, "attractive" -> True|>, 
          <|"pimax" -> 0.0050847813625548655, "piDelta" -> 
            0.0016243812702192906, "prmax" -> 0.003122095805998162, 
           "prDelta" -> 0.0018108113650580225, "attractive" -> True|>, 
          <|"pimax" -> 0.005528743213171165, "piDelta" -> 
            0.0036928662198607775, "prmax" -> 0.0032905989936569866, 
           "prDelta" -> 0.0026897212585661437, "attractive" -> True|>, 
          <|"pimax" -> 0.005048000040743502, "piDelta" -> 
            0.0036123484206451993, "prmax" -> 0.0032337578929627023, 
           "prDelta" -> 0.002457153640354164, "attractive" -> True|>, 
          <|"pimax" -> 0.003628854176272545, "piDelta" -> 
            0.003307197968470649, "prmax" -> 0.0026815391312371606, 
           "prDelta" -> 0.0026815391312371606, "attractive" -> True|>, 
          <|"pimax" -> 0.004864729357808689, "piDelta" -> 
            0.0036728640176608364, "prmax" -> 0.0027682437575336947, 
           "prDelta" -> 0.0025555683378445087, "attractive" -> True|>, 
          <|"pimax" -> 0.004580871755488645, "piDelta" -> 
            0.002700831016538546, "prmax" -> 0.0030861346773198226, 
           "prDelta" -> 0.0021841670467302836, "attractive" -> True|>, 
          <|"pimax" -> 0.0037565534186947535, "piDelta" -> 
            0.0037565534186947535, "prmax" -> 0.0025569947476497008, 
           "prDelta" -> 0.0025120687969347596, "attractive" -> True|>, 
          <|"pimax" -> 0.0048666500053835505, "piDelta" -> 
            0.0031026159799649672, "prmax" -> 0.002947381783203533, 
           "prDelta" -> 0.0023623903815761446, "attractive" -> True|>, 
          <|"pimax" -> 0.006066608366615561, "piDelta" -> 
            0.006066608366615561, "prmax" -> 0.0038362282637294707, 
           "prDelta" -> 0.0038362282637294707, "attractive" -> True|>, 
          <|"pimax" -> 0.004156706164607745, "piDelta" -> 
            0.0033392749400176823, "prmax" -> 0.0025095930606703295, 
           "prDelta" -> 0.002454312558064304, "attractive" -> True|>, 
          <|"pimax" -> 0.004522393266581568, "piDelta" -> 
            0.0034630202158194294, "prmax" -> 0.0029432438342112564, 
           "prDelta" -> 0.002551668163858386, "attractive" -> True|>, 
          <|"pimax" -> 0.004756668480168109, "piDelta" -> 
            0.004074980152466608, "prmax" -> 0.0031227745683709523, 
           "prDelta" -> 0.0028432445946240258, "attractive" -> True|>, 
          <|"pimax" -> 0.003486186178675674, "piDelta" -> 
            0.0019225376402193415, "prmax" -> 0.002417217341444625, 
           "prDelta" -> 0.0017830875243130383, "attractive" -> True|>, 
          <|"pimax" -> 0.004666307685376037, "piDelta" -> 
            0.004666307685376037, "prmax" -> 0.003154702547794617, 
           "prDelta" -> 0.003154702547794617, "attractive" -> True|>, 
          <|"pimax" -> 0.005633098819675488, "piDelta" -> 
            0.0028639168631320417, "prmax" -> 0.003711740794074021, 
           "prDelta" -> 0.002310431416236801, "attractive" -> True|>, 
          <|"pimax" -> 0.0061470053660542786, "piDelta" -> 
            0.0061470053660542786, "prmax" -> 0.0036700070493381628, 
           "prDelta" -> 0.0036700070493381628, "attractive" -> True|>, 
          <|"pimax" -> 0.004827294272060196, "piDelta" -> 
            0.004827294272060196, "prmax" -> 0.0032107661970913514, 
           "prDelta" -> 0.0032107661970913514, "attractive" -> True|>, 
          <|"pimax" -> 0.004889868082924185, "piDelta" -> 
            0.0025697090780746725, "prmax" -> 0.003274911937462432, 
           "prDelta" -> 0.002141101191568262, "attractive" -> True|>, 
          <|"pimax" -> 0.005049060937530806, "piDelta" -> 
            0.004150745580460113, "prmax" -> 0.002866199856460347, 
           "prDelta" -> 0.002739188718669326, "attractive" -> True|>, 
          <|"pimax" -> 0.003602083739802812, "piDelta" -> 
            0.002911722571644112, "prmax" -> 0.0026630424062493176, 
           "prDelta" -> 0.0025432282067701195, "attractive" -> True|>, 
          <|"pimax" -> 0.004861211575196375, "piDelta" -> 
            0.004026302870034185, "prmax" -> 0.0032446023781096357, 
           "prDelta" -> 0.0030205809938358354, "attractive" -> True|>, 
          <|"pimax" -> 0.0039814226960209744, "piDelta" -> 
            0.0036775656370758355, "prmax" -> 0.0028103116820163664, 
           "prDelta" -> 0.0028103116820163664, "attractive" -> True|>, 
          <|"pimax" -> 0.004315361766739791, "piDelta" -> 
            0.002582433409750857, "prmax" -> 0.002702805800057816, 
           "prDelta" -> 0.0023084917349773765, "attractive" -> True|>, 
          <|"pimax" -> 0.0048785365167780415, "piDelta" -> 
            0.003247107526821032, "prmax" -> 0.003224713028691346, 
           "prDelta" -> 0.0025956620193971626, "attractive" -> True|>, 
          <|"pimax" -> 0.004096598062954517, "piDelta" -> 
            0.004096598062954517, "prmax" -> 0.002932350446646676, 
           "prDelta" -> 0.002932350446646676, "attractive" -> True|>, 
          <|"pimax" -> 0.00643099281129018, "piDelta" -> 
            0.006259629936703258, "prmax" -> 0.0036020507036948874, 
           "prDelta" -> 0.0036020507036948874, "attractive" -> True|>, 
          <|"pimax" -> 0.00383968742920122, "piDelta" -> 
            0.003233138076132416, "prmax" -> 0.00261893114652343, 
           "prDelta" -> 0.00261893114652343, "attractive" -> True|>, 
          <|"pimax" -> 0.004039859771767044, "piDelta" -> 
            0.0033091332732669058, "prmax" -> 0.002747455270182993, 
           "prDelta" -> 0.0026825505545996103, "attractive" -> True|>, 
          <|"pimax" -> 0.003956431079370924, "piDelta" -> 
            0.003900471611332224, "prmax" -> 0.002916744504247526, 
           "prDelta" -> 0.002916744504247526, "attractive" -> True|>, 
          <|"pimax" -> 0.00524870545958743, "piDelta" -> 
            0.0052343528490015265, "prmax" -> 0.003030376562750666, 
           "prDelta" -> 0.003030376562750666, "attractive" -> True|>, 
          <|"pimax" -> 0.005240999802184215, "piDelta" -> 
            0.004059937254310861, "prmax" -> 0.003231592327320505, 
           "prDelta" -> 0.0029833630903585264, "attractive" -> True|>, 
          <|"pimax" -> 0.0037956651604225612, "piDelta" -> 
            0.0037956651604225612, "prmax" -> 0.002768407238314286, 
           "prDelta" -> 0.002768407238314286, "attractive" -> True|>, 
          <|"pimax" -> 0.004134256784873029, "piDelta" -> 
            0.004134256784873029, "prmax" -> 0.003335145534982997, 
           "prDelta" -> 0.003335145534982997, "attractive" -> True|>, 
          <|"pimax" -> 0.0038169935939993756, "piDelta" -> 
            0.0024831685941278095, "prmax" -> 0.002490444626084464, 
           "prDelta" -> 0.002247615268572676, "attractive" -> True|>, 
          <|"pimax" -> 0.003525034797995887, "piDelta" -> 
            0.002752914723079446, "prmax" -> 0.0023011680457906943, 
           "prDelta" -> 0.002131888672737433, "attractive" -> True|>, 
          <|"pimax" -> 0.004108433353256756, "piDelta" -> 
            0.00291308047595041, "prmax" -> 0.0027968246741495516, 
           "prDelta" -> 0.0023633708522282993, "attractive" -> True|>, 
          <|"pimax" -> 0.00392514319247163, "piDelta" -> 
            0.003211999437867371, "prmax" -> 0.002757108747911474, 
           "prDelta" -> 0.002654663731985828, "attractive" -> True|>, 
          <|"pimax" -> 0.0039746854161817795, "piDelta" -> 
            0.0038486615976820776, "prmax" -> 0.002792977653716413, 
           "prDelta" -> 0.002792977653716413, "attractive" -> True|>, 
          <|"pimax" -> 0.005998635213827349, "piDelta" -> 
            0.005998635213827349, "prmax" -> 0.0037396533547128033, 
           "prDelta" -> 0.0037396533547128033, "attractive" -> True|>, 
          <|"pimax" -> 0.004059547009985512, "piDelta" -> 
            0.002294909344810157, "prmax" -> 0.0028855780610430484, 
           "prDelta" -> 0.0022619986365820825, "attractive" -> True|>, 
          <|"pimax" -> 0.003340901666359921, "piDelta" -> 
            0.002804356971988553, "prmax" -> 0.002341422677943952, 
           "prDelta" -> 0.0021185603673180924, "attractive" -> True|>, 
          <|"pimax" -> 0.004690126531292736, "piDelta" -> 
            0.0037137345946176713, "prmax" -> 0.003330563677551383, 
           "prDelta" -> 0.0028313028242552937, "attractive" -> True|>, 
          <|"pimax" -> 0.005265334383633647, "piDelta" -> 
            0.004667372015898418, "prmax" -> 0.0034800318252542917, 
           "prDelta" -> 0.0031733041597838347, "attractive" -> True|>, 
          <|"pimax" -> 0.005444474481077178, "piDelta" -> 
            0.003658120452268144, "prmax" -> 0.00321764341570327, 
           "prDelta" -> 0.0028564298664341043, "attractive" -> True|>, 
          <|"pimax" -> 0.0037371043148016108, "piDelta" -> 
            0.002000704685895619, "prmax" -> 0.0025127344330538514, 
           "prDelta" -> 0.0019893289921213996, "attractive" -> True|>, 
          <|"pimax" -> 0.005176869690416894, "piDelta" -> 
            0.002616763934079593, "prmax" -> 0.0034802587294917747, 
           "prDelta" -> 0.0021679000104245063, "attractive" -> True|>, 
          <|"pimax" -> 0.004353151762236636, "piDelta" -> 
            0.003376888763551434, "prmax" -> 0.003084614410490177, 
           "prDelta" -> 0.0026625373369242025, "attractive" -> True|>, 
          <|"pimax" -> 0.0059244680534052355, "piDelta" -> 
            0.0031381434657970354, "prmax" -> 0.003489374270723094, 
           "prDelta" -> 0.0026717385471801687, "attractive" -> True|>, 
          <|"pimax" -> 0.004062078385330209, "piDelta" -> 
            0.0029408255717022066, "prmax" -> 0.0027112089319176608, 
           "prDelta" -> 0.0023797700492749294, "attractive" -> True|>, 
          <|"pimax" -> 0.004089815017291882, "piDelta" -> 
            0.0032319224687134035, "prmax" -> 0.0025305433636475996, 
           "prDelta" -> 0.0024350866218930136, "attractive" -> True|>, 
          <|"pimax" -> 0.00428503384100972, "piDelta" -> 0.00428503384100972, 
           "prmax" -> 0.002949880935986457, "prDelta" -> 
            0.002949880935986457, "attractive" -> True|>, 
          <|"pimax" -> 0.0035046801072187725, "piDelta" -> 
            0.00285221596293475, "prmax" -> 0.002680065557350248, 
           "prDelta" -> 0.0022194276121604156, "attractive" -> True|>, 
          <|"pimax" -> 0.005448524330802568, "piDelta" -> 
            0.005448524330802568, "prmax" -> 0.0036143226806375586, 
           "prDelta" -> 0.0036143226806375586, "attractive" -> True|>, 
          <|"pimax" -> 0.004711690100165867, "piDelta" -> 
            0.004711690100165867, "prmax" -> 0.003317154320080571, 
           "prDelta" -> 0.003317154320080571, "attractive" -> True|>, 
          <|"pimax" -> 0.0033343628672352107, "piDelta" -> 
            0.0021654702243373795, "prmax" -> 0.002438520388832263, 
           "prDelta" -> 0.001999093562438543, "attractive" -> True|>, 
          <|"pimax" -> 0.003400240035407605, "piDelta" -> 
            0.003400240035407605, "prmax" -> 0.002462985199009978, 
           "prDelta" -> 0.002462985199009978, "attractive" -> True|>, 
          <|"pimax" -> 0.0035912958043514986, "piDelta" -> 
            0.0028022990122542244, "prmax" -> 0.00246573084064942, 
           "prDelta" -> 0.00246573084064942, "attractive" -> True|>, 
          <|"pimax" -> 0.004298702952756192, "piDelta" -> 
            0.001641381465135084, "prmax" -> 0.002887043161684821, 
           "prDelta" -> 0.001912543080566189, "attractive" -> True|>, 
          <|"pimax" -> 0.004027217912860582, "piDelta" -> 
            0.004027217912860582, "prmax" -> 0.002805457546824775, 
           "prDelta" -> 0.002805457546824775, "attractive" -> True|>, 
          <|"pimax" -> 0.004675367259953256, "piDelta" -> 
            0.00210421791134188, "prmax" -> 0.0025495617469488497, 
           "prDelta" -> 0.002221248419237433, "attractive" -> True|>, 
          <|"pimax" -> 0.004154101805461468, "piDelta" -> 
            0.001944541009831008, "prmax" -> 0.0028929851663447637, 
           "prDelta" -> 0.0018255934116975035, "attractive" -> True|>, 
          <|"pimax" -> 0.005383656577174752, "piDelta" -> 
            0.0032308437826749337, "prmax" -> 0.0033067051515347752, 
           "prDelta" -> 0.0023213720619042664, "attractive" -> True|>, 
          <|"pimax" -> 0.004271076678471117, "piDelta" -> 
            0.0038101439522451952, "prmax" -> 0.0029594416047399185, 
           "prDelta" -> 0.0025873537945677073, "attractive" -> True|>, 
          <|"pimax" -> 0.005057221268644735, "piDelta" -> 
            0.002475725019043379, "prmax" -> 0.0030543688819199897, 
           "prDelta" -> 0.0022004685128732913, "attractive" -> True|>, 
          <|"pimax" -> 0.004993707454988296, "piDelta" -> 
            0.003252617728492601, "prmax" -> 0.003407107847402134, 
           "prDelta" -> 0.002404709157965366, "attractive" -> True|>, 
          <|"pimax" -> 0.004258912024061729, "piDelta" -> 
            0.0028023637540265664, "prmax" -> 0.0028422322479229396, 
           "prDelta" -> 0.0022186867698493766, "attractive" -> True|>, 
          <|"pimax" -> 0.004528032705630839, "piDelta" -> 
            0.002283414619753254, "prmax" -> 0.0027216515556467828, 
           "prDelta" -> 0.0021073656597536353, "attractive" -> True|>, 
          <|"pimax" -> 0.004733140404990261, "piDelta" -> 
            0.0036854853592640183, "prmax" -> 0.002792886509121722, 
           "prDelta" -> 0.00263976824379488, "attractive" -> True|>, 
          <|"pimax" -> 0.004471848695563135, "piDelta" -> 
            0.0025687037954431014, "prmax" -> 0.002687904278021271, 
           "prDelta" -> 0.0022892762524223463, "attractive" -> True|>, 
          <|"pimax" -> 0.005911091055936658, "piDelta" -> 
            0.002675486784470788, "prmax" -> 0.0035723543757791316, 
           "prDelta" -> 0.0022059483602607597, "attractive" -> True|>, 
          <|"pimax" -> 0.004201706620389927, "piDelta" -> 
            0.004201706620389927, "prmax" -> 0.002839394601202466, 
           "prDelta" -> 0.002839394601202466, "attractive" -> True|>, 
          <|"pimax" -> 0.004918004881671136, "piDelta" -> 
            0.0036183947163416965, "prmax" -> 0.0028920770532084917, 
           "prDelta" -> 0.002712702711523247, "attractive" -> True|>, 
          <|"pimax" -> 0.004188556517321336, "piDelta" -> 
            0.0038637342995556045, "prmax" -> 0.0028468528474877635, 
           "prDelta" -> 0.0028468528474877635, "attractive" -> True|>, 
          <|"pimax" -> 0.004634932408647175, "piDelta" -> 
            0.0033573539894553254, "prmax" -> 0.0028574190703389724, 
           "prDelta" -> 0.002566022103883861, "attractive" -> True|>, 
          <|"pimax" -> 0.004130653552655117, "piDelta" -> 
            0.0022078982368528353, "prmax" -> 0.002584023438124071, 
           "prDelta" -> 0.0020552883766174848, "attractive" -> True|>, 
          <|"pimax" -> 0.004973190358602283, "piDelta" -> 
            0.0034799012068328873, "prmax" -> 0.0035681776402520116, 
           "prDelta" -> 0.002877146273526389, "attractive" -> True|>, 
          <|"pimax" -> 0.004297381940991121, "piDelta" -> 
            0.002441640641666883, "prmax" -> 0.0026231373513288148, 
           "prDelta" -> 0.0023923206805152425, "attractive" -> True|>, 
          <|"pimax" -> 0.0035956091583003546, "piDelta" -> 
            0.0034310132801000483, "prmax" -> 0.0026277631525981645, 
           "prDelta" -> 0.0026277631525981645, "attractive" -> True|>, 
          <|"pimax" -> 0.004118135438210101, "piDelta" -> 
            0.004118135438210101, "prmax" -> 0.003111293165373434, 
           "prDelta" -> 0.003111293165373434, "attractive" -> True|>, 
          <|"pimax" -> 0.004262466860803196, "piDelta" -> 
            0.0032616051798971964, "prmax" -> 0.0030182559198860073, 
           "prDelta" -> 0.0025506745868488336, "attractive" -> True|>, 
          <|"pimax" -> 0.004323904635630943, "piDelta" -> 
            0.0020527099498608577, "prmax" -> 0.003018883687251514, 
           "prDelta" -> 0.001998923843783636, "attractive" -> True|>, 
          <|"pimax" -> 0.0031697629396031115, "piDelta" -> 
            0.002752097297365574, "prmax" -> 0.0025038655718236037, 
           "prDelta" -> 0.00212129096875939, "attractive" -> True|>, 
          <|"pimax" -> 0.005473512190243963, "piDelta" -> 
            0.0018312896086686164, "prmax" -> 0.003501963116024743, 
           "prDelta" -> 0.002004132870031214, "attractive" -> True|>, 
          <|"pimax" -> 0.004308727950717041, "piDelta" -> 
            0.0033089915965860556, "prmax" -> 0.0029110865699292798, 
           "prDelta" -> 0.0025958548237863485, "attractive" -> True|>, 
          <|"pimax" -> 0.003709853868930657, "piDelta" -> 
            0.003486912648019157, "prmax" -> 0.002666168192996106, 
           "prDelta" -> 0.002666168192996106, "attractive" -> True|>, 
          <|"pimax" -> 0.004720420271434252, "piDelta" -> 
            0.0012353266487428304, "prmax" -> 0.0033558412391942465, 
           "prDelta" -> 0.0014639764740919591, "attractive" -> True|>, 
          <|"pimax" -> 0.004058252982080793, "piDelta" -> 
            0.002437634882223624, "prmax" -> 0.002965237345927007, 
           "prDelta" -> 0.0020243838594295577, "attractive" -> True|>, 
          <|"pimax" -> 0.005782215502305705, "piDelta" -> 
            0.0029389581008748664, "prmax" -> 0.0035189012635777808, 
           "prDelta" -> 0.0022864581963471992, "attractive" -> True|>, 
          <|"pimax" -> 0.005556120651198811, "piDelta" -> 
            0.005556120651198811, "prmax" -> 0.003404074731325807, 
           "prDelta" -> 0.003404074731325807, "attractive" -> True|>, 
          <|"pimax" -> 0.00428534767815737, "piDelta" -> 0.00428534767815737, 
           "prmax" -> 0.0031127802310007245, "prDelta" -> 
            0.0031127802310007245, "attractive" -> True|>, 
          <|"pimax" -> 0.005590417673236, "piDelta" -> 0.0035339745487394324, 
           "prmax" -> 0.003744270056792952, "prDelta" -> 
            0.002735948350937711, "attractive" -> True|>, 
          <|"pimax" -> 0.003957305151181934, "piDelta" -> 
            0.003679527543304573, "prmax" -> 0.002629444771908225, 
           "prDelta" -> 0.0026020565222133313, "attractive" -> True|>, 
          <|"pimax" -> 0.0032243567745256457, "piDelta" -> 
            0.0024110731573271523, "prmax" -> 0.002351391089797547, 
           "prDelta" -> 0.002250163598186509, "attractive" -> True|>, 
          <|"pimax" -> 0.003789342049134561, "piDelta" -> 
            0.003789342049134561, "prmax" -> 0.0027415767132910386, 
           "prDelta" -> 0.0027415767132910386, "attractive" -> True|>, 
          <|"pimax" -> 0.005322396262133671, "piDelta" -> 
            0.005322396262133671, "prmax" -> 0.0035970466212116043, 
           "prDelta" -> 0.0035970466212116043, "attractive" -> True|>, 
          <|"pimax" -> 0.004576286097185928, "piDelta" -> 
            0.0030638840188472855, "prmax" -> 0.0028450827827092395, 
           "prDelta" -> 0.0023559524754769895, "attractive" -> True|>, 
          <|"pimax" -> 0.003613490132281914, "piDelta" -> 
            0.0033348334777252133, "prmax" -> 0.0026266839010671396, 
           "prDelta" -> 0.0026266839010671396, "attractive" -> True|>, 
          <|"pimax" -> 0.00545543423741293, "piDelta" -> 
            0.0022701505851123235, "prmax" -> 0.003650089513415432, 
           "prDelta" -> 0.0021797214486255763, "attractive" -> True|>, 
          <|"pimax" -> 0.004086373780769855, "piDelta" -> 
            0.002863132051005647, "prmax" -> 0.002747700714689941, 
           "prDelta" -> 0.0022162478446511058, "attractive" -> True|>, 
          <|"pimax" -> 0.005576929614819931, "piDelta" -> 
            0.0031392332660776586, "prmax" -> 0.0033752061938240327, 
           "prDelta" -> 0.0026207586639091776, "attractive" -> True|>, 
          <|"pimax" -> 0.004285695180217619, "piDelta" -> 
            0.0035548588917068994, "prmax" -> 0.0027680309443888895, 
           "prDelta" -> 0.0027280371206734083, "attractive" -> True|>, 
          <|"pimax" -> 0.004457742206297589, "piDelta" -> 
            0.0035706243913298055, "prmax" -> 0.0029125161624681305, 
           "prDelta" -> 0.0025885499969178737, "attractive" -> True|>, 
          <|"pimax" -> 0.004050620917377111, "piDelta" -> 
            0.004050620917377111, "prmax" -> 0.0030211671321963033, 
           "prDelta" -> 0.0030211671321963033, "attractive" -> True|>, 
          <|"pimax" -> 0.003945954967494967, "piDelta" -> 
            0.003458830209075165, "prmax" -> 0.002881147329461624, 
           "prDelta" -> 0.002881147329461624, "attractive" -> True|>, 
          <|"pimax" -> 0.004943861898264643, "piDelta" -> 
            0.004943861898264643, "prmax" -> 0.003226395767330303, 
           "prDelta" -> 0.003226395767330303, "attractive" -> True|>, 
          <|"pimax" -> 0.005055747377166032, "piDelta" -> 
            0.0030138808979591823, "prmax" -> 0.0031810569065955866, 
           "prDelta" -> 0.002328766659632004, "attractive" -> True|>, 
          <|"pimax" -> 0.005076714645950216, "piDelta" -> 
            0.00234616139491207, "prmax" -> 0.0032363453692133186, 
           "prDelta" -> 0.002162643010833087, "attractive" -> True|>, 
          <|"pimax" -> 0.014607240502850574, "piDelta" -> 
            0.00249771459080663, "prmax" -> 0.006523654860013444, 
           "prDelta" -> 0.002196594509761591, "attractive" -> True|>, 
          <|"pimax" -> 0.004034240989998445, "piDelta" -> 
            0.003726806213822251, "prmax" -> 0.002876309329570059, 
           "prDelta" -> 0.002565308414035957, "attractive" -> True|>, 
          <|"pimax" -> 0.003846291415587717, "piDelta" -> 
            0.003846291415587717, "prmax" -> 0.002884225325520688, 
           "prDelta" -> 0.002884225325520688, "attractive" -> True|>, 
          <|"pimax" -> 0.003190288695234396, "piDelta" -> 
            0.0023731566776959132, "prmax" -> 0.0023991788459234026, 
           "prDelta" -> 0.0020857567228356726, "attractive" -> True|>, 
          <|"pimax" -> 0.0036227449206207526, "piDelta" -> 
            0.002285019465439334, "prmax" -> 0.002490283224536137, 
           "prDelta" -> 0.0020503580050554074, "attractive" -> True|>, 
          <|"pimax" -> 0.003672934212151267, "piDelta" -> 
            0.0029963767859855204, "prmax" -> 0.0027090244360204515, 
           "prDelta" -> 0.0023884720225132074, "attractive" -> True|>, 
          <|"pimax" -> 0.0040308074826230535, "piDelta" -> 
            0.003499440327402396, "prmax" -> 0.002635212561785756, 
           "prDelta" -> 0.002563059595570842, "attractive" -> True|>, 
          <|"pimax" -> 0.0036684975808313662, "piDelta" -> 
            0.0022361973760289602, "prmax" -> 0.0026081215129374427, 
           "prDelta" -> 0.002276197518950707, "attractive" -> True|>, 
          <|"pimax" -> 0.003897921596761802, "piDelta" -> 
            0.00388517348313564, "prmax" -> 0.002702972169867688, 
           "prDelta" -> 0.002702972169867688, "attractive" -> True|>, 
          <|"pimax" -> 0.004189839769991569, "piDelta" -> 
            0.0022240371527107294, "prmax" -> 0.002861929828479142, 
           "prDelta" -> 0.002247091441140886, "attractive" -> True|>, 
          <|"pimax" -> 0.0042425752032546615, "piDelta" -> 
            0.002432568398318242, "prmax" -> 0.0029240601815399133, 
           "prDelta" -> 0.0021431809931429673, "attractive" -> True|>, 
          <|"pimax" -> 0.006391775828298853, "piDelta" -> 
            0.003986035849685718, "prmax" -> 0.003404048244274223, 
           "prDelta" -> 0.002831126619355101, "attractive" -> True|>, 
          <|"pimax" -> 0.004361776084239648, "piDelta" -> 
            0.0035457506946029943, "prmax" -> 0.0028102808510648268, 
           "prDelta" -> 0.002520660964069793, "attractive" -> True|>, 
          <|"pimax" -> 0.004075795676988881, "piDelta" -> 
            0.0028494816807840546, "prmax" -> 0.002749013801434866, 
           "prDelta" -> 0.0022562053776630044, "attractive" -> True|>, 
          <|"pimax" -> 0.005921178732162664, "piDelta" -> 
            0.0037298245728116285, "prmax" -> 0.003393949503315123, 
           "prDelta" -> 0.0027272818500594623, "attractive" -> True|>, 
          <|"pimax" -> 0.006190283412180838, "piDelta" -> 
            0.0034839278762251384, "prmax" -> 0.0040414211504078415, 
           "prDelta" -> 0.0026317730403038653, "attractive" -> True|>, 
          <|"pimax" -> 0.00460849823531154, "piDelta" -> 
            0.004478900688868075, "prmax" -> 0.0032233987891250836, 
           "prDelta" -> 0.0032233987891250836, "attractive" -> True|>, 
          <|"pimax" -> 0.0036971910779795445, "piDelta" -> 
            0.002751628157550952, "prmax" -> 0.002365319466295861, 
           "prDelta" -> 0.0022222741784597975, "attractive" -> True|>, 
          <|"pimax" -> 0.003684231580533031, "piDelta" -> 
            0.002442907296111782, "prmax" -> 0.0025274959381813575, 
           "prDelta" -> 0.002341345809514669, "attractive" -> True|>, 
          <|"pimax" -> 0.004309822116817975, "piDelta" -> 
            0.0027236995109060675, "prmax" -> 0.002890054136698615, 
           "prDelta" -> 0.0021852837764927344, "attractive" -> True|>, 
          <|"pimax" -> 0.004906366158940594, "piDelta" -> 
            0.0034623438691953443, "prmax" -> 0.003433509926769923, 
           "prDelta" -> 0.002899407169454762, "attractive" -> True|>, 
          <|"pimax" -> 0.004608356270409285, "piDelta" -> 
            0.004608356270409285, "prmax" -> 0.003356469162483763, 
           "prDelta" -> 0.003356469162483763, "attractive" -> True|>, 
          <|"pimax" -> 0.004213650443618566, "piDelta" -> 
            0.004213650443618566, "prmax" -> 0.002998963682077287, 
           "prDelta" -> 0.002998963682077287, "attractive" -> True|>, 
          <|"pimax" -> 0.004583517465939646, "piDelta" -> 
            0.0026182432567563667, "prmax" -> 0.003019930839482126, 
           "prDelta" -> 0.002313664537516558, "attractive" -> True|>, 
          <|"pimax" -> 0.004645157620850857, "piDelta" -> 
            0.0022296564712034053, "prmax" -> 0.0031584070242183545, 
           "prDelta" -> 0.0021403167606760844, "attractive" -> True|>, 
          <|"pimax" -> 0.004834362564138981, "piDelta" -> 
            0.004834362564138981, "prmax" -> 0.0031061062508131176, 
           "prDelta" -> 0.0031061062508131176, "attractive" -> True|>, 
          <|"pimax" -> 0.0035830410491508166, "piDelta" -> 
            0.0021232898293476504, "prmax" -> 0.0024934960411975857, 
           "prDelta" -> 0.0019129684221995617, "attractive" -> True|>, 
          <|"pimax" -> 0.004276033919657398, "piDelta" -> 
            0.004100262933013194, "prmax" -> 0.0029087024745691466, 
           "prDelta" -> 0.0026179190001651203, "attractive" -> True|>, 
          <|"pimax" -> 0.004456029061104528, "piDelta" -> 
            0.002423953596754615, "prmax" -> 0.0027424436894219807, 
           "prDelta" -> 0.0022316043730424727, "attractive" -> True|>, 
          <|"pimax" -> 0.005788390854516077, "piDelta" -> 
            0.002365075522556213, "prmax" -> 0.0035326550375261315, 
           "prDelta" -> 0.002220912437580547, "attractive" -> True|>, 
          <|"pimax" -> 0.003998019816098115, "piDelta" -> 
            0.0019182317522365609, "prmax" -> 0.0026865455463945735, 
           "prDelta" -> 0.0019372638276097128, "attractive" -> True|>, 
          <|"pimax" -> 0.0035069155851019246, "piDelta" -> 
            0.0035069155851019246, "prmax" -> 0.0026859861944437888, 
           "prDelta" -> 0.0026859861944437888, "attractive" -> True|>, 
          <|"pimax" -> 0.004137796639492898, "piDelta" -> 
            0.0033104204075704905, "prmax" -> 0.002802114538080357, 
           "prDelta" -> 0.002654975295537641, "attractive" -> True|>, 
          <|"pimax" -> 0.003612517353458854, "piDelta" -> 
            0.0019807680378688647, "prmax" -> 0.00251594544841385, 
           "prDelta" -> 0.0018936626784429112, "attractive" -> True|>, 
          <|"pimax" -> 0.004203332229361032, "piDelta" -> 
            0.001995417836990075, "prmax" -> 0.00271074846478362, 
           "prDelta" -> 0.0021194324190365707, "attractive" -> True|>, 
          <|"pimax" -> 0.003993212743909083, "piDelta" -> 
            0.0018064724907546747, "prmax" -> 0.0025155937393591854, 
           "prDelta" -> 0.002017480238024507, "attractive" -> True|>, 
          <|"pimax" -> 0.004367680746451922, "piDelta" -> 
            0.0032602226203757643, "prmax" -> 0.0029065047252853945, 
           "prDelta" -> 0.0024636836632963804, "attractive" -> True|>, 
          <|"pimax" -> 0.004132261361557168, "piDelta" -> 
            0.0037105834795745467, "prmax" -> 0.00291388946685772, 
           "prDelta" -> 0.002698286510223027, "attractive" -> True|>, 
          <|"pimax" -> 0.004796102964548495, "piDelta" -> 
            0.003374344532805891, "prmax" -> 0.0029960863939501167, 
           "prDelta" -> 0.00260443772135326, "attractive" -> True|>, 
          <|"pimax" -> 0.0037238186229537435, "piDelta" -> 
            0.0018537993354654557, "prmax" -> 0.002549680059224144, 
           "prDelta" -> 0.001821663481027232, "attractive" -> True|>, 
          <|"pimax" -> 0.005489702894411951, "piDelta" -> 
            0.004645473638882117, "prmax" -> 0.0037667260085312375, 
           "prDelta" -> 0.003290577787013757, "attractive" -> True|>, 
          <|"pimax" -> 0.003647242654138684, "piDelta" -> 
            0.0025687972450430586, "prmax" -> 0.002692493573031072, 
           "prDelta" -> 0.002349792938094777, "attractive" -> True|>, 
          <|"pimax" -> 0.00419997819101158, "piDelta" -> 
            0.003136280609168473, "prmax" -> 0.002887663990415468, 
           "prDelta" -> 0.0024322038110391677, "attractive" -> True|>, 
          <|"pimax" -> 0.004000939708931573, "piDelta" -> 
            0.0025233896169104012, "prmax" -> 0.003123818612042671, 
           "prDelta" -> 0.0021669221344535307, "attractive" -> True|>, 
          <|"pimax" -> 0.0038261567265050742, "piDelta" -> 
            0.003030808307528747, "prmax" -> 0.0026430942741862075, 
           "prDelta" -> 0.0025675646622140987, "attractive" -> True|>, 
          <|"pimax" -> 0.004127002254484525, "piDelta" -> 
            0.004127002254484525, "prmax" -> 0.0028518953637837506, 
           "prDelta" -> 0.0028518953637837506, "attractive" -> True|>, 
          <|"pimax" -> 0.003878198458017002, "piDelta" -> 
            0.0036743036872967506, "prmax" -> 0.002861644345872413, 
           "prDelta" -> 0.002861644345872413, "attractive" -> True|>, 
          <|"pimax" -> 0.004946615074487317, "piDelta" -> 
            0.0034500288194165857, "prmax" -> 0.0032773157128773416, 
           "prDelta" -> 0.0025635917665796063, "attractive" -> True|>, 
          <|"pimax" -> 0.003561600273006986, "piDelta" -> 
            0.0032474726779756014, "prmax" -> 0.002438901308512873, 
           "prDelta" -> 0.002438901308512873, "attractive" -> True|>, 
          <|"pimax" -> 0.005482836877817337, "piDelta" -> 
            0.003092854801171928, "prmax" -> 0.003542145862944667, 
           "prDelta" -> 0.002457900828799363, "attractive" -> True|>, 
          <|"pimax" -> 0.007319959278073463, "piDelta" -> 
            0.004172597657509797, "prmax" -> 0.003932688342392829, 
           "prDelta" -> 0.002645624898289958, "attractive" -> True|>, 
          <|"pimax" -> 0.003484113636795872, "piDelta" -> 
            0.0031874194829074384, "prmax" -> 0.002728326909462281, 
           "prDelta" -> 0.002728326909462281, "attractive" -> True|>, 
          <|"pimax" -> 0.005634837406603305, "piDelta" -> 
            0.002720132553350578, "prmax" -> 0.003004373374289908, 
           "prDelta" -> 0.0024599915019707505, "attractive" -> True|>, 
          <|"pimax" -> 0.00549377878838573, "piDelta" -> 
            0.0024805151709368137, "prmax" -> 0.0030379556695793, 
           "prDelta" -> 0.0023082337476423333, "attractive" -> True|>, 
          <|"pimax" -> 0.004834999098559806, "piDelta" -> 
            0.0041556168874099806, "prmax" -> 0.0030399492346427984, 
           "prDelta" -> 0.00295998207536579, "attractive" -> True|>, 
          <|"pimax" -> 0.004496328724699468, "piDelta" -> 
            0.004496328724699468, "prmax" -> 0.0032036757081465154, 
           "prDelta" -> 0.0032036757081465154, "attractive" -> True|>, 
          <|"pimax" -> 0.0035056222862251173, "piDelta" -> 
            0.0032734939437965562, "prmax" -> 0.0027359043456588825, 
           "prDelta" -> 0.00257144201447838, "attractive" -> True|>, 
          <|"pimax" -> 0.003966395462400751, "piDelta" -> 
            0.002525270606096516, "prmax" -> 0.0024548580185914637, 
           "prDelta" -> 0.0024548580185914637, "attractive" -> True|>, 
          <|"pimax" -> 0.003943374017453983, "piDelta" -> 
            0.0030700032078845537, "prmax" -> 0.0025651735654945293, 
           "prDelta" -> 0.0022861543872272592, "attractive" -> True|>, 
          <|"pimax" -> 0.003058984279540499, "piDelta" -> 
            0.0026448329626010377, "prmax" -> 0.0024821418535838067, 
           "prDelta" -> 0.0023950715907313297, "attractive" -> True|>, 
          <|"pimax" -> 0.00455918958329446, "piDelta" -> 
            0.003914797382723083, "prmax" -> 0.0027936131376725443, 
           "prDelta" -> 0.0027468742713070023, "attractive" -> True|>, 
          <|"pimax" -> 0.004003979085101406, "piDelta" -> 
            0.0037091965098556452, "prmax" -> 0.0030289670755478306, 
           "prDelta" -> 0.0030289670755478306, "attractive" -> True|>, 
          <|"pimax" -> 0.004805166356956132, "piDelta" -> 
            0.002728077783297979, "prmax" -> 0.003358826739072238, 
           "prDelta" -> 0.0020723640826862282, "attractive" -> True|>, 
          <|"pimax" -> 0.004448266586424241, "piDelta" -> 
            0.0023797595215318506, "prmax" -> 0.0029387218096467984, 
           "prDelta" -> 0.0021354812120163024, "attractive" -> True|>, 
          <|"pimax" -> 0.004166100129260743, "piDelta" -> 
            0.0024118917534542215, "prmax" -> 0.002801419988482143, 
           "prDelta" -> 0.00219663114792168, "attractive" -> True|>, 
          <|"pimax" -> 0.006352476280623408, "piDelta" -> 
            0.0037961923793876293, "prmax" -> 0.003592587689295585, 
           "prDelta" -> 0.002604489263980473, "attractive" -> True|>, 
          <|"pimax" -> 0.004183938109600774, "piDelta" -> 
            0.002936443411118721, "prmax" -> 0.0025092703030689116, 
           "prDelta" -> 0.002452941610862144, "attractive" -> True|>, 
          <|"pimax" -> 0.0041357158556896605, "piDelta" -> 
            0.0041357158556896605, "prmax" -> 0.0029835034731328248, 
           "prDelta" -> 0.0029835034731328248, "attractive" -> True|>, 
          <|"pimax" -> 0.004572713578039073, "piDelta" -> 
            0.0026132366019699428, "prmax" -> 0.0028268415284641427, 
           "prDelta" -> 0.002193935620898533, "attractive" -> True|>, 
          <|"pimax" -> 0.006080704088178712, "piDelta" -> 
            0.003868150755088388, "prmax" -> 0.0036113612062339956, 
           "prDelta" -> 0.0029010136525571195, "attractive" -> True|>, 
          <|"pimax" -> 0.0036943963132429957, "piDelta" -> 
            0.0036943963132429957, "prmax" -> 0.0028283092824564963, 
           "prDelta" -> 0.0028283092824564963, "attractive" -> True|>, 
          <|"pimax" -> 0.004869723540664911, "piDelta" -> 
            0.004751248779414439, "prmax" -> 0.0030535779447303677, 
           "prDelta" -> 0.0030535779447303677, "attractive" -> True|>, 
          <|"pimax" -> 0.0034732098810990888, "piDelta" -> 
            0.003182434711410309, "prmax" -> 0.0027462571910803367, 
           "prDelta" -> 0.0027462571910803367, "attractive" -> True|>, 
          <|"pimax" -> 0.006852584528036552, "piDelta" -> 
            0.0010368653371925275, "prmax" -> 0.004271240836239425, 
           "prDelta" -> 0.001536055145439046, "attractive" -> True|>, 
          <|"pimax" -> 0.004577145244587364, "piDelta" -> 
            0.004577145244587364, "prmax" -> 0.0031792735507495604, 
           "prDelta" -> 0.0031792735507495604, "attractive" -> True|>, 
          <|"pimax" -> 0.004022485843366653, "piDelta" -> 
            0.004022485843366653, "prmax" -> 0.0027798160337199986, 
           "prDelta" -> 0.0027798160337199986, "attractive" -> True|>, 
          <|"pimax" -> 0.003416272477794204, "piDelta" -> 
            0.002564098252125837, "prmax" -> 0.0026905320196608596, 
           "prDelta" -> 0.0022973277087690474, "attractive" -> True|>, 
          <|"pimax" -> 0.004250170215099856, "piDelta" -> 
            0.00246992290536815, "prmax" -> 0.003016454357213778, 
           "prDelta" -> 0.0021884063323040497, "attractive" -> True|>, 
          <|"pimax" -> 0.0035722813345459435, "piDelta" -> 
            0.002510551999633631, "prmax" -> 0.002544363661722897, 
           "prDelta" -> 0.002037590664862394, "attractive" -> True|>, 
          <|"pimax" -> 0.004164435393464119, "piDelta" -> 
            0.003807517355471416, "prmax" -> 0.0029647083564816445, 
           "prDelta" -> 0.0029647083564816445, "attractive" -> True|>, 
          <|"pimax" -> 0.003525351258696388, "piDelta" -> 
            0.003051158025201897, "prmax" -> 0.002396432369452031, 
           "prDelta" -> 0.002396432369452031, "attractive" -> True|>, 
          <|"pimax" -> 0.007104136677659742, "piDelta" -> 
            0.007104136677659742, "prmax" -> 0.004439551514267686, 
           "prDelta" -> 0.004439551514267686, "attractive" -> True|>, 
          <|"pimax" -> 0.0037000815810624864, "piDelta" -> 
            0.0037000815810624864, "prmax" -> 0.0028924642053856178, 
           "prDelta" -> 0.0028924642053856178, "attractive" -> True|>, 
          <|"pimax" -> 0.004278742879783486, "piDelta" -> 
            0.004278742879783486, "prmax" -> 0.003004589353683311, 
           "prDelta" -> 0.003004589353683311, "attractive" -> True|>}, 
         TypeSystem`Vector[TypeSystem`Struct[{"pimax", "piDelta", "prmax", 
            "prDelta", "attractive"}, {TypeSystem`Atom[Real], 
            TypeSystem`Atom[Real], TypeSystem`Atom[Real], TypeSystem`Atom[
             Real], TypeSystem`Atom[TypeSystem`Boolean]}], 500], <||>]|>, 
      TypeSystem`Struct[{"n", "m", "maxdeg", "data"}, 
       {TypeSystem`Atom[Integer], TypeSystem`Atom[Integer], 
        TypeSystem`Atom[Integer], TypeSystem`AnyType}], <||>], 
     Dataset[<|"n" -> 5000, "m" -> 10000, "maxdeg" -> 24, 
       "data" -> Dataset[{<|"pimax" -> 0.00276141416727012, 
           "piDelta" -> 0.0024434624712299574, "prmax" -> 
            0.0019693618833043704, "prDelta" -> 0.0018711393279296008, 
           "attractive" -> True|>, <|"pimax" -> 0.003167512024441216, 
           "piDelta" -> 0.003043883633499155, "prmax" -> 
            0.002327444219704997, "prDelta" -> 0.002327444219704997, 
           "attractive" -> True|>, <|"pimax" -> 0.0028502969241897278, 
           "piDelta" -> 0.002002940507411138, "prmax" -> 
            0.0019476906375656144, "prDelta" -> 0.0017963614433391406, 
           "attractive" -> True|>, <|"pimax" -> 0.0028054690605428777, 
           "piDelta" -> 0.002128295561350952, "prmax" -> 
            0.0018966574765984156, "prDelta" -> 0.0016332185163507932, 
           "attractive" -> True|>, <|"pimax" -> 0.0030602736023993106, 
           "piDelta" -> 0.0030602736023993106, "prmax" -> 
            0.0021630585969787917, "prDelta" -> 0.0021630585969787917, 
           "attractive" -> True|>, <|"pimax" -> 0.0024748949267679354, 
           "piDelta" -> 0.001544143194455693, "prmax" -> 
            0.001830852590234569, "prDelta" -> 0.0015457432587379666, 
           "attractive" -> True|>, <|"pimax" -> 0.0031108463732109955, 
           "piDelta" -> 0.0030100067279807997, "prmax" -> 
            0.002012799222664077, "prDelta" -> 0.002006353582599139, 
           "attractive" -> True|>, <|"pimax" -> 0.003168382502395931, 
           "piDelta" -> 0.002836333393229308, "prmax" -> 
            0.0022909891587325833, "prDelta" -> 0.0018967465441273648, 
           "attractive" -> True|>, <|"pimax" -> 0.003008039763080971, 
           "piDelta" -> 0.0027369649279625546, "prmax" -> 
            0.0020408289772379175, "prDelta" -> 0.0020238205016365703, 
           "attractive" -> True|>, <|"pimax" -> 0.0026614698064307413, 
           "piDelta" -> 0.0025606220451566504, "prmax" -> 
            0.001973212668766756, "prDelta" -> 0.001973212668766756, 
           "attractive" -> True|>, <|"pimax" -> 0.0034468949604982246, 
           "piDelta" -> 0.003439315939041929, "prmax" -> 
            0.0024191847526873343, "prDelta" -> 0.002256739077597069, 
           "attractive" -> True|>, <|"pimax" -> 0.002456561860400112, 
           "piDelta" -> 0.001842734259155603, "prmax" -> 
            0.001744146844842321, "prDelta" -> 0.0015997242899447933, 
           "attractive" -> True|>, <|"pimax" -> 0.003102709137891381, 
           "piDelta" -> 0.0030479767628063315, "prmax" -> 
            0.0020374744013738743, "prDelta" -> 0.0020192696279718327, 
           "attractive" -> True|>, <|"pimax" -> 0.00396935428606118, 
           "piDelta" -> 0.0031874209872369053, "prmax" -> 
            0.002712370837976883, "prDelta" -> 0.0019928740884197853, 
           "attractive" -> True|>, <|"pimax" -> 0.0028472080681615857, 
           "piDelta" -> 0.0019607282118474377, "prmax" -> 
            0.0019941624303418015, "prDelta" -> 0.0016224790219107716, 
           "attractive" -> True|>, <|"pimax" -> 0.002964924707983819, 
           "piDelta" -> 0.0023494952318359147, "prmax" -> 
            0.0021149534443738248, "prDelta" -> 0.0019414734395185186, 
           "attractive" -> True|>, <|"pimax" -> 0.0025205611340969806, 
           "piDelta" -> 0.0020236768164934252, "prmax" -> 
            0.0017858179268971119, "prDelta" -> 0.0016122668967971533, 
           "attractive" -> True|>, <|"pimax" -> 0.002643908647536806, 
           "piDelta" -> 0.0024538387548685746, "prmax" -> 
            0.0017999804343858349, "prDelta" -> 0.0017999804343858349, 
           "attractive" -> True|>, <|"pimax" -> 0.003037968772519957, 
           "piDelta" -> 0.0025392185816442443, "prmax" -> 
            0.002087390905001648, "prDelta" -> 0.0018489131329677284, 
           "attractive" -> True|>, <|"pimax" -> 0.0033095395737584832, 
           "piDelta" -> 0.0024574295098347596, "prmax" -> 
            0.0021235454650853254, "prDelta" -> 0.00185453910895521, 
           "attractive" -> True|>, <|"pimax" -> 0.0029230816602901872, 
           "piDelta" -> 0.002790314363042611, "prmax" -> 
            0.0022197851105387797, "prDelta" -> 0.0018661621704410677, 
           "attractive" -> True|>, <|"pimax" -> 0.0024637084901705, 
           "piDelta" -> 0.0024637084901705, "prmax" -> 0.001916202906145788, 
           "prDelta" -> 0.001916202906145788, "attractive" -> True|>, 
          <|"pimax" -> 0.0041861783359624484, "piDelta" -> 
            0.0041861783359624484, "prmax" -> 0.002476557452318561, 
           "prDelta" -> 0.002476557452318561, "attractive" -> True|>, 
          <|"pimax" -> 0.002968690305625755, "piDelta" -> 
            0.002869143731969223, "prmax" -> 0.0020304877615078035, 
           "prDelta" -> 0.0020304877615078035, "attractive" -> True|>, 
          <|"pimax" -> 0.002666899305396007, "piDelta" -> 
            0.001573811885409374, "prmax" -> 0.001884117949313661, 
           "prDelta" -> 0.0013792289708126496, "attractive" -> True|>, 
          <|"pimax" -> 0.0022427017921385663, "piDelta" -> 
            0.0021076938994400054, "prmax" -> 0.0017542636382589763, 
           "prDelta" -> 0.0017542636382589763, "attractive" -> True|>, 
          <|"pimax" -> 0.003171040827567549, "piDelta" -> 
            0.003171040827567549, "prmax" -> 0.0023695466023999174, 
           "prDelta" -> 0.0023695466023999174, "attractive" -> True|>, 
          <|"pimax" -> 0.0030889159351809277, "piDelta" -> 
            0.001553979960216952, "prmax" -> 0.0020216113397652736, 
           "prDelta" -> 0.0014511046239711037, "attractive" -> True|>, 
          <|"pimax" -> 0.003416729392299729, "piDelta" -> 
            0.0014116094502986641, "prmax" -> 0.002182555771781835, 
           "prDelta" -> 0.001428836962734382, "attractive" -> True|>, 
          <|"pimax" -> 0.003146394528307138, "piDelta" -> 
            0.0022878452916223714, "prmax" -> 0.002128040708679646, 
           "prDelta" -> 0.0019404598760008555, "attractive" -> True|>, 
          <|"pimax" -> 0.0031492506484420706, "piDelta" -> 
            0.0031492506484420706, "prmax" -> 0.002277927912051334, 
           "prDelta" -> 0.002277927912051334, "attractive" -> True|>, 
          <|"pimax" -> 0.0029419809651251073, "piDelta" -> 
            0.0015574316449341334, "prmax" -> 0.0020639969860196386, 
           "prDelta" -> 0.0014462969394890572, "attractive" -> True|>, 
          <|"pimax" -> 0.0029040797843333695, "piDelta" -> 
            0.002699946014782992, "prmax" -> 0.0019923766344678105, 
           "prDelta" -> 0.0019923766344678105, "attractive" -> True|>, 
          <|"pimax" -> 0.004173474363273668, "piDelta" -> 
            0.002232718716203351, "prmax" -> 0.00265097024616798, 
           "prDelta" -> 0.0018253209660553055, "attractive" -> True|>, 
          <|"pimax" -> 0.0027099126286706577, "piDelta" -> 
            0.002684895375524451, "prmax" -> 0.0020904101237156194, 
           "prDelta" -> 0.0020904101237156194, "attractive" -> True|>, 
          <|"pimax" -> 0.0026901712158732276, "piDelta" -> 
            0.0023607250745745875, "prmax" -> 0.0019675174126119826, 
           "prDelta" -> 0.001817718360415947, "attractive" -> True|>, 
          <|"pimax" -> 0.003079297261921043, "piDelta" -> 
            0.0029519691746540196, "prmax" -> 0.0021059338161555016, 
           "prDelta" -> 0.001965967244000127, "attractive" -> True|>, 
          <|"pimax" -> 0.0027530868643880478, "piDelta" -> 
            0.0021162079268280073, "prmax" -> 0.0017847029575840786, 
           "prDelta" -> 0.001740479683185485, "attractive" -> True|>, 
          <|"pimax" -> 0.00330588970672947, "piDelta" -> 
            0.002771198766078532, "prmax" -> 0.002065447636322718, 
           "prDelta" -> 0.002065447636322718, "attractive" -> True|>, 
          <|"pimax" -> 0.0028826559680076584, "piDelta" -> 
            0.002672118403400737, "prmax" -> 0.001993371679075215, 
           "prDelta" -> 0.001993371679075215, "attractive" -> True|>, 
          <|"pimax" -> 0.003598006386290701, "piDelta" -> 
            0.0028611721463283214, "prmax" -> 0.002122391091918337, 
           "prDelta" -> 0.002110030910243731, "attractive" -> True|>, 
          <|"pimax" -> 0.0030264228233655897, "piDelta" -> 
            0.0014671879292671225, "prmax" -> 0.0018895515737573018, 
           "prDelta" -> 0.0014846704373865135, "attractive" -> True|>, 
          <|"pimax" -> 0.0034665946089336933, "piDelta" -> 
            0.002700694857373965, "prmax" -> 0.002105431842779406, 
           "prDelta" -> 0.0019983763051085457, "attractive" -> True|>, 
          <|"pimax" -> 0.003523900451362197, "piDelta" -> 
            0.0018267233578277834, "prmax" -> 0.0024201303919237447, 
           "prDelta" -> 0.0016326716982099985, "attractive" -> True|>, 
          <|"pimax" -> 0.003001112898694902, "piDelta" -> 
            0.0024303326023198918, "prmax" -> 0.002174660719980969, 
           "prDelta" -> 0.0020729105641800233, "attractive" -> True|>, 
          <|"pimax" -> 0.003183996350333783, "piDelta" -> 
            0.003183996350333783, "prmax" -> 0.0022340019968223415, 
           "prDelta" -> 0.0022340019968223415, "attractive" -> True|>, 
          <|"pimax" -> 0.0030496872623154607, "piDelta" -> 
            0.0024741072879631864, "prmax" -> 0.0019600039300020308, 
           "prDelta" -> 0.0019495674984631023, "attractive" -> True|>, 
          <|"pimax" -> 0.004175192592909127, "piDelta" -> 
            0.00277516893581636, "prmax" -> 0.0023591324983519776, 
           "prDelta" -> 0.0018158527262709247, "attractive" -> True|>, 
          <|"pimax" -> 0.0030529370965925373, "piDelta" -> 
            0.0017447583278953442, "prmax" -> 0.002016883063040961, 
           "prDelta" -> 0.0016658103808609227, "attractive" -> True|>, 
          <|"pimax" -> 0.002655317611890205, "piDelta" -> 
            0.0022064937272529075, "prmax" -> 0.0018980469981555535, 
           "prDelta" -> 0.0018980469981555535, "attractive" -> True|>, 
          <|"pimax" -> 0.002750753443425681, "piDelta" -> 
            0.0020997635478553693, "prmax" -> 0.0018031518302343808, 
           "prDelta" -> 0.001705235688057476, "attractive" -> True|>, 
          <|"pimax" -> 0.0020241497804452824, "piDelta" -> 
            0.0018014292070752088, "prmax" -> 0.0017177545272937772, 
           "prDelta" -> 0.0016844799262647275, "attractive" -> True|>, 
          <|"pimax" -> 0.0032913927691267247, "piDelta" -> 
            0.0021955496561063955, "prmax" -> 0.002426525536763864, 
           "prDelta" -> 0.0017633538624102307, "attractive" -> True|>, 
          <|"pimax" -> 0.002706603299279975, "piDelta" -> 
            0.002696705795229627, "prmax" -> 0.00204506684662916, 
           "prDelta" -> 0.00204506684662916, "attractive" -> True|>, 
          <|"pimax" -> 0.0022679770282768535, "piDelta" -> 
            0.0022679770282768535, "prmax" -> 0.0018025130655118697, 
           "prDelta" -> 0.0018025130655118697, "attractive" -> True|>, 
          <|"pimax" -> 0.004247442940099719, "piDelta" -> 
            0.0015147888657256322, "prmax" -> 0.002687878328653165, 
           "prDelta" -> 0.0012995112469728865, "attractive" -> True|>, 
          <|"pimax" -> 0.0029647577234341426, "piDelta" -> 
            0.0024968402309056754, "prmax" -> 0.0021329524094360797, 
           "prDelta" -> 0.0018423906510908182, "attractive" -> True|>, 
          <|"pimax" -> 0.003354519829444777, "piDelta" -> 
            0.0010294805302851742, "prmax" -> 0.0021234130022486255, 
           "prDelta" -> 0.001169030605809411, "attractive" -> True|>, 
          <|"pimax" -> 0.0036820896609491404, "piDelta" -> 
            0.0036820896609491404, "prmax" -> 0.0025404425450280235, 
           "prDelta" -> 0.0025404425450280235, "attractive" -> True|>, 
          <|"pimax" -> 0.002590674658733288, "piDelta" -> 
            0.0015072999697655237, "prmax" -> 0.0018271604044450803, 
           "prDelta" -> 0.0014748408261228223, "attractive" -> True|>, 
          <|"pimax" -> 0.0025435801950256243, "piDelta" -> 
            0.0022580450358640715, "prmax" -> 0.0018579315049429164, 
           "prDelta" -> 0.0017264351267499444, "attractive" -> True|>, 
          <|"pimax" -> 0.0037236977678531636, "piDelta" -> 
            0.0032610001886096704, "prmax" -> 0.0022201379818313567, 
           "prDelta" -> 0.0022201379818313567, "attractive" -> True|>, 
          <|"pimax" -> 0.0029086735986397724, "piDelta" -> 
            0.0029086735986397724, "prmax" -> 0.00196630682461134, 
           "prDelta" -> 0.00196630682461134, "attractive" -> True|>, 
          <|"pimax" -> 0.00261733873851842, "piDelta" -> 
            0.0022237451102751875, "prmax" -> 0.002009518154624068, 
           "prDelta" -> 0.001726558667732461, "attractive" -> True|>, 
          <|"pimax" -> 0.003540070272243456, "piDelta" -> 
            0.0013409339275252264, "prmax" -> 0.0023276742101263513, 
           "prDelta" -> 0.0014036088766358873, "attractive" -> True|>, 
          <|"pimax" -> 0.002800241293469224, "piDelta" -> 
            0.0021419125662579907, "prmax" -> 0.001868047502557543, 
           "prDelta" -> 0.001561999511143759, "attractive" -> True|>, 
          <|"pimax" -> 0.0030765479566193374, "piDelta" -> 
            0.0013163542729706672, "prmax" -> 0.0021096639305337715, 
           "prDelta" -> 0.0014362282165456632, "attractive" -> True|>, 
          <|"pimax" -> 0.0031474558214865693, "piDelta" -> 
            0.0020216831257358608, "prmax" -> 0.002034357975038113, 
           "prDelta" -> 0.0016742299712434086, "attractive" -> True|>, 
          <|"pimax" -> 0.00410255766822835, "piDelta" -> 
            0.0029778728134721606, "prmax" -> 0.0025408857404330665, 
           "prDelta" -> 0.002158563675898226, "attractive" -> True|>, 
          <|"pimax" -> 0.0028759001241183916, "piDelta" -> 
            0.0022572640748046535, "prmax" -> 0.001857478798365065, 
           "prDelta" -> 0.001857478798365065, "attractive" -> True|>, 
          <|"pimax" -> 0.002704205395037297, "piDelta" -> 
            0.0022171868898820894, "prmax" -> 0.0019389612118617158, 
           "prDelta" -> 0.0016756926551427236, "attractive" -> True|>, 
          <|"pimax" -> 0.0029862896936215166, "piDelta" -> 
            0.0029862896936215166, "prmax" -> 0.0023897783939974666, 
           "prDelta" -> 0.0023897783939974666, "attractive" -> True|>, 
          <|"pimax" -> 0.0031713603402054647, "piDelta" -> 
            0.0028169554356749114, "prmax" -> 0.002096050074822661, 
           "prDelta" -> 0.0020345164678317934, "attractive" -> True|>, 
          <|"pimax" -> 0.0032677075317485127, "piDelta" -> 
            0.0013438648812514429, "prmax" -> 0.0020924016108442014, 
           "prDelta" -> 0.0013521426304841627, "attractive" -> True|>, 
          <|"pimax" -> 0.003354929645106312, "piDelta" -> 
            0.0020030065215016126, "prmax" -> 0.0020998885473090794, 
           "prDelta" -> 0.0016285237178108789, "attractive" -> True|>, 
          <|"pimax" -> 0.003041005699640045, "piDelta" -> 
            0.0010575288125667052, "prmax" -> 0.0018558572855901319, 
           "prDelta" -> 0.0012191063215054433, "attractive" -> True|>, 
          <|"pimax" -> 0.002884873466314721, "piDelta" -> 
            0.002679560136584122, "prmax" -> 0.0020963139580302795, 
           "prDelta" -> 0.0018475943592828742, "attractive" -> True|>, 
          <|"pimax" -> 0.0035025631951035975, "piDelta" -> 
            0.0035025631951035975, "prmax" -> 0.0022519654867031846, 
           "prDelta" -> 0.002233302649755041, "attractive" -> True|>, 
          <|"pimax" -> 0.003134260500406548, "piDelta" -> 
            0.003134260500406548, "prmax" -> 0.0020922952229066494, 
           "prDelta" -> 0.0020922952229066494, "attractive" -> True|>, 
          <|"pimax" -> 0.004581639006289789, "piDelta" -> 
            0.0023304941039813763, "prmax" -> 0.0020624727374069646, 
           "prDelta" -> 0.0018241261086978226, "attractive" -> True|>, 
          <|"pimax" -> 0.0035753443318816, "piDelta" -> 
            0.0020381622231589046, "prmax" -> 0.0021694283293837388, 
           "prDelta" -> 0.001728212965956422, "attractive" -> True|>, 
          <|"pimax" -> 0.0029146191916850674, "piDelta" -> 
            0.0022297628110504227, "prmax" -> 0.0021030627485978345, 
           "prDelta" -> 0.001683140125546527, "attractive" -> True|>, 
          <|"pimax" -> 0.00280484302816098, "piDelta" -> 
            0.002406240465511561, "prmax" -> 0.001792755163057364, 
           "prDelta" -> 0.001754666510840177, "attractive" -> True|>, 
          <|"pimax" -> 0.0033940327860440414, "piDelta" -> 
            0.002329808139291845, "prmax" -> 0.002311473670419625, 
           "prDelta" -> 0.0019407609209210195, "attractive" -> True|>, 
          <|"pimax" -> 0.0033932314530668926, "piDelta" -> 
            0.002744848403288512, "prmax" -> 0.0023357091186109154, 
           "prDelta" -> 0.0020254016782577694, "attractive" -> True|>, 
          <|"pimax" -> 0.003342474861002898, "piDelta" -> 
            0.003342474861002898, "prmax" -> 0.0022706417777682204, 
           "prDelta" -> 0.0022706417777682204, "attractive" -> True|>, 
          <|"pimax" -> 0.0032441260951451187, "piDelta" -> 
            0.0021077621580409566, "prmax" -> 0.0023042613777745137, 
           "prDelta" -> 0.0016061426830591117, "attractive" -> True|>, 
          <|"pimax" -> 0.002768733925686424, "piDelta" -> 
            0.002768733925686424, "prmax" -> 0.0020699510127702653, 
           "prDelta" -> 0.0020699510127702653, "attractive" -> True|>, 
          <|"pimax" -> 0.005286988628746563, "piDelta" -> 
            0.0014436731713480372, "prmax" -> 0.0027353539297750766, 
           "prDelta" -> 0.0014721989922688394, "attractive" -> True|>, 
          <|"pimax" -> 0.004104935272598181, "piDelta" -> 
            0.0033554625093841404, "prmax" -> 0.002740639632511644, 
           "prDelta" -> 0.0023742073199988028, "attractive" -> True|>, 
          <|"pimax" -> 0.003852275317384067, "piDelta" -> 
            0.003852275317384067, "prmax" -> 0.002551132021595696, 
           "prDelta" -> 0.002551132021595696, "attractive" -> True|>, 
          <|"pimax" -> 0.0038833424326852055, "piDelta" -> 
            0.0038833424326852055, "prmax" -> 0.0023827469175110743, 
           "prDelta" -> 0.0023827469175110743, "attractive" -> True|>, 
          <|"pimax" -> 0.0031547743173651064, "piDelta" -> 
            0.0028546660625623503, "prmax" -> 0.0021342014426004967, 
           "prDelta" -> 0.0021342014426004967, "attractive" -> True|>, 
          <|"pimax" -> 0.0022561571203188954, "piDelta" -> 
            0.0022561571203188954, "prmax" -> 0.0018092694121909837, 
           "prDelta" -> 0.0018092694121909837, "attractive" -> True|>, 
          <|"pimax" -> 0.0033514140946009252, "piDelta" -> 
            0.0022784221438330353, "prmax" -> 0.0023140967216318284, 
           "prDelta" -> 0.0018067915030101002, "attractive" -> True|>, 
          <|"pimax" -> 0.003139840447216782, "piDelta" -> 
            0.002735958436578882, "prmax" -> 0.0020176659161408503, 
           "prDelta" -> 0.0017252449931916402, "attractive" -> True|>, 
          <|"pimax" -> 0.003716757448316827, "piDelta" -> 
            0.0024737816274598414, "prmax" -> 0.002299868999364892, 
           "prDelta" -> 0.0017840738812193685, "attractive" -> True|>, 
          <|"pimax" -> 0.0027384790788747004, "piDelta" -> 
            0.0026411138625861484, "prmax" -> 0.0019521504601601215, 
           "prDelta" -> 0.0019521504601601215, "attractive" -> True|>, 
          <|"pimax" -> 0.0027748672194635015, "piDelta" -> 
            0.0021625414326242867, "prmax" -> 0.00207034353222146, 
           "prDelta" -> 0.0018787090046785732, "attractive" -> True|>, 
          <|"pimax" -> 0.0032252406616065455, "piDelta" -> 
            0.002168175068733995, "prmax" -> 0.0020007800290501366, 
           "prDelta" -> 0.0016768142201543776, "attractive" -> True|>, 
          <|"pimax" -> 0.0032099425210519055, "piDelta" -> 
            0.0032099425210519055, "prmax" -> 0.0021817714328568375, 
           "prDelta" -> 0.0021817714328568375, "attractive" -> True|>, 
          <|"pimax" -> 0.003295707067003279, "piDelta" -> 
            0.002151217790662574, "prmax" -> 0.0021262731839998814, 
           "prDelta" -> 0.0015810863635661004, "attractive" -> True|>, 
          <|"pimax" -> 0.003174751057556388, "piDelta" -> 
            0.0030388712047809217, "prmax" -> 0.0021207523839757818, 
           "prDelta" -> 0.0021207523839757818, "attractive" -> True|>, 
          <|"pimax" -> 0.0026979884056043723, "piDelta" -> 
            0.002082941903970912, "prmax" -> 0.0017680749687092414, 
           "prDelta" -> 0.0017680749687092414, "attractive" -> True|>, 
          <|"pimax" -> 0.002923779105570936, "piDelta" -> 
            0.002027536285857773, "prmax" -> 0.0020824132895885406, 
           "prDelta" -> 0.0016135323440217499, "attractive" -> True|>, 
          <|"pimax" -> 0.002517181501921727, "piDelta" -> 
            0.001991197666650557, "prmax" -> 0.0018797835963563, 
           "prDelta" -> 0.0017295634075452366, "attractive" -> True|>, 
          <|"pimax" -> 0.002844141574789046, "piDelta" -> 
            0.002844141574789046, "prmax" -> 0.0020573404119028586, 
           "prDelta" -> 0.0019511634391903801, "attractive" -> True|>, 
          <|"pimax" -> 0.003973972931098268, "piDelta" -> 
            0.003973972931098268, "prmax" -> 0.002360995223935183, 
           "prDelta" -> 0.002360995223935183, "attractive" -> True|>, 
          <|"pimax" -> 0.0026731063902737328, "piDelta" -> 
            0.001692551491124141, "prmax" -> 0.0018806174450509082, 
           "prDelta" -> 0.0014345474999605309, "attractive" -> True|>, 
          <|"pimax" -> 0.0030403543398486946, "piDelta" -> 
            0.0019764008386508746, "prmax" -> 0.0017972355758008537, 
           "prDelta" -> 0.0017972355758008537, "attractive" -> True|>, 
          <|"pimax" -> 0.003573365599235649, "piDelta" -> 
            0.002672847389889288, "prmax" -> 0.002442588449442351, 
           "prDelta" -> 0.0019487055514594048, "attractive" -> True|>, 
          <|"pimax" -> 0.0029175688223398244, "piDelta" -> 
            0.0029175688223398244, "prmax" -> 0.002139154529710425, 
           "prDelta" -> 0.002139154529710425, "attractive" -> True|>, 
          <|"pimax" -> 0.0033439510925413704, "piDelta" -> 
            0.0033439510925413704, "prmax" -> 0.0023332088223364366, 
           "prDelta" -> 0.0023332088223364366, "attractive" -> True|>, 
          <|"pimax" -> 0.0030749221892101062, "piDelta" -> 
            0.0016105891660167617, "prmax" -> 0.0018968874288239803, 
           "prDelta" -> 0.0015748251451040143, "attractive" -> True|>, 
          <|"pimax" -> 0.002481505352285221, "piDelta" -> 
            0.0019348876314395616, "prmax" -> 0.00175794700556421, 
           "prDelta" -> 0.0016493205953010028, "attractive" -> True|>, 
          <|"pimax" -> 0.003297073311004562, "piDelta" -> 0.0032213279085163, 
           "prmax" -> 0.002324077282808747, "prDelta" -> 
            0.002324077282808747, "attractive" -> True|>, 
          <|"pimax" -> 0.003549641546729903, "piDelta" -> 
            0.003549641546729903, "prmax" -> 0.0024295285970345488, 
           "prDelta" -> 0.0024295285970345488, "attractive" -> True|>, 
          <|"pimax" -> 0.0026733417267700114, "piDelta" -> 
            0.0018336215544271371, "prmax" -> 0.0016255594483845534, 
           "prDelta" -> 0.0016063427854808663, "attractive" -> True|>, 
          <|"pimax" -> 0.004153130682965036, "piDelta" -> 
            0.004153130682965036, "prmax" -> 0.002660584566585402, 
           "prDelta" -> 0.002660584566585402, "attractive" -> True|>, 
          <|"pimax" -> 0.002651262117613209, "piDelta" -> 
            0.0020963393299387387, "prmax" -> 0.001641310358933631, 
           "prDelta" -> 0.0016095351111315916, "attractive" -> True|>, 
          <|"pimax" -> 0.002924071493212527, "piDelta" -> 
            0.0022798868773057264, "prmax" -> 0.0019972986675006327, 
           "prDelta" -> 0.0019064494058914803, "attractive" -> True|>, 
          <|"pimax" -> 0.003441389048444064, "piDelta" -> 
            0.0019654660666285823, "prmax" -> 0.0023582480596306596, 
           "prDelta" -> 0.0016725821985493898, "attractive" -> True|>, 
          <|"pimax" -> 0.002848884873549799, "piDelta" -> 
            0.0027416697788433713, "prmax" -> 0.0019387258409258156, 
           "prDelta" -> 0.0019387258409258156, "attractive" -> True|>, 
          <|"pimax" -> 0.002970065164446373, "piDelta" -> 
            0.0027997506345284495, "prmax" -> 0.001986864760448644, 
           "prDelta" -> 0.001986864760448644, "attractive" -> True|>, 
          <|"pimax" -> 0.0031990159504193096, "piDelta" -> 
            0.0018179113569097589, "prmax" -> 0.00195733820159866, 
           "prDelta" -> 0.0015293355500507753, "attractive" -> True|>, 
          <|"pimax" -> 0.0025360179263093025, "piDelta" -> 
            0.0015389661638884925, "prmax" -> 0.0017900918244530208, 
           "prDelta" -> 0.0015213624250119027, "attractive" -> True|>, 
          <|"pimax" -> 0.0027079032000440068, "piDelta" -> 
            0.0025370513331377893, "prmax" -> 0.0019746728896281192, 
           "prDelta" -> 0.0019215403205462, "attractive" -> True|>, 
          <|"pimax" -> 0.003727454202563443, "piDelta" -> 
            0.0025005768251569398, "prmax" -> 0.002443035976099491, 
           "prDelta" -> 0.001802891009448587, "attractive" -> True|>, 
          <|"pimax" -> 0.0030408850064017005, "piDelta" -> 
            0.0020276819106296333, "prmax" -> 0.0020671185526818588, 
           "prDelta" -> 0.0017571577662998286, "attractive" -> True|>, 
          <|"pimax" -> 0.003377113282674563, "piDelta" -> 
            0.0014734515444919357, "prmax" -> 0.0023456633381002605, 
           "prDelta" -> 0.0013663155697253007, "attractive" -> True|>, 
          <|"pimax" -> 0.003039397282580494, "piDelta" -> 
            0.0025781656847223135, "prmax" -> 0.001953890866257684, 
           "prDelta" -> 0.0018659006135805373, "attractive" -> True|>, 
          <|"pimax" -> 0.0032631985072845687, "piDelta" -> 
            0.0027491110193593577, "prmax" -> 0.002247851514706621, 
           "prDelta" -> 0.0020879075976270346, "attractive" -> True|>, 
          <|"pimax" -> 0.0032076285883447025, "piDelta" -> 
            0.0032076285883447025, "prmax" -> 0.0020028867538600392, 
           "prDelta" -> 0.0020028867538600392, "attractive" -> True|>, 
          <|"pimax" -> 0.0030157663208269527, "piDelta" -> 
            0.002658302647029603, "prmax" -> 0.0019909035421751594, 
           "prDelta" -> 0.001959692849296705, "attractive" -> True|>, 
          <|"pimax" -> 0.003166658182850712, "piDelta" -> 
            0.0012237181089175264, "prmax" -> 0.0020298753836463725, 
           "prDelta" -> 0.0013812558869578488, "attractive" -> True|>, 
          <|"pimax" -> 0.002606747164148812, "piDelta" -> 
            0.0018534293808888137, "prmax" -> 0.001760889966108747, 
           "prDelta" -> 0.0017042063337045377, "attractive" -> True|>, 
          <|"pimax" -> 0.0024760150394954722, "piDelta" -> 
            0.0024760150394954722, "prmax" -> 0.001861730704485232, 
           "prDelta" -> 0.001861730704485232, "attractive" -> True|>, 
          <|"pimax" -> 0.00434409530729216, "piDelta" -> 
            0.0030521229423908424, "prmax" -> 0.0024763277335191967, 
           "prDelta" -> 0.002119871065953511, "attractive" -> True|>, 
          <|"pimax" -> 0.0030167275188639794, "piDelta" -> 
            0.0017590385984379041, "prmax" -> 0.0020795128507237206, 
           "prDelta" -> 0.0015622565984128628, "attractive" -> True|>, 
          <|"pimax" -> 0.0025006816751733485, "piDelta" -> 
            0.0019258895471865798, "prmax" -> 0.0017298588256284232, 
           "prDelta" -> 0.001597875048598973, "attractive" -> True|>, 
          <|"pimax" -> 0.002874232183832161, "piDelta" -> 
            0.002874232183832161, "prmax" -> 0.0021307438488999235, 
           "prDelta" -> 0.0021307438488999235, "attractive" -> True|>, 
          <|"pimax" -> 0.004261488860420473, "piDelta" -> 
            0.0018493245277153313, "prmax" -> 0.002711756342906424, 
           "prDelta" -> 0.0016173848648847768, "attractive" -> True|>, 
          <|"pimax" -> 0.0033602961892043232, "piDelta" -> 
            0.0026534648356324225, "prmax" -> 0.002115600256191247, 
           "prDelta" -> 0.002054247263450786, "attractive" -> True|>, 
          <|"pimax" -> 0.0033323013409044177, "piDelta" -> 
            0.0033323013409044177, "prmax" -> 0.002100174116601559, 
           "prDelta" -> 0.002100174116601559, "attractive" -> True|>, 
          <|"pimax" -> 0.005028092214292245, "piDelta" -> 
            0.00389951048603133, "prmax" -> 0.0028999240843524117, 
           "prDelta" -> 0.0025522087499109374, "attractive" -> True|>, 
          <|"pimax" -> 0.002814299425339188, "piDelta" -> 
            0.0025148155217516815, "prmax" -> 0.0018613014932307669, 
           "prDelta" -> 0.0018059907489899958, "attractive" -> True|>, 
          <|"pimax" -> 0.0024904509785077865, "piDelta" -> 
            0.002100134630296428, "prmax" -> 0.0018740065471154687, 
           "prDelta" -> 0.0018740065471154687, "attractive" -> True|>, 
          <|"pimax" -> 0.0031950089836075774, "piDelta" -> 
            0.002280714197869561, "prmax" -> 0.0020209777781391384, 
           "prDelta" -> 0.0018134861604898757, "attractive" -> True|>, 
          <|"pimax" -> 0.003274329026600722, "piDelta" -> 
            0.002046936255769606, "prmax" -> 0.0022022821094729974, 
           "prDelta" -> 0.0016649420162798605, "attractive" -> True|>, 
          <|"pimax" -> 0.003128574257047232, "piDelta" -> 
            0.002620520144933969, "prmax" -> 0.002225207083164371, 
           "prDelta" -> 0.0020442346598051227, "attractive" -> True|>, 
          <|"pimax" -> 0.0032064610434894172, "piDelta" -> 
            0.002321001777931065, "prmax" -> 0.0019850622074978268, 
           "prDelta" -> 0.0019056004819496166, "attractive" -> True|>, 
          <|"pimax" -> 0.00302025771501129, "piDelta" -> 0.00302025771501129, 
           "prmax" -> 0.0020152565737243844, "prDelta" -> 
            0.0020152565737243844, "attractive" -> True|>, 
          <|"pimax" -> 0.003011142106376609, "piDelta" -> 
            0.0019102299577473593, "prmax" -> 0.0020739811845410868, 
           "prDelta" -> 0.001591881763286144, "attractive" -> True|>, 
          <|"pimax" -> 0.002969137792938684, "piDelta" -> 
            0.002969137792938684, "prmax" -> 0.0020519946090675604, 
           "prDelta" -> 0.0020519946090675604, "attractive" -> True|>, 
          <|"pimax" -> 0.0029608550977523133, "piDelta" -> 
            0.0021591847800104275, "prmax" -> 0.0020663624614441173, 
           "prDelta" -> 0.00185818062806562, "attractive" -> True|>, 
          <|"pimax" -> 0.0025656604939514813, "piDelta" -> 
            0.002194636319571691, "prmax" -> 0.001795295463197154, 
           "prDelta" -> 0.001795295463197154, "attractive" -> True|>, 
          <|"pimax" -> 0.002681661130064738, "piDelta" -> 
            0.002681661130064738, "prmax" -> 0.001997221987964166, 
           "prDelta" -> 0.001997221987964166, "attractive" -> True|>, 
          <|"pimax" -> 0.002419515249951113, "piDelta" -> 
            0.0013245825241811238, "prmax" -> 0.0017533896843405076, 
           "prDelta" -> 0.0014111366992735144, "attractive" -> True|>, 
          <|"pimax" -> 0.002548883214238123, "piDelta" -> 
            0.001688080535184589, "prmax" -> 0.0017123386743269301, 
           "prDelta" -> 0.0015669052964837641, "attractive" -> True|>, 
          <|"pimax" -> 0.002548284051632722, "piDelta" -> 
            0.002023946396378369, "prmax" -> 0.0020137519442914842, 
           "prDelta" -> 0.001650416190189895, "attractive" -> True|>, 
          <|"pimax" -> 0.00271572380146233, "piDelta" -> 
            0.0026612668753473244, "prmax" -> 0.002017258582429436, 
           "prDelta" -> 0.002017258582429436, "attractive" -> True|>, 
          <|"pimax" -> 0.0027766143624940705, "piDelta" -> 
            0.0027766143624940705, "prmax" -> 0.001910926334250121, 
           "prDelta" -> 0.001910926334250121, "attractive" -> True|>, 
          <|"pimax" -> 0.003035022089094692, "piDelta" -> 
            0.0016099579398077297, "prmax" -> 0.002296368942476928, 
           "prDelta" -> 0.001468024017647061, "attractive" -> True|>, 
          <|"pimax" -> 0.003603929191198509, "piDelta" -> 
            0.003603929191198509, "prmax" -> 0.002655866470149836, 
           "prDelta" -> 0.002655866470149836, "attractive" -> True|>, 
          <|"pimax" -> 0.003222741836106964, "piDelta" -> 
            0.002793835397127083, "prmax" -> 0.0021265944445584407, 
           "prDelta" -> 0.002012348566044758, "attractive" -> True|>, 
          <|"pimax" -> 0.0024642080227435135, "piDelta" -> 
            0.0016632333458475013, "prmax" -> 0.0018029496960216454, 
           "prDelta" -> 0.0015448056548148172, "attractive" -> True|>, 
          <|"pimax" -> 0.003040259885152172, "piDelta" -> 
            0.0019743127963072517, "prmax" -> 0.002169388899049901, 
           "prDelta" -> 0.0016518649730318975, "attractive" -> True|>, 
          <|"pimax" -> 0.0030733823530589514, "piDelta" -> 
            0.0017496287755242204, "prmax" -> 0.0021435148518390975, 
           "prDelta" -> 0.0015262945585894922, "attractive" -> True|>, 
          <|"pimax" -> 0.003110226744678662, "piDelta" -> 
            0.0022567223005731684, "prmax" -> 0.0023591756940981867, 
           "prDelta" -> 0.00169188119747534, "attractive" -> True|>, 
          <|"pimax" -> 0.003926888810110557, "piDelta" -> 
            0.0021864990025942596, "prmax" -> 0.002506981225642021, 
           "prDelta" -> 0.0016902420624970976, "attractive" -> True|>, 
          <|"pimax" -> 0.0027145193969631033, "piDelta" -> 
            0.001813473048660842, "prmax" -> 0.0019440917620393006, 
           "prDelta" -> 0.0016206286699992874, "attractive" -> True|>, 
          <|"pimax" -> 0.002548675094603965, "piDelta" -> 
            0.0017518834997697144, "prmax" -> 0.0016867390946571509, 
           "prDelta" -> 0.0016081439721560042, "attractive" -> True|>, 
          <|"pimax" -> 0.0026584690183611955, "piDelta" -> 
            0.00253102721656288, "prmax" -> 0.0018986767990485669, 
           "prDelta" -> 0.0018986767990485669, "attractive" -> True|>, 
          <|"pimax" -> 0.0033242101440351507, "piDelta" -> 
            0.0019118584292733482, "prmax" -> 0.0023577981944213084, 
           "prDelta" -> 0.0016785799347474916, "attractive" -> True|>, 
          <|"pimax" -> 0.003260097921594488, "piDelta" -> 
            0.003260097921594488, "prmax" -> 0.0023086461033612507, 
           "prDelta" -> 0.0023086461033612507, "attractive" -> True|>, 
          <|"pimax" -> 0.002986803603014027, "piDelta" -> 
            0.0018892351230138551, "prmax" -> 0.002074923568322826, 
           "prDelta" -> 0.001599838638990477, "attractive" -> True|>, 
          <|"pimax" -> 0.0025615840897789685, "piDelta" -> 
            0.0019054125862113685, "prmax" -> 0.0017254448850016852, 
           "prDelta" -> 0.001640914269371816, "attractive" -> True|>, 
          <|"pimax" -> 0.003659611295166935, "piDelta" -> 
            0.0022818613879290388, "prmax" -> 0.0024402448767624043, 
           "prDelta" -> 0.0018196666241361834, "attractive" -> True|>, 
          <|"pimax" -> 0.005024446677691269, "piDelta" -> 
            0.005024446677691269, "prmax" -> 0.002906840698104676, 
           "prDelta" -> 0.002906840698104676, "attractive" -> True|>, 
          <|"pimax" -> 0.004112042862143496, "piDelta" -> 
            0.0022297781743753227, "prmax" -> 0.0025048054764890606, 
           "prDelta" -> 0.0017026441251608143, "attractive" -> True|>, 
          <|"pimax" -> 0.002860001127506676, "piDelta" -> 
            0.002512578579748925, "prmax" -> 0.00200068075287651, 
           "prDelta" -> 0.0019261915348332845, "attractive" -> True|>, 
          <|"pimax" -> 0.003211745662595777, "piDelta" -> 
            0.003211745662595777, "prmax" -> 0.002279719204727316, 
           "prDelta" -> 0.002279719204727316, "attractive" -> True|>, 
          <|"pimax" -> 0.003301126458150753, "piDelta" -> 
            0.003301126458150753, "prmax" -> 0.002290083579540913, 
           "prDelta" -> 0.002290083579540913, "attractive" -> True|>, 
          <|"pimax" -> 0.0038842986973759075, "piDelta" -> 
            0.0038842986973759075, "prmax" -> 0.002356021469718203, 
           "prDelta" -> 0.002356021469718203, "attractive" -> True|>, 
          <|"pimax" -> 0.0026827435242559477, "piDelta" -> 
            0.0026347622840669545, "prmax" -> 0.002071807020535515, 
           "prDelta" -> 0.002071807020535515, "attractive" -> True|>, 
          <|"pimax" -> 0.003332149260699365, "piDelta" -> 
            0.0014806348826691173, "prmax" -> 0.002315979106833419, 
           "prDelta" -> 0.0015539960235310911, "attractive" -> True|>, 
          <|"pimax" -> 0.004677119193562845, "piDelta" -> 
            0.0016014034596008833, "prmax" -> 0.0028626418668161687, 
           "prDelta" -> 0.0015715746209253134, "attractive" -> True|>, 
          <|"pimax" -> 0.003450394262386808, "piDelta" -> 
            0.0026363365207726893, "prmax" -> 0.002220136978793135, 
           "prDelta" -> 0.002220136978793135, "attractive" -> True|>, 
          <|"pimax" -> 0.003572907162054961, "piDelta" -> 
            0.003572907162054961, "prmax" -> 0.002404520138568743, 
           "prDelta" -> 0.002404520138568743, "attractive" -> True|>, 
          <|"pimax" -> 0.004008327566283866, "piDelta" -> 
            0.002737090857722901, "prmax" -> 0.0026901949747093357, 
           "prDelta" -> 0.002047337947901563, "attractive" -> True|>, 
          <|"pimax" -> 0.0030438036532438877, "piDelta" -> 
            0.0022261578217907924, "prmax" -> 0.001982185424454742, 
           "prDelta" -> 0.0018067605894350736, "attractive" -> True|>, 
          <|"pimax" -> 0.003092984626371886, "piDelta" -> 
            0.001579205024663452, "prmax" -> 0.0020995054171292537, 
           "prDelta" -> 0.001440109778895482, "attractive" -> True|>, 
          <|"pimax" -> 0.0036564004969627567, "piDelta" -> 
            0.00197622353894681, "prmax" -> 0.002395216180134283, 
           "prDelta" -> 0.0015644208967830879, "attractive" -> True|>, 
          <|"pimax" -> 0.003537849202416483, "piDelta" -> 
            0.0017755484330023233, "prmax" -> 0.0023043364866114917, 
           "prDelta" -> 0.001571555872609105, "attractive" -> True|>, 
          <|"pimax" -> 0.003324590011007974, "piDelta" -> 
            0.003324590011007974, "prmax" -> 0.0024374122194547394, 
           "prDelta" -> 0.0024374122194547394, "attractive" -> True|>, 
          <|"pimax" -> 0.0037589088205100514, "piDelta" -> 
            0.0027657410302675345, "prmax" -> 0.0024978902955151453, 
           "prDelta" -> 0.0020617818350508778, "attractive" -> True|>, 
          <|"pimax" -> 0.003339060161179137, "piDelta" -> 
            0.0027566245373663923, "prmax" -> 0.002146201669258342, 
           "prDelta" -> 0.002029113803356648, "attractive" -> True|>, 
          <|"pimax" -> 0.00296265518846602, "piDelta" -> 0.00296265518846602, 
           "prmax" -> 0.002077777385320403, "prDelta" -> 
            0.002077777385320403, "attractive" -> True|>, 
          <|"pimax" -> 0.0034119802107376624, "piDelta" -> 
            0.002869253927631375, "prmax" -> 0.0022109251345810645, 
           "prDelta" -> 0.0020945044716083523, "attractive" -> True|>, 
          <|"pimax" -> 0.0027357479461448024, "piDelta" -> 
            0.0023002130520594698, "prmax" -> 0.00195256957038848, 
           "prDelta" -> 0.0017322651930842294, "attractive" -> True|>, 
          <|"pimax" -> 0.0030758458057632, "piDelta" -> 
            0.0022020960339180556, "prmax" -> 0.0020402281667403054, 
           "prDelta" -> 0.001782182550253739, "attractive" -> True|>, 
          <|"pimax" -> 0.005000052891346703, "piDelta" -> 
            0.005000052891346703, "prmax" -> 0.0030871441884815277, 
           "prDelta" -> 0.0030871441884815277, "attractive" -> True|>, 
          <|"pimax" -> 0.0030381727876510763, "piDelta" -> 
            0.0022785199208003545, "prmax" -> 0.0021925474293494336, 
           "prDelta" -> 0.00177601954357014, "attractive" -> True|>, 
          <|"pimax" -> 0.0029322176846317194, "piDelta" -> 
            0.002275347359894513, "prmax" -> 0.001968559042961498, 
           "prDelta" -> 0.0018508694629402816, "attractive" -> True|>, 
          <|"pimax" -> 0.004063356240266132, "piDelta" -> 
            0.0022089139755247225, "prmax" -> 0.00266550892203352, 
           "prDelta" -> 0.001685169331206229, "attractive" -> True|>, 
          <|"pimax" -> 0.0021152240456060708, "piDelta" -> 
            0.0014761967965818946, "prmax" -> 0.0018416493708761257, 
           "prDelta" -> 0.0013831372376102002, "attractive" -> True|>, 
          <|"pimax" -> 0.0027085380746478165, "piDelta" -> 
            0.0027085380746478165, "prmax" -> 0.0019591844000654535, 
           "prDelta" -> 0.0019591844000654535, "attractive" -> True|>, 
          <|"pimax" -> 0.0028693333603624343, "piDelta" -> 
            0.0018974729020717108, "prmax" -> 0.001920110320971181, 
           "prDelta" -> 0.001733993757188519, "attractive" -> True|>, 
          <|"pimax" -> 0.002278733975942242, "piDelta" -> 
            0.0016893020960885815, "prmax" -> 0.0018914035374255254, 
           "prDelta" -> 0.0015464640924280904, "attractive" -> True|>, 
          <|"pimax" -> 0.0030366759385070437, "piDelta" -> 
            0.0026459587051797643, "prmax" -> 0.0020669256874771493, 
           "prDelta" -> 0.001796375570272572, "attractive" -> True|>, 
          <|"pimax" -> 0.002931067905208658, "piDelta" -> 
            0.0019588959861118354, "prmax" -> 0.0019019269609548072, 
           "prDelta" -> 0.0016581572937196655, "attractive" -> True|>, 
          <|"pimax" -> 0.002490488857338997, "piDelta" -> 
            0.0014863544873162779, "prmax" -> 0.001776850793083301, 
           "prDelta" -> 0.0013491116814132894, "attractive" -> True|>, 
          <|"pimax" -> 0.002829886453202719, "piDelta" -> 
            0.0019639329744603833, "prmax" -> 0.0020021883943486017, 
           "prDelta" -> 0.0016794187854114882, "attractive" -> True|>, 
          <|"pimax" -> 0.00266201521141921, "piDelta" -> 
            0.002638517311978298, "prmax" -> 0.0018737874451169117, 
           "prDelta" -> 0.0018737874451169117, "attractive" -> True|>, 
          <|"pimax" -> 0.0026079501561784854, "piDelta" -> 
            0.002112876242609449, "prmax" -> 0.001978924535214388, 
           "prDelta" -> 0.0015606913029970167, "attractive" -> True|>, 
          <|"pimax" -> 0.003490594709504948, "piDelta" -> 
            0.003490594709504948, "prmax" -> 0.002213851240750367, 
           "prDelta" -> 0.002213851240750367, "attractive" -> True|>, 
          <|"pimax" -> 0.003906859047862014, "piDelta" -> 
            0.003906859047862014, "prmax" -> 0.002574176321431551, 
           "prDelta" -> 0.002574176321431551, "attractive" -> True|>, 
          <|"pimax" -> 0.0027430612312676988, "piDelta" -> 
            0.0019091219738826943, "prmax" -> 0.0019176977034530479, 
           "prDelta" -> 0.0016397318179407594, "attractive" -> True|>, 
          <|"pimax" -> 0.0026330398761708184, "piDelta" -> 
            0.001942051107578528, "prmax" -> 0.0020407277610674838, 
           "prDelta" -> 0.0015509386847921364, "attractive" -> True|>, 
          <|"pimax" -> 0.002135405699025484, "piDelta" -> 
            0.001985419555062763, "prmax" -> 0.0016036341449377459, 
           "prDelta" -> 0.0015362826996125046, "attractive" -> True|>, 
          <|"pimax" -> 0.003375520258300233, "piDelta" -> 
            0.003375520258300233, "prmax" -> 0.002208859189766768, 
           "prDelta" -> 0.002208859189766768, "attractive" -> True|>, 
          <|"pimax" -> 0.002926055413751063, "piDelta" -> 
            0.002687244321767789, "prmax" -> 0.002049688697660663, 
           "prDelta" -> 0.001890487653788781, "attractive" -> True|>, 
          <|"pimax" -> 0.003985741095183425, "piDelta" -> 
            0.0016762326316531457, "prmax" -> 0.002581770801022453, 
           "prDelta" -> 0.001418123211935517, "attractive" -> True|>, 
          <|"pimax" -> 0.0025791895672126813, "piDelta" -> 
            0.001977583976877888, "prmax" -> 0.0017929060779774712, 
           "prDelta" -> 0.0016214874654221674, "attractive" -> True|>, 
          <|"pimax" -> 0.0025534798267800203, "piDelta" -> 
            0.0010633002867470032, "prmax" -> 0.001661793257575416, 
           "prDelta" -> 0.0012149410117052507, "attractive" -> True|>, 
          <|"pimax" -> 0.0031136974505180316, "piDelta" -> 
            0.001696865483581251, "prmax" -> 0.001927260956660271, 
           "prDelta" -> 0.0015391483820611557, "attractive" -> True|>, 
          <|"pimax" -> 0.005306299666240922, "piDelta" -> 
            0.0014897318191039685, "prmax" -> 0.00325464014238869, 
           "prDelta" -> 0.0014056131749078248, "attractive" -> True|>, 
          <|"pimax" -> 0.004136320829242164, "piDelta" -> 
            0.0032281248946081542, "prmax" -> 0.0024315753482521125, 
           "prDelta" -> 0.002239321558872048, "attractive" -> True|>, 
          <|"pimax" -> 0.003479550611500787, "piDelta" -> 
            0.0009285089453310315, "prmax" -> 0.0020392600766932735, 
           "prDelta" -> 0.0011900087908866452, "attractive" -> True|>, 
          <|"pimax" -> 0.002568169352488376, "piDelta" -> 
            0.0020661734826411945, "prmax" -> 0.0017994024299461985, 
           "prDelta" -> 0.0016923276924946005, "attractive" -> True|>, 
          <|"pimax" -> 0.0033573949877040397, "piDelta" -> 
            0.0033573949877040397, "prmax" -> 0.0023783539623265623, 
           "prDelta" -> 0.0023783539623265623, "attractive" -> True|>, 
          <|"pimax" -> 0.0032350586362952507, "piDelta" -> 
            0.0025757613822588636, "prmax" -> 0.002086514107474476, 
           "prDelta" -> 0.0019545046918045643, "attractive" -> True|>, 
          <|"pimax" -> 0.0029058851225447877, "piDelta" -> 
            0.002502906417857881, "prmax" -> 0.0020225053114371334, 
           "prDelta" -> 0.0020225053114371334, "attractive" -> True|>, 
          <|"pimax" -> 0.003413129957813015, "piDelta" -> 
            0.003413129957813015, "prmax" -> 0.0022697960900095247, 
           "prDelta" -> 0.0022697960900095247, "attractive" -> True|>, 
          <|"pimax" -> 0.002790896615061023, "piDelta" -> 
            0.002790896615061023, "prmax" -> 0.001996659954814114, 
           "prDelta" -> 0.0019432624194683072, "attractive" -> True|>, 
          <|"pimax" -> 0.0031964468656997466, "piDelta" -> 
            0.0031964468656997466, "prmax" -> 0.0022853912281865464, 
           "prDelta" -> 0.0022853912281865464, "attractive" -> True|>, 
          <|"pimax" -> 0.002615382244904803, "piDelta" -> 
            0.001734029119248535, "prmax" -> 0.0017994357281333612, 
           "prDelta" -> 0.0016722853714234531, "attractive" -> True|>, 
          <|"pimax" -> 0.003196439741646103, "piDelta" -> 
            0.003196439741646103, "prmax" -> 0.0022351840225285848, 
           "prDelta" -> 0.0022351840225285848, "attractive" -> True|>, 
          <|"pimax" -> 0.003038276285003868, "piDelta" -> 
            0.003038276285003868, "prmax" -> 0.0022510689294326465, 
           "prDelta" -> 0.0022510689294326465, "attractive" -> True|>, 
          <|"pimax" -> 0.0034033535986934607, "piDelta" -> 
            0.002825047317507137, "prmax" -> 0.0021283938255928134, 
           "prDelta" -> 0.0021283938255928134, "attractive" -> True|>, 
          <|"pimax" -> 0.003721007341279812, "piDelta" -> 
            0.002320987294752753, "prmax" -> 0.002275969063247082, 
           "prDelta" -> 0.0017943855366753469, "attractive" -> True|>, 
          <|"pimax" -> 0.0022583760500972765, "piDelta" -> 
            0.0021822469465308763, "prmax" -> 0.0018564313927835216, 
           "prDelta" -> 0.0018564313927835216, "attractive" -> True|>, 
          <|"pimax" -> 0.004554337360975919, "piDelta" -> 
            0.002762763520282742, "prmax" -> 0.0027652620080685568, 
           "prDelta" -> 0.0019070375035222017, "attractive" -> True|>, 
          <|"pimax" -> 0.00314484405663453, "piDelta" -> 
            0.0025326639214559854, "prmax" -> 0.00200131490244429, 
           "prDelta" -> 0.001822910864208411, "attractive" -> True|>, 
          <|"pimax" -> 0.004977338245219445, "piDelta" -> 
            0.0023385125967961833, "prmax" -> 0.0032075321829142306, 
           "prDelta" -> 0.0018419101834642787, "attractive" -> True|>, 
          <|"pimax" -> 0.002547235102191649, "piDelta" -> 
            0.0025040839737270077, "prmax" -> 0.0018064345448148957, 
           "prDelta" -> 0.001795984734613337, "attractive" -> True|>, 
          <|"pimax" -> 0.0032034723955966437, "piDelta" -> 
            0.0032034723955966437, "prmax" -> 0.002109877839115611, 
           "prDelta" -> 0.002109877839115611, "attractive" -> True|>, 
          <|"pimax" -> 0.0031339570185651595, "piDelta" -> 
            0.0031339570185651595, "prmax" -> 0.0022070890008914395, 
           "prDelta" -> 0.0022070890008914395, "attractive" -> True|>, 
          <|"pimax" -> 0.003538774400682911, "piDelta" -> 
            0.003538774400682911, "prmax" -> 0.002346499396176352, 
           "prDelta" -> 0.002346499396176352, "attractive" -> True|>, 
          <|"pimax" -> 0.0027475128464990906, "piDelta" -> 
            0.00215365506652995, "prmax" -> 0.0019485121813669355, 
           "prDelta" -> 0.0016679846695564432, "attractive" -> True|>, 
          <|"pimax" -> 0.002736035891926268, "piDelta" -> 
            0.002175996837173344, "prmax" -> 0.0020381816331797127, 
           "prDelta" -> 0.0017619736170246718, "attractive" -> True|>, 
          <|"pimax" -> 0.00366496097581453, "piDelta" -> 
            0.0033781386975906083, "prmax" -> 0.002410473943441094, 
           "prDelta" -> 0.002410473943441094, "attractive" -> True|>, 
          <|"pimax" -> 0.00476593686004395, "piDelta" -> 0.00476593686004395, 
           "prmax" -> 0.002994135586659544, "prDelta" -> 
            0.002994135586659544, "attractive" -> True|>, 
          <|"pimax" -> 0.003051832620633367, "piDelta" -> 
            0.00264198372970971, "prmax" -> 0.0020282885215176486, 
           "prDelta" -> 0.0020282885215176486, "attractive" -> True|>, 
          <|"pimax" -> 0.003022617995553291, "piDelta" -> 
            0.003022617995553291, "prmax" -> 0.0022165422877101068, 
           "prDelta" -> 0.0022165422877101068, "attractive" -> True|>, 
          <|"pimax" -> 0.002648159970528321, "piDelta" -> 
            0.0015586995689563599, "prmax" -> 0.0018563509839342337, 
           "prDelta" -> 0.0014078517867119284, "attractive" -> True|>, 
          <|"pimax" -> 0.0028904247756059973, "piDelta" -> 
            0.002858960024287953, "prmax" -> 0.0020356127476111054, 
           "prDelta" -> 0.001949760722352466, "attractive" -> True|>, 
          <|"pimax" -> 0.003037957698996386, "piDelta" -> 
            0.0022002163816847655, "prmax" -> 0.0020405248566602984, 
           "prDelta" -> 0.0017236606661045098, "attractive" -> True|>, 
          <|"pimax" -> 0.0028744657207994367, "piDelta" -> 
            0.0015145426144097132, "prmax" -> 0.001947045126585935, 
           "prDelta" -> 0.0016132445301247512, "attractive" -> True|>, 
          <|"pimax" -> 0.0029092676060929025, "piDelta" -> 
            0.002836950145889088, "prmax" -> 0.002127336826886569, 
           "prDelta" -> 0.002127336826886569, "attractive" -> True|>, 
          <|"pimax" -> 0.0024158047430612156, "piDelta" -> 
            0.0022576860648596277, "prmax" -> 0.0018949533119624413, 
           "prDelta" -> 0.0018079832164303808, "attractive" -> True|>, 
          <|"pimax" -> 0.002949150941711965, "piDelta" -> 
            0.0022198504272641652, "prmax" -> 0.0018359223335782104, 
           "prDelta" -> 0.0018359223335782104, "attractive" -> True|>, 
          <|"pimax" -> 0.002554676283256613, "piDelta" -> 
            0.0022402311093998595, "prmax" -> 0.0018381514138712414, 
           "prDelta" -> 0.0018381514138712414, "attractive" -> True|>, 
          <|"pimax" -> 0.004346016510039105, "piDelta" -> 
            0.001704154192819986, "prmax" -> 0.002511986046974103, 
           "prDelta" -> 0.001655263583685438, "attractive" -> True|>, 
          <|"pimax" -> 0.002871863685138809, "piDelta" -> 
            0.0017213829766083279, "prmax" -> 0.001998439798504258, 
           "prDelta" -> 0.0015708798731385813, "attractive" -> True|>, 
          <|"pimax" -> 0.0032007694362708792, "piDelta" -> 
            0.0032007694362708792, "prmax" -> 0.002320120282588795, 
           "prDelta" -> 0.002320120282588795, "attractive" -> True|>, 
          <|"pimax" -> 0.0031341373594448263, "piDelta" -> 
            0.0031341373594448263, "prmax" -> 0.0023844694947400386, 
           "prDelta" -> 0.0023844694947400386, "attractive" -> True|>, 
          <|"pimax" -> 0.002705071996466927, "piDelta" -> 
            0.002296477267725977, "prmax" -> 0.0018523779407170636, 
           "prDelta" -> 0.001698152117626585, "attractive" -> True|>, 
          <|"pimax" -> 0.0028805862781778125, "piDelta" -> 
            0.0028594818676707314, "prmax" -> 0.002179057208738024, 
           "prDelta" -> 0.002179057208738024, "attractive" -> True|>, 
          <|"pimax" -> 0.003701920443823462, "piDelta" -> 
            0.0032848067002487712, "prmax" -> 0.002162075684733935, 
           "prDelta" -> 0.002162075684733935, "attractive" -> True|>, 
          <|"pimax" -> 0.0025135998468369383, "piDelta" -> 
            0.0020489580561420437, "prmax" -> 0.001762847797626131, 
           "prDelta" -> 0.001762847797626131, "attractive" -> True|>, 
          <|"pimax" -> 0.0034940971472049395, "piDelta" -> 
            0.0024527676914074563, "prmax" -> 0.0023375980356897187, 
           "prDelta" -> 0.0018272723989744258, "attractive" -> True|>, 
          <|"pimax" -> 0.0028047963501299095, "piDelta" -> 
            0.0027418446194808267, "prmax" -> 0.002074949465441617, 
           "prDelta" -> 0.002074949465441617, "attractive" -> True|>, 
          <|"pimax" -> 0.0028515240282025065, "piDelta" -> 
            0.0026559344528890643, "prmax" -> 0.002037051118965032, 
           "prDelta" -> 0.002037051118965032, "attractive" -> True|>, 
          <|"pimax" -> 0.003475109005259879, "piDelta" -> 
            0.0024822573212850683, "prmax" -> 0.002349054616392763, 
           "prDelta" -> 0.0018844564669429427, "attractive" -> True|>, 
          <|"pimax" -> 0.00279209472374412, "piDelta" -> 
            0.0022559512459959692, "prmax" -> 0.0018672096072622412, 
           "prDelta" -> 0.0018672096072622412, "attractive" -> True|>, 
          <|"pimax" -> 0.0030721074861219983, "piDelta" -> 
            0.0030721074861219983, "prmax" -> 0.0021516541533947303, 
           "prDelta" -> 0.0021516541533947303, "attractive" -> True|>, 
          <|"pimax" -> 0.0029724787207285786, "piDelta" -> 
            0.0024648313459926722, "prmax" -> 0.0020378451952377525, 
           "prDelta" -> 0.0019123869402672587, "attractive" -> True|>, 
          <|"pimax" -> 0.0030988176800332296, "piDelta" -> 
            0.002667100340361849, "prmax" -> 0.002018108569962384, 
           "prDelta" -> 0.002018108569962384, "attractive" -> True|>, 
          <|"pimax" -> 0.002745161851470287, "piDelta" -> 
            0.0026015437915584065, "prmax" -> 0.0020474261674835476, 
           "prDelta" -> 0.0020474261674835476, "attractive" -> True|>, 
          <|"pimax" -> 0.0028377792298133744, "piDelta" -> 
            0.001977265105433745, "prmax" -> 0.0018704371605866063, 
           "prDelta" -> 0.0018177622928261695, "attractive" -> True|>, 
          <|"pimax" -> 0.002880714691819848, "piDelta" -> 
            0.001978669484809163, "prmax" -> 0.001875022413159057, 
           "prDelta" -> 0.001604824804476084, "attractive" -> True|>, 
          <|"pimax" -> 0.004418212438518376, "piDelta" -> 
            0.0022962450668257014, "prmax" -> 0.0025000279278114797, 
           "prDelta" -> 0.001882484366621234, "attractive" -> True|>, 
          <|"pimax" -> 0.003059639443535624, "piDelta" -> 
            0.003059639443535624, "prmax" -> 0.0020818264268916142, 
           "prDelta" -> 0.0020818264268916142, "attractive" -> True|>, 
          <|"pimax" -> 0.002754233243953532, "piDelta" -> 
            0.002754233243953532, "prmax" -> 0.002012782344737609, 
           "prDelta" -> 0.002012782344737609, "attractive" -> True|>, 
          <|"pimax" -> 0.002726204492103758, "piDelta" -> 
            0.0022030206933504005, "prmax" -> 0.0019151639462743934, 
           "prDelta" -> 0.001775274961600224, "attractive" -> True|>, 
          <|"pimax" -> 0.0027626775923741097, "piDelta" -> 
            0.0027626775923741097, "prmax" -> 0.0020885236848948996, 
           "prDelta" -> 0.0020885236848948996, "attractive" -> True|>, 
          <|"pimax" -> 0.0030966512114863425, "piDelta" -> 
            0.002408228603183587, "prmax" -> 0.002061456440206743, 
           "prDelta" -> 0.0016701346544766736, "attractive" -> True|>, 
          <|"pimax" -> 0.003121195525132147, "piDelta" -> 
            0.002722722707820611, "prmax" -> 0.0021149812119763437, 
           "prDelta" -> 0.001981114389298655, "attractive" -> True|>, 
          <|"pimax" -> 0.003254438409087817, "piDelta" -> 
            0.0008180833194028963, "prmax" -> 0.002437546260776335, 
           "prDelta" -> 0.0010299953022180996, "attractive" -> True|>, 
          <|"pimax" -> 0.0026621071524907496, "piDelta" -> 
            0.0025027616183091995, "prmax" -> 0.0018803868182499391, 
           "prDelta" -> 0.0018803868182499391, "attractive" -> True|>, 
          <|"pimax" -> 0.002689499514483972, "piDelta" -> 
            0.0020183200945054665, "prmax" -> 0.002040169343113915, 
           "prDelta" -> 0.0017698720857448485, "attractive" -> True|>, 
          <|"pimax" -> 0.002788155182607708, "piDelta" -> 
            0.0018786218190168975, "prmax" -> 0.001784854863499781, 
           "prDelta" -> 0.0016652942136324831, "attractive" -> True|>, 
          <|"pimax" -> 0.0044592717584161995, "piDelta" -> 
            0.002411189005173783, "prmax" -> 0.0027785069761262463, 
           "prDelta" -> 0.0017834501781305871, "attractive" -> True|>, 
          <|"pimax" -> 0.0037277152818718366, "piDelta" -> 
            0.0037277152818718366, "prmax" -> 0.002465266147108304, 
           "prDelta" -> 0.002465266147108304, "attractive" -> True|>, 
          <|"pimax" -> 0.003129561960698199, "piDelta" -> 
            0.00200716433731971, "prmax" -> 0.0018544451071388118, 
           "prDelta" -> 0.001655165643768934, "attractive" -> True|>, 
          <|"pimax" -> 0.0036168763006976766, "piDelta" -> 
            0.0036168763006976766, "prmax" -> 0.002655516757788844, 
           "prDelta" -> 0.002655516757788844, "attractive" -> True|>, 
          <|"pimax" -> 0.0028621197867646337, "piDelta" -> 
            0.002781043905909379, "prmax" -> 0.002096065359281837, 
           "prDelta" -> 0.002096065359281837, "attractive" -> True|>, 
          <|"pimax" -> 0.0028088354864713072, "piDelta" -> 
            0.002707587696542324, "prmax" -> 0.0019552825835656186, 
           "prDelta" -> 0.0019552825835656186, "attractive" -> True|>, 
          <|"pimax" -> 0.0030402284326126513, "piDelta" -> 
            0.002929337282013536, "prmax" -> 0.0022762587739191577, 
           "prDelta" -> 0.002176690241926037, "attractive" -> True|>, 
          <|"pimax" -> 0.0033808427230194046, "piDelta" -> 
            0.002147085911334116, "prmax" -> 0.0022456240957871728, 
           "prDelta" -> 0.0016045604760786978, "attractive" -> True|>, 
          <|"pimax" -> 0.003133114748803891, "piDelta" -> 
            0.0011762414699794826, "prmax" -> 0.002010964516737154, 
           "prDelta" -> 0.001333708685067582, "attractive" -> True|>, 
          <|"pimax" -> 0.004002489361012262, "piDelta" -> 
            0.002975968340073154, "prmax" -> 0.00250918128246887, 
           "prDelta" -> 0.0021343160414916567, "attractive" -> True|>, 
          <|"pimax" -> 0.0021704267536389052, "piDelta" -> 
            0.0017574206989682134, "prmax" -> 0.0016857973961889757, 
           "prDelta" -> 0.0016821690641380745, "attractive" -> True|>, 
          <|"pimax" -> 0.0031418828050388536, "piDelta" -> 
            0.001848186805542347, "prmax" -> 0.0020223824315548475, 
           "prDelta" -> 0.0015580997868173514, "attractive" -> True|>, 
          <|"pimax" -> 0.003244116076384384, "piDelta" -> 
            0.002868444271730972, "prmax" -> 0.0020659790573173643, 
           "prDelta" -> 0.0020659790573173643, "attractive" -> True|>, 
          <|"pimax" -> 0.0032007631380847027, "piDelta" -> 
            0.0026783857248722756, "prmax" -> 0.0020064239900284236, 
           "prDelta" -> 0.0020064239900284236, "attractive" -> True|>, 
          <|"pimax" -> 0.002688916548891087, "piDelta" -> 
            0.0019160727689958364, "prmax" -> 0.001723029058710626, 
           "prDelta" -> 0.001631964843675636, "attractive" -> True|>, 
          <|"pimax" -> 0.0032802812871731567, "piDelta" -> 
            0.0028713939847637582, "prmax" -> 0.002089560730831694, 
           "prDelta" -> 0.0020031068502235037, "attractive" -> True|>, 
          <|"pimax" -> 0.002815737844515814, "piDelta" -> 
            0.0013411707843519775, "prmax" -> 0.0019357575016910344, 
           "prDelta" -> 0.0013915750009350389, "attractive" -> True|>, 
          <|"pimax" -> 0.003003624137420202, "piDelta" -> 
            0.002185868369492374, "prmax" -> 0.002058304064247799, 
           "prDelta" -> 0.0018168545524065779, "attractive" -> True|>, 
          <|"pimax" -> 0.003551037058045213, "piDelta" -> 
            0.0013691330065162405, "prmax" -> 0.0022503955430524156, 
           "prDelta" -> 0.0013179682489846223, "attractive" -> True|>, 
          <|"pimax" -> 0.003968462710190943, "piDelta" -> 
            0.002797202155315117, "prmax" -> 0.0024760577839841743, 
           "prDelta" -> 0.0019243788871476008, "attractive" -> True|>, 
          <|"pimax" -> 0.003497447322522735, "piDelta" -> 
            0.0021693792531864457, "prmax" -> 0.0022222163858095726, 
           "prDelta" -> 0.0016804700383751894, "attractive" -> True|>, 
          <|"pimax" -> 0.002899715625067813, "piDelta" -> 
            0.0023060185739722035, "prmax" -> 0.002088717430897823, 
           "prDelta" -> 0.0015803854793941191, "attractive" -> True|>, 
          <|"pimax" -> 0.0028962414492807306, "piDelta" -> 
            0.001599866367722876, "prmax" -> 0.0019354333179394264, 
           "prDelta" -> 0.001403082451151017, "attractive" -> True|>, 
          <|"pimax" -> 0.002958197672004813, "piDelta" -> 
            0.002060736061129762, "prmax" -> 0.002089655856763037, 
           "prDelta" -> 0.0016389617000172301, "attractive" -> True|>, 
          <|"pimax" -> 0.002968237557786151, "piDelta" -> 
            0.0018419949743842849, "prmax" -> 0.0020363856755930857, 
           "prDelta" -> 0.0015343073638518273, "attractive" -> True|>, 
          <|"pimax" -> 0.0038326489403427114, "piDelta" -> 
            0.0020426569113914214, "prmax" -> 0.0022596100355583557, 
           "prDelta" -> 0.0015940679057712035, "attractive" -> True|>, 
          <|"pimax" -> 0.00558827839922915, "piDelta" -> 
            0.002362356509264284, "prmax" -> 0.003034085270501385, 
           "prDelta" -> 0.0019189730003840997, "attractive" -> True|>, 
          <|"pimax" -> 0.0025714007042946037, "piDelta" -> 
            0.0023701117920974742, "prmax" -> 0.0019035570846934041, 
           "prDelta" -> 0.001845481871752687, "attractive" -> True|>, 
          <|"pimax" -> 0.0038402024755534283, "piDelta" -> 
            0.0038402024755534283, "prmax" -> 0.0027189154199697045, 
           "prDelta" -> 0.0027189154199697045, "attractive" -> True|>, 
          <|"pimax" -> 0.0030789173338061126, "piDelta" -> 
            0.0029079631192794023, "prmax" -> 0.0021646118967666903, 
           "prDelta" -> 0.0021646118967666903, "attractive" -> True|>, 
          <|"pimax" -> 0.0023957289736152155, "piDelta" -> 
            0.00166415255490073, "prmax" -> 0.0018573581510543304, 
           "prDelta" -> 0.0015501505260931256, "attractive" -> True|>, 
          <|"pimax" -> 0.0030069358867377306, "piDelta" -> 
            0.0030069358867377306, "prmax" -> 0.002106887757670923, 
           "prDelta" -> 0.002106887757670923, "attractive" -> True|>, 
          <|"pimax" -> 0.003692435771499344, "piDelta" -> 
            0.002849445157420297, "prmax" -> 0.0024218923733885307, 
           "prDelta" -> 0.001951186468935759, "attractive" -> True|>, 
          <|"pimax" -> 0.0030592630930108768, "piDelta" -> 
            0.0025324736546756548, "prmax" -> 0.002033196541601136, 
           "prDelta" -> 0.00190302046847937, "attractive" -> True|>, 
          <|"pimax" -> 0.0029310401088851776, "piDelta" -> 
            0.0029310401088851776, "prmax" -> 0.0020500713526809583, 
           "prDelta" -> 0.0020500713526809583, "attractive" -> True|>, 
          <|"pimax" -> 0.003085068155275261, "piDelta" -> 
            0.003085068155275261, "prmax" -> 0.002380954918320574, 
           "prDelta" -> 0.002380954918320574, "attractive" -> True|>, 
          <|"pimax" -> 0.003318352633229248, "piDelta" -> 
            0.002097691781016694, "prmax" -> 0.002102501312183135, 
           "prDelta" -> 0.0017992420816550555, "attractive" -> True|>, 
          <|"pimax" -> 0.0026771026246115576, "piDelta" -> 
            0.002172077249143162, "prmax" -> 0.001988733705356058, 
           "prDelta" -> 0.0017895391674886876, "attractive" -> True|>, 
          <|"pimax" -> 0.003092202558045012, "piDelta" -> 
            0.002503897809472197, "prmax" -> 0.001932976506078076, 
           "prDelta" -> 0.001932976506078076, "attractive" -> True|>, 
          <|"pimax" -> 0.0026369839333142725, "piDelta" -> 
            0.0026369839333142725, "prmax" -> 0.0018917198879525815, 
           "prDelta" -> 0.0018917198879525815, "attractive" -> True|>, 
          <|"pimax" -> 0.0030800722222714245, "piDelta" -> 
            0.0019631168333870234, "prmax" -> 0.002008274577517575, 
           "prDelta" -> 0.0016398383061206891, "attractive" -> True|>, 
          <|"pimax" -> 0.004295627308596466, "piDelta" -> 
            0.002031372862832833, "prmax" -> 0.002365397678497238, 
           "prDelta" -> 0.001706443253586377, "attractive" -> True|>, 
          <|"pimax" -> 0.0027205337424999663, "piDelta" -> 
            0.0023179623558117275, "prmax" -> 0.0018306981179148339, 
           "prDelta" -> 0.001741584057664722, "attractive" -> True|>, 
          <|"pimax" -> 0.0026691777925855658, "piDelta" -> 
            0.0026691777925855658, "prmax" -> 0.0019900961239004964, 
           "prDelta" -> 0.0019900961239004964, "attractive" -> True|>, 
          <|"pimax" -> 0.00272104959481447, "piDelta" -> 
            0.0014732488688739644, "prmax" -> 0.0020005978011128295, 
           "prDelta" -> 0.0013297014411290328, "attractive" -> True|>, 
          <|"pimax" -> 0.004341647426327523, "piDelta" -> 
            0.001803467911472195, "prmax" -> 0.0029571344691330767, 
           "prDelta" -> 0.0016550788936679308, "attractive" -> True|>, 
          <|"pimax" -> 0.0031587804515074425, "piDelta" -> 
            0.0024117703202516994, "prmax" -> 0.0020601298983776942, 
           "prDelta" -> 0.001801600597338908, "attractive" -> True|>, 
          <|"pimax" -> 0.0028895679791726943, "piDelta" -> 
            0.0016720245204876786, "prmax" -> 0.0019864371505124157, 
           "prDelta" -> 0.0015932630531355998, "attractive" -> True|>, 
          <|"pimax" -> 0.002752247233412872, "piDelta" -> 
            0.002186958072415933, "prmax" -> 0.0019954933484422647, 
           "prDelta" -> 0.0015982965956052844, "attractive" -> True|>, 
          <|"pimax" -> 0.003333120409595688, "piDelta" -> 
            0.0011148279687379842, "prmax" -> 0.0020917938584709157, 
           "prDelta" -> 0.0013126256335480595, "attractive" -> True|>, 
          <|"pimax" -> 0.0043596979413494386, "piDelta" -> 
            0.0043596979413494386, "prmax" -> 0.0027288109688047516, 
           "prDelta" -> 0.0027288109688047516, "attractive" -> True|>, 
          <|"pimax" -> 0.0033779640728183783, "piDelta" -> 
            0.00237021686625279, "prmax" -> 0.0022831780089673254, 
           "prDelta" -> 0.0019471777930763208, "attractive" -> True|>, 
          <|"pimax" -> 0.0030257800486001214, "piDelta" -> 
            0.0028008858965046335, "prmax" -> 0.0019725889287679314, 
           "prDelta" -> 0.0019725889287679314, "attractive" -> True|>, 
          <|"pimax" -> 0.0030277649631029672, "piDelta" -> 
            0.0014745930132122542, "prmax" -> 0.0018798507421424289, 
           "prDelta" -> 0.0013215509075419278, "attractive" -> True|>, 
          <|"pimax" -> 0.0025287509419244774, "piDelta" -> 
            0.0015298277715946162, "prmax" -> 0.001762491767744231, 
           "prDelta" -> 0.0014258100099680238, "attractive" -> True|>, 
          <|"pimax" -> 0.0034170274002039984, "piDelta" -> 
            0.00256910000105672, "prmax" -> 0.0022759237864416505, 
           "prDelta" -> 0.0018166974515023884, "attractive" -> True|>, 
          <|"pimax" -> 0.002902682753636395, "piDelta" -> 
            0.002614520171962796, "prmax" -> 0.0019551967058893276, 
           "prDelta" -> 0.0018517866847543342, "attractive" -> True|>, 
          <|"pimax" -> 0.0029249938261260585, "piDelta" -> 
            0.0014815695752692707, "prmax" -> 0.002019431120939259, 
           "prDelta" -> 0.0015056022608855649, "attractive" -> True|>, 
          <|"pimax" -> 0.002953114037598511, "piDelta" -> 
            0.0025508208664548953, "prmax" -> 0.002230050395964249, 
           "prDelta" -> 0.0019860909077574953, "attractive" -> True|>, 
          <|"pimax" -> 0.0034478142812028193, "piDelta" -> 
            0.0023910294750081563, "prmax" -> 0.002258769695084068, 
           "prDelta" -> 0.0018745471841044928, "attractive" -> True|>, 
          <|"pimax" -> 0.004048089250378812, "piDelta" -> 
            0.002587220579807235, "prmax" -> 0.0023164354854848194, 
           "prDelta" -> 0.0018357914919614527, "attractive" -> True|>, 
          <|"pimax" -> 0.0035063019394301373, "piDelta" -> 
            0.0022240449784094963, "prmax" -> 0.0022079879393041226, 
           "prDelta" -> 0.0018187582339074396, "attractive" -> True|>, 
          <|"pimax" -> 0.003340084236027319, "piDelta" -> 
            0.0025219453914230193, "prmax" -> 0.002015028490659192, 
           "prDelta" -> 0.002015028490659192, "attractive" -> True|>, 
          <|"pimax" -> 0.003553830555387794, "piDelta" -> 
            0.0017125687074554103, "prmax" -> 0.0021300745878891324, 
           "prDelta" -> 0.0014769550988821352, "attractive" -> True|>, 
          <|"pimax" -> 0.003230187880896601, "piDelta" -> 
            0.0025413555924417475, "prmax" -> 0.0020333555181910657, 
           "prDelta" -> 0.0019841382869161734, "attractive" -> True|>, 
          <|"pimax" -> 0.004203624325276553, "piDelta" -> 
            0.0022987870783546384, "prmax" -> 0.002577906707654281, 
           "prDelta" -> 0.00183595948914363, "attractive" -> True|>, 
          <|"pimax" -> 0.0031403962699577776, "piDelta" -> 
            0.0024422461455650257, "prmax" -> 0.0021123333573217725, 
           "prDelta" -> 0.001860949066563596, "attractive" -> True|>, 
          <|"pimax" -> 0.0033316130875382243, "piDelta" -> 
            0.0033316130875382243, "prmax" -> 0.0023027790454666396, 
           "prDelta" -> 0.0023027790454666396, "attractive" -> True|>, 
          <|"pimax" -> 0.0036566598859102415, "piDelta" -> 
            0.0031406506006067367, "prmax" -> 0.0023560925199217764, 
           "prDelta" -> 0.0020204789237455757, "attractive" -> True|>, 
          <|"pimax" -> 0.0031564333410648284, "piDelta" -> 
            0.0018345821716268026, "prmax" -> 0.0017808505077516873, 
           "prDelta" -> 0.0016310699043128648, "attractive" -> True|>, 
          <|"pimax" -> 0.0032336465938096717, "piDelta" -> 
            0.0032336465938096717, "prmax" -> 0.0022763508495398403, 
           "prDelta" -> 0.002098779780059039, "attractive" -> True|>, 
          <|"pimax" -> 0.0029609522132695216, "piDelta" -> 
            0.0029609522132695216, "prmax" -> 0.00201954379833168, 
           "prDelta" -> 0.00201954379833168, "attractive" -> True|>, 
          <|"pimax" -> 0.0033952744276578347, "piDelta" -> 
            0.003368563582498303, "prmax" -> 0.0024763602435379215, 
           "prDelta" -> 0.0024763602435379215, "attractive" -> True|>, 
          <|"pimax" -> 0.0037498230889718, "piDelta" -> 0.00242155475492431, 
           "prmax" -> 0.0022746231687573756, "prDelta" -> 
            0.0018335326359071413, "attractive" -> True|>, 
          <|"pimax" -> 0.0034668263012683554, "piDelta" -> 
            0.0030713696537081688, "prmax" -> 0.002429958751139438, 
           "prDelta" -> 0.002429958751139438, "attractive" -> True|>, 
          <|"pimax" -> 0.003052030552048001, "piDelta" -> 
            0.0025232537580070925, "prmax" -> 0.0019787079608887016, 
           "prDelta" -> 0.0018786791906677675, "attractive" -> True|>, 
          <|"pimax" -> 0.0032832521204184165, "piDelta" -> 
            0.0019199413868749517, "prmax" -> 0.0017190695269647179, 
           "prDelta" -> 0.0017168573775399108, "attractive" -> True|>, 
          <|"pimax" -> 0.004281297284671918, "piDelta" -> 
            0.0021228552340952136, "prmax" -> 0.0026112980188083956, 
           "prDelta" -> 0.00179830524728895, "attractive" -> True|>, 
          <|"pimax" -> 0.003227908374871747, "piDelta" -> 
            0.003227908374871747, "prmax" -> 0.0022041786841753815, 
           "prDelta" -> 0.0022041786841753815, "attractive" -> True|>, 
          <|"pimax" -> 0.003494140260319305, "piDelta" -> 
            0.0025420179067240315, "prmax" -> 0.002142914031983854, 
           "prDelta" -> 0.001980653127808479, "attractive" -> True|>, 
          <|"pimax" -> 0.003714024126837829, "piDelta" -> 
            0.0022040257387910688, "prmax" -> 0.002518267928775683, 
           "prDelta" -> 0.0016995477964810764, "attractive" -> True|>, 
          <|"pimax" -> 0.0030123935035154866, "piDelta" -> 
            0.0028005026373976957, "prmax" -> 0.002012737843929093, 
           "prDelta" -> 0.001959371075907502, "attractive" -> True|>, 
          <|"pimax" -> 0.00307283018886368, "piDelta" -> 
            0.0020133972681584465, "prmax" -> 0.0021386295508512318, 
           "prDelta" -> 0.0016236758138517555, "attractive" -> True|>, 
          <|"pimax" -> 0.0026683635560615783, "piDelta" -> 
            0.0023941513828526625, "prmax" -> 0.0018652411926361795, 
           "prDelta" -> 0.0017463773064038284, "attractive" -> True|>, 
          <|"pimax" -> 0.003345333283499418, "piDelta" -> 
            0.002879342646634698, "prmax" -> 0.0020865094893149447, 
           "prDelta" -> 0.0020865094893149447, "attractive" -> True|>, 
          <|"pimax" -> 0.0026717303294778996, "piDelta" -> 
            0.0026717303294778996, "prmax" -> 0.002001295123591738, 
           "prDelta" -> 0.002001295123591738, "attractive" -> True|>, 
          <|"pimax" -> 0.0025377140175312173, "piDelta" -> 
            0.002284292348010528, "prmax" -> 0.0017543551945744227, 
           "prDelta" -> 0.0017543551945744227, "attractive" -> True|>, 
          <|"pimax" -> 0.003484526329924863, "piDelta" -> 
            0.0022911703116256627, "prmax" -> 0.002069417521957052, 
           "prDelta" -> 0.0017502491261849956, "attractive" -> True|>, 
          <|"pimax" -> 0.003106319233767251, "piDelta" -> 
            0.0020485006911983967, "prmax" -> 0.002048182330085793, 
           "prDelta" -> 0.001631586614815998, "attractive" -> True|>, 
          <|"pimax" -> 0.003306042575124928, "piDelta" -> 
            0.0023057189512800612, "prmax" -> 0.0018403851148292563, 
           "prDelta" -> 0.0018403851148292563, "attractive" -> True|>, 
          <|"pimax" -> 0.0034795840773968615, "piDelta" -> 
            0.0014590961900028425, "prmax" -> 0.0021142553001289458, 
           "prDelta" -> 0.0015194680565697519, "attractive" -> True|>, 
          <|"pimax" -> 0.0037503898231421792, "piDelta" -> 
            0.002086395532403017, "prmax" -> 0.0025804704008203136, 
           "prDelta" -> 0.0015857521445449608, "attractive" -> True|>, 
          <|"pimax" -> 0.0031027222539407695, "piDelta" -> 
            0.002568979292177943, "prmax" -> 0.0021289258401992702, 
           "prDelta" -> 0.0021289258401992702, "attractive" -> True|>, 
          <|"pimax" -> 0.002664553888188371, "piDelta" -> 
            0.0024066576648222953, "prmax" -> 0.0019105311448912312, 
           "prDelta" -> 0.001804382668661152, "attractive" -> True|>, 
          <|"pimax" -> 0.0033513151693088474, "piDelta" -> 
            0.0027177686975246975, "prmax" -> 0.0021308651445384056, 
           "prDelta" -> 0.0021261878719593488, "attractive" -> True|>, 
          <|"pimax" -> 0.0025641321435951893, "piDelta" -> 
            0.002462732260869288, "prmax" -> 0.0019944735000969396, 
           "prDelta" -> 0.0019944735000969396, "attractive" -> True|>, 
          <|"pimax" -> 0.003449955559392241, "piDelta" -> 
            0.003449955559392241, "prmax" -> 0.002358510533528827, 
           "prDelta" -> 0.002358510533528827, "attractive" -> True|>, 
          <|"pimax" -> 0.0029767779837320332, "piDelta" -> 
            0.0027755870939240993, "prmax" -> 0.002046561328141668, 
           "prDelta" -> 0.0019846000933249025, "attractive" -> True|>, 
          <|"pimax" -> 0.003349172534373812, "piDelta" -> 
            0.0025351809117042405, "prmax" -> 0.0022194027718544012, 
           "prDelta" -> 0.0019428526106522806, "attractive" -> True|>, 
          <|"pimax" -> 0.0027653054391057726, "piDelta" -> 
            0.0027653054391057726, "prmax" -> 0.0021128054008929986, 
           "prDelta" -> 0.0021128054008929986, "attractive" -> True|>, 
          <|"pimax" -> 0.0028648071974526827, "piDelta" -> 
            0.002241043857426077, "prmax" -> 0.0018608584939258067, 
           "prDelta" -> 0.0018608584939258067, "attractive" -> True|>, 
          <|"pimax" -> 0.0038417376534247206, "piDelta" -> 
            0.002450250545865408, "prmax" -> 0.0023924426402360506, 
           "prDelta" -> 0.0019516801392038716, "attractive" -> True|>, 
          <|"pimax" -> 0.0028379279362649792, "piDelta" -> 
            0.0016638965679928197, "prmax" -> 0.002274577153062924, 
           "prDelta" -> 0.0014403597392567621, "attractive" -> True|>, 
          <|"pimax" -> 0.0030410159498517448, "piDelta" -> 
            0.0021952254224855707, "prmax" -> 0.001920826873483823, 
           "prDelta" -> 0.0018586375600247935, "attractive" -> True|>, 
          <|"pimax" -> 0.002919977771341348, "piDelta" -> 
            0.00264868093352772, "prmax" -> 0.0019927039718393314, 
           "prDelta" -> 0.0019927039718393314, "attractive" -> True|>, 
          <|"pimax" -> 0.003491829109699166, "piDelta" -> 
            0.0022021575152812805, "prmax" -> 0.0023395733540707213, 
           "prDelta" -> 0.0016057481542226578, "attractive" -> True|>, 
          <|"pimax" -> 0.0032956319016260545, "piDelta" -> 
            0.0019976051664877662, "prmax" -> 0.001878714534593143, 
           "prDelta" -> 0.001624649198660468, "attractive" -> True|>, 
          <|"pimax" -> 0.002783501856078334, "piDelta" -> 
            0.0027028127870932332, "prmax" -> 0.0020102129538059985, 
           "prDelta" -> 0.0020102129538059985, "attractive" -> True|>, 
          <|"pimax" -> 0.0025873850093568215, "piDelta" -> 
            0.002429537434503118, "prmax" -> 0.0018604349574630602, 
           "prDelta" -> 0.0018604349574630602, "attractive" -> True|>, 
          <|"pimax" -> 0.00416894920597845, "piDelta" -> 
            0.0024015209806584176, "prmax" -> 0.002368221816213124, 
           "prDelta" -> 0.001661138755199459, "attractive" -> True|>, 
          <|"pimax" -> 0.0034505681096330056, "piDelta" -> 
            0.0034505681096330056, "prmax" -> 0.0024279310893959975, 
           "prDelta" -> 0.0024279310893959975, "attractive" -> True|>, 
          <|"pimax" -> 0.003102914719419118, "piDelta" -> 
            0.0026818498040962176, "prmax" -> 0.0020860544431792077, 
           "prDelta" -> 0.0020860544431792077, "attractive" -> True|>, 
          <|"pimax" -> 0.004783325545346375, "piDelta" -> 
            0.0014990854726559324, "prmax" -> 0.0028471319299768136, 
           "prDelta" -> 0.001455061370896228, "attractive" -> True|>, 
          <|"pimax" -> 0.003173514948349878, "piDelta" -> 
            0.003173514948349878, "prmax" -> 0.002070905069207624, 
           "prDelta" -> 0.002070905069207624, "attractive" -> True|>, 
          <|"pimax" -> 0.0029153920904278264, "piDelta" -> 
            0.0029153920904278264, "prmax" -> 0.002087499374901773, 
           "prDelta" -> 0.002087499374901773, "attractive" -> True|>, 
          <|"pimax" -> 0.003001402167674463, "piDelta" -> 
            0.002884806517130766, "prmax" -> 0.0023057140878392965, 
           "prDelta" -> 0.0021382230471198227, "attractive" -> True|>, 
          <|"pimax" -> 0.003230095711867797, "piDelta" -> 
            0.003059276405787799, "prmax" -> 0.00215632974376504, 
           "prDelta" -> 0.0020435058296313087, "attractive" -> True|>, 
          <|"pimax" -> 0.004090732989903907, "piDelta" -> 
            0.0018465272832847016, "prmax" -> 0.002584709471780579, 
           "prDelta" -> 0.001626086550070348, "attractive" -> True|>, 
          <|"pimax" -> 0.0030154389560474904, "piDelta" -> 
            0.002092007502885144, "prmax" -> 0.0022013635790212563, 
           "prDelta" -> 0.0017130931863931472, "attractive" -> True|>, 
          <|"pimax" -> 0.003319104824287516, "piDelta" -> 
            0.002758341165595052, "prmax" -> 0.0023389755133381637, 
           "prDelta" -> 0.001984459511172633, "attractive" -> True|>, 
          <|"pimax" -> 0.002657503918295259, "piDelta" -> 
            0.00208787213197624, "prmax" -> 0.0019006650480221236, 
           "prDelta" -> 0.0016436754265177788, "attractive" -> True|>, 
          <|"pimax" -> 0.003003084338286534, "piDelta" -> 
            0.0020200625519752316, "prmax" -> 0.0020457625940177586, 
           "prDelta" -> 0.0016250909212097747, "attractive" -> True|>, 
          <|"pimax" -> 0.003769801820678188, "piDelta" -> 
            0.003769801820678188, "prmax" -> 0.002454552694372874, 
           "prDelta" -> 0.002454552694372874, "attractive" -> True|>, 
          <|"pimax" -> 0.002961101488136357, "piDelta" -> 
            0.002792054270299765, "prmax" -> 0.0021022180336664857, 
           "prDelta" -> 0.0021022180336664857, "attractive" -> True|>, 
          <|"pimax" -> 0.003516661631593425, "piDelta" -> 
            0.0029791545394909098, "prmax" -> 0.0025236987467422258, 
           "prDelta" -> 0.002171790443498121, "attractive" -> True|>, 
          <|"pimax" -> 0.0033161375160607517, "piDelta" -> 
            0.0033161375160607517, "prmax" -> 0.0022451979790024954, 
           "prDelta" -> 0.0022451979790024954, "attractive" -> True|>, 
          <|"pimax" -> 0.0038281122725842814, "piDelta" -> 
            0.0026030069253471727, "prmax" -> 0.0023153618953579177, 
           "prDelta" -> 0.0018534121488345242, "attractive" -> True|>, 
          <|"pimax" -> 0.002800011511101643, "piDelta" -> 
            0.00226615961134735, "prmax" -> 0.001970610162620014, 
           "prDelta" -> 0.0017966632919712926, "attractive" -> True|>, 
          <|"pimax" -> 0.003686417168377753, "piDelta" -> 
            0.0018781976453797645, "prmax" -> 0.0022366324657133872, 
           "prDelta" -> 0.0015212496521416102, "attractive" -> True|>, 
          <|"pimax" -> 0.0031413991359746235, "piDelta" -> 
            0.0022317760798532833, "prmax" -> 0.0021541558388542266, 
           "prDelta" -> 0.0017763391631032297, "attractive" -> True|>, 
          <|"pimax" -> 0.0031348723604839655, "piDelta" -> 
            0.0012174828686998805, "prmax" -> 0.00207453616955964, 
           "prDelta" -> 0.0013664993791823606, "attractive" -> True|>, 
          <|"pimax" -> 0.0030409881411094875, "piDelta" -> 
            0.0029021091884689453, "prmax" -> 0.00201762366744303, 
           "prDelta" -> 0.0019457532683372586, "attractive" -> True|>, 
          <|"pimax" -> 0.00364740622646878, "piDelta" -> 
            0.0023850938620865445, "prmax" -> 0.0022849420954957765, 
           "prDelta" -> 0.0017654793823488472, "attractive" -> True|>, 
          <|"pimax" -> 0.002480049899660633, "piDelta" -> 
            0.0018840096555262443, "prmax" -> 0.001839933485482505, 
           "prDelta" -> 0.0017685787347682751, "attractive" -> True|>, 
          <|"pimax" -> 0.0032961935145599153, "piDelta" -> 
            0.0014225939311877747, "prmax" -> 0.002170021793295355, 
           "prDelta" -> 0.001403150567324967, "attractive" -> True|>, 
          <|"pimax" -> 0.0028121812976154006, "piDelta" -> 
            0.0028121812976154006, "prmax" -> 0.0020622642104256724, 
           "prDelta" -> 0.0020622642104256724, "attractive" -> True|>, 
          <|"pimax" -> 0.002595486563501218, "piDelta" -> 
            0.0021501000442414194, "prmax" -> 0.001826371179723208, 
           "prDelta" -> 0.001826371179723208, "attractive" -> True|>, 
          <|"pimax" -> 0.003836677619744759, "piDelta" -> 
            0.002277354025748726, "prmax" -> 0.002580708906762061, 
           "prDelta" -> 0.0017981338614216505, "attractive" -> True|>, 
          <|"pimax" -> 0.0033572889109181434, "piDelta" -> 
            0.0015404475756979601, "prmax" -> 0.002337311795314819, 
           "prDelta" -> 0.0015276076968262782, "attractive" -> True|>, 
          <|"pimax" -> 0.002870379743602944, "piDelta" -> 
            0.002126081235042001, "prmax" -> 0.002113774848651311, 
           "prDelta" -> 0.0016341143089908332, "attractive" -> True|>, 
          <|"pimax" -> 0.0033080865317893933, "piDelta" -> 
            0.0033080865317893933, "prmax" -> 0.0023767911808030198, 
           "prDelta" -> 0.0023767911808030198, "attractive" -> True|>, 
          <|"pimax" -> 0.003368497178194817, "piDelta" -> 
            0.001954496645814444, "prmax" -> 0.0022921003894068874, 
           "prDelta" -> 0.0017105963043394, "attractive" -> True|>, 
          <|"pimax" -> 0.0025399285553310462, "piDelta" -> 
            0.0023490352782122217, "prmax" -> 0.0019246358110740513, 
           "prDelta" -> 0.0019246358110740513, "attractive" -> True|>, 
          <|"pimax" -> 0.004240136124458035, "piDelta" -> 
            0.0025275897272333267, "prmax" -> 0.002437021442063937, 
           "prDelta" -> 0.0020092535085387787, "attractive" -> True|>, 
          <|"pimax" -> 0.0029329888822799983, "piDelta" -> 
            0.0018881859930594234, "prmax" -> 0.002076494771821305, 
           "prDelta" -> 0.0016228170808605504, "attractive" -> True|>, 
          <|"pimax" -> 0.0026786634573156788, "piDelta" -> 
            0.0026786634573156788, "prmax" -> 0.0019050203067721564, 
           "prDelta" -> 0.0019050203067721564, "attractive" -> True|>, 
          <|"pimax" -> 0.003710971393754444, "piDelta" -> 
            0.0020187141629890142, "prmax" -> 0.002329868435571094, 
           "prDelta" -> 0.0016863343527292122, "attractive" -> True|>, 
          <|"pimax" -> 0.002958540049681488, "piDelta" -> 
            0.0026527862867880385, "prmax" -> 0.0021202669457828205, 
           "prDelta" -> 0.0021202669457828205, "attractive" -> True|>, 
          <|"pimax" -> 0.0030859667416121765, "piDelta" -> 
            0.002772732915093212, "prmax" -> 0.0019314905321385389, 
           "prDelta" -> 0.0018715436703852636, "attractive" -> True|>, 
          <|"pimax" -> 0.0032561467882368965, "piDelta" -> 
            0.001758218321987686, "prmax" -> 0.002244771479017034, 
           "prDelta" -> 0.0016409159408239946, "attractive" -> True|>, 
          <|"pimax" -> 0.004251718304352132, "piDelta" -> 
            0.0020229188476829593, "prmax" -> 0.002615318096690537, 
           "prDelta" -> 0.0016585295466877638, "attractive" -> True|>, 
          <|"pimax" -> 0.003744041931766419, "piDelta" -> 
            0.002098795781909895, "prmax" -> 0.002404523436372465, 
           "prDelta" -> 0.0015703343376378839, "attractive" -> True|>, 
          <|"pimax" -> 0.003741082808759733, "piDelta" -> 
            0.002785834497212647, "prmax" -> 0.0023464688247982184, 
           "prDelta" -> 0.0018368434550826809, "attractive" -> True|>, 
          <|"pimax" -> 0.004802567387155001, "piDelta" -> 
            0.001588583239251252, "prmax" -> 0.00266982600281445, 
           "prDelta" -> 0.0013982619292117855, "attractive" -> True|>, 
          <|"pimax" -> 0.003956943212875241, "piDelta" -> 
            0.0017717861327528365, "prmax" -> 0.0022947551756672163, 
           "prDelta" -> 0.0015553861499767983, "attractive" -> True|>, 
          <|"pimax" -> 0.002700043539244794, "piDelta" -> 
            0.002325079656004984, "prmax" -> 0.0018872973628177297, 
           "prDelta" -> 0.0018872973628177297, "attractive" -> True|>, 
          <|"pimax" -> 0.0027892368613850697, "piDelta" -> 
            0.0019111209818956595, "prmax" -> 0.002000099096578896, 
           "prDelta" -> 0.0015572343583853691, "attractive" -> True|>, 
          <|"pimax" -> 0.0027104686983235723, "piDelta" -> 
            0.0025184249169969437, "prmax" -> 0.0019433201593390518, 
           "prDelta" -> 0.0019433201593390518, "attractive" -> True|>, 
          <|"pimax" -> 0.0034640332527311104, "piDelta" -> 
            0.001998719598244002, "prmax" -> 0.0023572268721959114, 
           "prDelta" -> 0.0016636132949506496, "attractive" -> True|>, 
          <|"pimax" -> 0.0033144633541628233, "piDelta" -> 
            0.002834707547578725, "prmax" -> 0.002188225282722065, 
           "prDelta" -> 0.0020498219188866515, "attractive" -> True|>, 
          <|"pimax" -> 0.0029265619195919432, "piDelta" -> 
            0.0018320981520411827, "prmax" -> 0.0019876973069590342, 
           "prDelta" -> 0.0015337550362586373, "attractive" -> True|>, 
          <|"pimax" -> 0.002971568278466352, "piDelta" -> 
            0.002971568278466352, "prmax" -> 0.002175050403220252, 
           "prDelta" -> 0.002175050403220252, "attractive" -> True|>, 
          <|"pimax" -> 0.0034467049142025514, "piDelta" -> 
            0.0034467049142025514, "prmax" -> 0.002334220370281053, 
           "prDelta" -> 0.002334220370281053, "attractive" -> True|>, 
          <|"pimax" -> 0.0035995526542908123, "piDelta" -> 
            0.003492814414379003, "prmax" -> 0.0022086147990625173, 
           "prDelta" -> 0.0022086147990625173, "attractive" -> True|>, 
          <|"pimax" -> 0.0028103512394977155, "piDelta" -> 
            0.0028103512394977155, "prmax" -> 0.0021535824358712057, 
           "prDelta" -> 0.0021535824358712057, "attractive" -> True|>, 
          <|"pimax" -> 0.003507707461067793, "piDelta" -> 
            0.002224038387856428, "prmax" -> 0.002203632369105314, 
           "prDelta" -> 0.0018218982732517838, "attractive" -> True|>, 
          <|"pimax" -> 0.002406313243145345, "piDelta" -> 
            0.002156398719005526, "prmax" -> 0.0018814429130054604, 
           "prDelta" -> 0.0017979097842516832, "attractive" -> True|>, 
          <|"pimax" -> 0.002947338466780922, "piDelta" -> 
            0.0017554831494267734, "prmax" -> 0.00210977172799212, 
           "prDelta" -> 0.0016363517816749109, "attractive" -> True|>, 
          <|"pimax" -> 0.00430895584354977, "piDelta" -> 
            0.0013989186626884153, "prmax" -> 0.002749283463213436, 
           "prDelta" -> 0.0014051037669722134, "attractive" -> True|>, 
          <|"pimax" -> 0.0032968498449333704, "piDelta" -> 
            0.0024050176112704155, "prmax" -> 0.002158052026314654, 
           "prDelta" -> 0.0018802152641088396, "attractive" -> True|>, 
          <|"pimax" -> 0.003336381673321538, "piDelta" -> 
            0.002276959013732509, "prmax" -> 0.002378742405226153, 
           "prDelta" -> 0.001834398657422984, "attractive" -> True|>, 
          <|"pimax" -> 0.0028486777589714503, "piDelta" -> 
            0.0019969525087186087, "prmax" -> 0.001788730695873368, 
           "prDelta" -> 0.0016817597024711467, "attractive" -> True|>, 
          <|"pimax" -> 0.003059013451940196, "piDelta" -> 
            0.003059013451940196, "prmax" -> 0.0020690043858804146, 
           "prDelta" -> 0.0020690043858804146, "attractive" -> True|>, 
          <|"pimax" -> 0.0029373012536875807, "piDelta" -> 
            0.0029373012536875807, "prmax" -> 0.002077205713142888, 
           "prDelta" -> 0.0020562191385967055, "attractive" -> True|>, 
          <|"pimax" -> 0.006317330327967623, "piDelta" -> 
            0.006317330327967623, "prmax" -> 0.0035869903809518586, 
           "prDelta" -> 0.0035869903809518586, "attractive" -> True|>, 
          <|"pimax" -> 0.004593519085832968, "piDelta" -> 
            0.0029351513157934023, "prmax" -> 0.0026967280498550942, 
           "prDelta" -> 0.0020360714753641035, "attractive" -> True|>, 
          <|"pimax" -> 0.002640341149508331, "piDelta" -> 
            0.0017796857386409917, "prmax" -> 0.001874264257737365, 
           "prDelta" -> 0.0014602103504737062, "attractive" -> True|>, 
          <|"pimax" -> 0.0033224528663303426, "piDelta" -> 
            0.001838632325112893, "prmax" -> 0.0022491773969087856, 
           "prDelta" -> 0.0015481176051445646, "attractive" -> True|>, 
          <|"pimax" -> 0.0036460616467287876, "piDelta" -> 
            0.001254100857679474, "prmax" -> 0.0019756491089472123, 
           "prDelta" -> 0.001321094521952738, "attractive" -> True|>, 
          <|"pimax" -> 0.0032862365930794234, "piDelta" -> 
            0.001340466122178894, "prmax" -> 0.0020399438773968975, 
           "prDelta" -> 0.0014859774144951223, "attractive" -> True|>, 
          <|"pimax" -> 0.003116976237884956, "piDelta" -> 
            0.0017936677669766752, "prmax" -> 0.002211386870670883, 
           "prDelta" -> 0.0015906546235638778, "attractive" -> True|>, 
          <|"pimax" -> 0.002772246422552487, "piDelta" -> 
            0.0021828424719826213, "prmax" -> 0.00200543271595952, 
           "prDelta" -> 0.0018576581031730195, "attractive" -> True|>, 
          <|"pimax" -> 0.002860801867716624, "piDelta" -> 
            0.002860801867716624, "prmax" -> 0.0021614011700122307, 
           "prDelta" -> 0.0021614011700122307, "attractive" -> True|>, 
          <|"pimax" -> 0.0030979638516086534, "piDelta" -> 
            0.0029177876247031766, "prmax" -> 0.0020446834003897, 
           "prDelta" -> 0.0020146868370809973, "attractive" -> True|>, 
          <|"pimax" -> 0.0027089776573110307, "piDelta" -> 
            0.0016791892973883058, "prmax" -> 0.0017024651040141714, 
           "prDelta" -> 0.0014987578157296118, "attractive" -> True|>, 
          <|"pimax" -> 0.002665005899730805, "piDelta" -> 
            0.0020690549330017864, "prmax" -> 0.00183506230087672, 
           "prDelta" -> 0.001633386773780415, "attractive" -> True|>, 
          <|"pimax" -> 0.003531596127627508, "piDelta" -> 
            0.0023218236823423326, "prmax" -> 0.0021868474120471716, 
           "prDelta" -> 0.00184291336381772, "attractive" -> True|>, 
          <|"pimax" -> 0.00412874936322461, "piDelta" -> 
            0.0028052282090337555, "prmax" -> 0.002258034856226136, 
           "prDelta" -> 0.0019318646124570162, "attractive" -> True|>, 
          <|"pimax" -> 0.0031681202866864016, "piDelta" -> 
            0.0019183910419815432, "prmax" -> 0.002141034655272344, 
           "prDelta" -> 0.0017217262590885208, "attractive" -> True|>, 
          <|"pimax" -> 0.003264684848773236, "piDelta" -> 
            0.0018631248975326756, "prmax" -> 0.0021553312128191246, 
           "prDelta" -> 0.0017651573462727065, "attractive" -> True|>, 
          <|"pimax" -> 0.0033455485460813154, "piDelta" -> 
            0.0033455485460813154, "prmax" -> 0.002194229246621159, 
           "prDelta" -> 0.002194229246621159, "attractive" -> True|>, 
          <|"pimax" -> 0.003496695477984736, "piDelta" -> 
            0.002812741955494601, "prmax" -> 0.0023654093657624916, 
           "prDelta" -> 0.0019158254268591606, "attractive" -> True|>, 
          <|"pimax" -> 0.0036697428645953286, "piDelta" -> 
            0.002051182520690649, "prmax" -> 0.0025132674111323695, 
           "prDelta" -> 0.0016900894999567232, "attractive" -> True|>, 
          <|"pimax" -> 0.0029052389592350014, "piDelta" -> 
            0.0024069233539427757, "prmax" -> 0.0019042056827004864, 
           "prDelta" -> 0.001844255049402357, "attractive" -> True|>, 
          <|"pimax" -> 0.0029680726986781427, "piDelta" -> 
            0.0029680726986781427, "prmax" -> 0.001973640485572359, 
           "prDelta" -> 0.001973640485572359, "attractive" -> True|>, 
          <|"pimax" -> 0.0023002690586883664, "piDelta" -> 
            0.0020402727918093526, "prmax" -> 0.0017313372577036743, 
           "prDelta" -> 0.0017110808733834112, "attractive" -> True|>, 
          <|"pimax" -> 0.003741516323898733, "piDelta" -> 
            0.003741516323898733, "prmax" -> 0.002416046626462741, 
           "prDelta" -> 0.002416046626462741, "attractive" -> True|>, 
          <|"pimax" -> 0.0027935891693623986, "piDelta" -> 
            0.0019299577510151404, "prmax" -> 0.0020886861475610955, 
           "prDelta" -> 0.0016807960848781256, "attractive" -> True|>, 
          <|"pimax" -> 0.0037747916719208796, "piDelta" -> 
            0.002625914713850413, "prmax" -> 0.002547917482806441, 
           "prDelta" -> 0.0017829884357880757, "attractive" -> True|>, 
          <|"pimax" -> 0.004528938226088028, "piDelta" -> 
            0.0023532987220266075, "prmax" -> 0.0024695598723867814, 
           "prDelta" -> 0.0018461849302522395, "attractive" -> True|>, 
          <|"pimax" -> 0.0029167567440824918, "piDelta" -> 
            0.002632490781936459, "prmax" -> 0.001880080797280595, 
           "prDelta" -> 0.001880080797280595, "attractive" -> True|>, 
          <|"pimax" -> 0.002593953290303328, "piDelta" -> 
            0.0019105865396018588, "prmax" -> 0.0018176020083558561, 
           "prDelta" -> 0.0016980262382599565, "attractive" -> True|>, 
          <|"pimax" -> 0.0034790965173079765, "piDelta" -> 
            0.0022684915180789644, "prmax" -> 0.002198420993439723, 
           "prDelta" -> 0.0017870304680838985, "attractive" -> True|>, 
          <|"pimax" -> 0.002772052532268172, "piDelta" -> 
            0.002772052532268172, "prmax" -> 0.002047613031049093, 
           "prDelta" -> 0.002047613031049093, "attractive" -> True|>, 
          <|"pimax" -> 0.0026864343227512638, "piDelta" -> 
            0.0026221427884142614, "prmax" -> 0.0019900168647170265, 
           "prDelta" -> 0.0019900168647170265, "attractive" -> True|>, 
          <|"pimax" -> 0.002888830948235858, "piDelta" -> 
            0.002888830948235858, "prmax" -> 0.0019723844350876415, 
           "prDelta" -> 0.0019723844350876415, "attractive" -> True|>, 
          <|"pimax" -> 0.0035715673773626926, "piDelta" -> 
            0.0032550227180549703, "prmax" -> 0.0026211689983339516, 
           "prDelta" -> 0.002272149249173747, "attractive" -> True|>}, 
         TypeSystem`Vector[TypeSystem`Struct[{"pimax", "piDelta", "prmax", 
            "prDelta", "attractive"}, {TypeSystem`Atom[Real], 
            TypeSystem`Atom[Real], TypeSystem`Atom[Real], TypeSystem`Atom[
             Real], TypeSystem`Atom[TypeSystem`Boolean]}], 500], <||>]|>, 
      TypeSystem`Struct[{"n", "m", "maxdeg", "data"}, 
       {TypeSystem`Atom[Integer], TypeSystem`Atom[Integer], 
        TypeSystem`Atom[Integer], TypeSystem`AnyType}], <||>], 
     Dataset[<|"n" -> 7000, "m" -> 14000, "maxdeg" -> 26, 
       "data" -> Dataset[{<|"pimax" -> 0.0023335136585785786, 
           "piDelta" -> 0.0010317752852505185, "prmax" -> 
            0.0015678322198215717, "prDelta" -> 0.0009373008478087964, 
           "attractive" -> True|>, <|"pimax" -> 0.0027878062085897044, 
           "piDelta" -> 0.0012147004931568426, "prmax" -> 
            0.0018886274535895471, "prDelta" -> 0.0011215925922591758, 
           "attractive" -> True|>, <|"pimax" -> 0.002426877931703462, 
           "piDelta" -> 0.002426877931703462, "prmax" -> 
            0.0016107285649464695, "prDelta" -> 0.0016107285649464695, 
           "attractive" -> True|>, <|"pimax" -> 0.0029294112041944025, 
           "piDelta" -> 0.001330728688378942, "prmax" -> 
            0.001779086022406427, "prDelta" -> 0.0012854896324287531, 
           "attractive" -> True|>, <|"pimax" -> 0.0019940408344472057, 
           "piDelta" -> 0.0015316889608863182, "prmax" -> 
            0.0014141089925861319, "prDelta" -> 0.0012872680814666748, 
           "attractive" -> True|>, <|"pimax" -> 0.0027254424361885573, 
           "piDelta" -> 0.0014262115491847274, "prmax" -> 
            0.0019302066191531453, "prDelta" -> 0.0012829390984749882, 
           "attractive" -> True|>, <|"pimax" -> 0.001920891210138599, 
           "piDelta" -> 0.001571373126213385, "prmax" -> 
            0.0013731932672888577, "prDelta" -> 0.0013731932672888577, 
           "attractive" -> True|>, <|"pimax" -> 0.001530081053842682, 
           "piDelta" -> 0.00119546296491287, "prmax" -> 0.001167801451439154, 
           "prDelta" -> 0.0010860745295623864, "attractive" -> True|>, 
          <|"pimax" -> 0.0026150011900013662, "piDelta" -> 
            0.0014705565602351333, "prmax" -> 0.0015047253615555077, 
           "prDelta" -> 0.0012476270369036016, "attractive" -> True|>, 
          <|"pimax" -> 0.002382183655403169, "piDelta" -> 
            0.002382183655403169, "prmax" -> 0.0016488756459871136, 
           "prDelta" -> 0.0016488756459871136, "attractive" -> True|>, 
          <|"pimax" -> 0.0018208718286252734, "piDelta" -> 
            0.001529826542648112, "prmax" -> 0.0014316024381703081, 
           "prDelta" -> 0.0014316024381703081, "attractive" -> True|>, 
          <|"pimax" -> 0.002336400001542352, "piDelta" -> 
            0.0018823786000782621, "prmax" -> 0.001552292847478287, 
           "prDelta" -> 0.0014478397788909836, "attractive" -> True|>, 
          <|"pimax" -> 0.002120335283754887, "piDelta" -> 
            0.0013417877913374718, "prmax" -> 0.001602281998107988, 
           "prDelta" -> 0.0012570701410392043, "attractive" -> True|>, 
          <|"pimax" -> 0.0022435285732481007, "piDelta" -> 
            0.0014986634278202442, "prmax" -> 0.0016738295508142674, 
           "prDelta" -> 0.0013117875793295134, "attractive" -> True|>, 
          <|"pimax" -> 0.002494364051660233, "piDelta" -> 
            0.0015337843572733874, "prmax" -> 0.0017676792598509362, 
           "prDelta" -> 0.001347915597420508, "attractive" -> True|>, 
          <|"pimax" -> 0.0020792516472248265, "piDelta" -> 
            0.0019385097139254783, "prmax" -> 0.0015188037709218886, 
           "prDelta" -> 0.0014979235758500011, "attractive" -> True|>, 
          <|"pimax" -> 0.002461808831167128, "piDelta" -> 
            0.001666415915133946, "prmax" -> 0.0016280094876579346, 
           "prDelta" -> 0.0014191688302097709, "attractive" -> True|>, 
          <|"pimax" -> 0.0020465268397087196, "piDelta" -> 
            0.0016239579011485738, "prmax" -> 0.0014423161492113491, 
           "prDelta" -> 0.0013148110054181956, "attractive" -> True|>, 
          <|"pimax" -> 0.0031322801665661856, "piDelta" -> 
            0.0018451067493359791, "prmax" -> 0.0016793089820066917, 
           "prDelta" -> 0.0014423713331910236, "attractive" -> True|>, 
          <|"pimax" -> 0.002087275706295839, "piDelta" -> 
            0.0017582314484015464, "prmax" -> 0.0015447224705734655, 
           "prDelta" -> 0.001299742835351167, "attractive" -> True|>, 
          <|"pimax" -> 0.002093886964072533, "piDelta" -> 
            0.0017338599052147323, "prmax" -> 0.0014456799361856946, 
           "prDelta" -> 0.0013388110801012256, "attractive" -> True|>, 
          <|"pimax" -> 0.0025991869532295785, "piDelta" -> 
            0.0025991869532295785, "prmax" -> 0.0017083767168281467, 
           "prDelta" -> 0.0017083767168281467, "attractive" -> True|>, 
          <|"pimax" -> 0.0026141972498914786, "piDelta" -> 
            0.0015871339018617232, "prmax" -> 0.0017395638255087399, 
           "prDelta" -> 0.0014216503283785776, "attractive" -> True|>, 
          <|"pimax" -> 0.0020565964391609636, "piDelta" -> 
            0.0018200898826421365, "prmax" -> 0.0015496455385931316, 
           "prDelta" -> 0.001345925855714202, "attractive" -> True|>, 
          <|"pimax" -> 0.002114071607720203, "piDelta" -> 
            0.0013102533049206588, "prmax" -> 0.0014869327226500525, 
           "prDelta" -> 0.0012268689267290235, "attractive" -> True|>, 
          <|"pimax" -> 0.0023394964269711216, "piDelta" -> 
            0.001213915783419809, "prmax" -> 0.0014278602861602708, 
           "prDelta" -> 0.0011229700150339212, "attractive" -> True|>, 
          <|"pimax" -> 0.0018335707052212769, "piDelta" -> 
            0.0013730846754068959, "prmax" -> 0.0013183611512719842, 
           "prDelta" -> 0.0012040512293407344, "attractive" -> True|>, 
          <|"pimax" -> 0.0025953508793228586, "piDelta" -> 
            0.0011736981098656794, "prmax" -> 0.0018465161833583494, 
           "prDelta" -> 0.0011405502905163572, "attractive" -> True|>, 
          <|"pimax" -> 0.0021984429374930043, "piDelta" -> 
            0.0014367507335612763, "prmax" -> 0.001425137513220052, 
           "prDelta" -> 0.0012254533510019853, "attractive" -> True|>, 
          <|"pimax" -> 0.0020964428825343702, "piDelta" -> 
            0.0014887272249446328, "prmax" -> 0.001416819190323216, 
           "prDelta" -> 0.0011988145741677057, "attractive" -> True|>, 
          <|"pimax" -> 0.0019244800380602831, "piDelta" -> 
            0.0019244800380602831, "prmax" -> 0.0014124650455383044, 
           "prDelta" -> 0.0014124650455383044, "attractive" -> True|>, 
          <|"pimax" -> 0.002590997245302517, "piDelta" -> 
            0.0017566682235127828, "prmax" -> 0.0014741854987571806, 
           "prDelta" -> 0.001427650510272442, "attractive" -> True|>, 
          <|"pimax" -> 0.002067282896818762, "piDelta" -> 
            0.002067282896818762, "prmax" -> 0.001522131486007451, 
           "prDelta" -> 0.001522131486007451, "attractive" -> True|>, 
          <|"pimax" -> 0.002413802760597335, "piDelta" -> 
            0.0024051836395961863, "prmax" -> 0.0016931178385978715, 
           "prDelta" -> 0.0016931178385978715, "attractive" -> True|>, 
          <|"pimax" -> 0.00229811836721802, "piDelta" -> 
            0.002159574774972167, "prmax" -> 0.0015532245056417437, 
           "prDelta" -> 0.0015532245056417437, "attractive" -> True|>, 
          <|"pimax" -> 0.0026205994060652235, "piDelta" -> 
            0.001182425605210317, "prmax" -> 0.0016874440924143977, 
           "prDelta" -> 0.0011496221054335472, "attractive" -> True|>, 
          <|"pimax" -> 0.0025163164485477105, "piDelta" -> 
            0.0018578220404494058, "prmax" -> 0.0015810945895162593, 
           "prDelta" -> 0.0014240815720825226, "attractive" -> True|>, 
          <|"pimax" -> 0.003429320771798476, "piDelta" -> 
            0.002244928844006867, "prmax" -> 0.0022307833558528013, 
           "prDelta" -> 0.0016640659174600794, "attractive" -> True|>, 
          <|"pimax" -> 0.002001737549483523, "piDelta" -> 
            0.0015147534513087998, "prmax" -> 0.0014355700230284404, 
           "prDelta" -> 0.0012822674170136323, "attractive" -> True|>, 
          <|"pimax" -> 0.0021913547694272263, "piDelta" -> 
            0.001558647640864209, "prmax" -> 0.0014100372643552645, 
           "prDelta" -> 0.0014100372643552645, "attractive" -> True|>, 
          <|"pimax" -> 0.002889785635278591, "piDelta" -> 
            0.002889785635278591, "prmax" -> 0.0018946642935328327, 
           "prDelta" -> 0.0018946642935328327, "attractive" -> True|>, 
          <|"pimax" -> 0.0023805985278478963, "piDelta" -> 
            0.0013362845358000882, "prmax" -> 0.0016081972459256202, 
           "prDelta" -> 0.0012107802514908287, "attractive" -> True|>, 
          <|"pimax" -> 0.002182408475267181, "piDelta" -> 
            0.002182408475267181, "prmax" -> 0.001452106805661124, 
           "prDelta" -> 0.001452106805661124, "attractive" -> True|>, 
          <|"pimax" -> 0.0022761988454410385, "piDelta" -> 
            0.0018995529075786642, "prmax" -> 0.0015768811346785984, 
           "prDelta" -> 0.0014348549452198806, "attractive" -> True|>, 
          <|"pimax" -> 0.001963477596668302, "piDelta" -> 
            0.0016254210334786725, "prmax" -> 0.0014271121555412202, 
           "prDelta" -> 0.0014271121555412202, "attractive" -> True|>, 
          <|"pimax" -> 0.0026013077996513397, "piDelta" -> 
            0.002007715742852159, "prmax" -> 0.001585352884779806, 
           "prDelta" -> 0.0014969249465219474, "attractive" -> True|>, 
          <|"pimax" -> 0.0027680955004398206, "piDelta" -> 
            0.002264575627339647, "prmax" -> 0.0016154543386430245, 
           "prDelta" -> 0.0016154543386430245, "attractive" -> True|>, 
          <|"pimax" -> 0.0021099903077796828, "piDelta" -> 
            0.0015350407166344077, "prmax" -> 0.0014722765715688643, 
           "prDelta" -> 0.0012369662849195302, "attractive" -> True|>, 
          <|"pimax" -> 0.002254101219008121, "piDelta" -> 
            0.0008793381653154207, "prmax" -> 0.001559527053139143, 
           "prDelta" -> 0.0010041363617023717, "attractive" -> True|>, 
          <|"pimax" -> 0.002574340587971429, "piDelta" -> 
            0.0016428599159835967, "prmax" -> 0.0017263341052939569, 
           "prDelta" -> 0.0012809327623339148, "attractive" -> True|>, 
          <|"pimax" -> 0.0023985098573709156, "piDelta" -> 
            0.0023985098573709156, "prmax" -> 0.0015836154331939176, 
           "prDelta" -> 0.0015836154331939176, "attractive" -> True|>, 
          <|"pimax" -> 0.0025992453394184166, "piDelta" -> 
            0.0024191220583502093, "prmax" -> 0.0017808905504579867, 
           "prDelta" -> 0.0017808905504579867, "attractive" -> True|>, 
          <|"pimax" -> 0.002797214856835756, "piDelta" -> 
            0.0017945889862770205, "prmax" -> 0.0018233292173424154, 
           "prDelta" -> 0.001443818639012984, "attractive" -> True|>, 
          <|"pimax" -> 0.0032843566314230553, "piDelta" -> 
            0.0020057100306485566, "prmax" -> 0.001985197230007147, 
           "prDelta" -> 0.0014906478614249848, "attractive" -> True|>, 
          <|"pimax" -> 0.0019474863063953204, "piDelta" -> 
            0.0015397129083389591, "prmax" -> 0.0013965256296190984, 
           "prDelta" -> 0.0013835755416971855, "attractive" -> True|>, 
          <|"pimax" -> 0.0027133477071554927, "piDelta" -> 
            0.00183403089262112, "prmax" -> 0.0017901526425465905, 
           "prDelta" -> 0.0014545794571971956, "attractive" -> True|>, 
          <|"pimax" -> 0.002478426385448904, "piDelta" -> 
            0.0011144985800406026, "prmax" -> 0.0017388004866633437, 
           "prDelta" -> 0.001137158105983274, "attractive" -> True|>, 
          <|"pimax" -> 0.002223039901713295, "piDelta" -> 
            0.0017979323334222257, "prmax" -> 0.0016415435835539544, 
           "prDelta" -> 0.0014029315105867797, "attractive" -> True|>, 
          <|"pimax" -> 0.0024430441740984094, "piDelta" -> 
            0.0018226034263004924, "prmax" -> 0.001612067890515219, 
           "prDelta" -> 0.0014287908093087828, "attractive" -> True|>, 
          <|"pimax" -> 0.0027061902845583047, "piDelta" -> 
            0.0014438790453091264, "prmax" -> 0.001651022576406928, 
           "prDelta" -> 0.0011749012045995108, "attractive" -> True|>, 
          <|"pimax" -> 0.0027494532568205594, "piDelta" -> 
            0.0021848831994045336, "prmax" -> 0.0017031752258799653, 
           "prDelta" -> 0.0017031752258799653, "attractive" -> True|>, 
          <|"pimax" -> 0.002602501111032862, "piDelta" -> 
            0.0022311931340331394, "prmax" -> 0.001755232290299025, 
           "prDelta" -> 0.0016515016456543257, "attractive" -> True|>, 
          <|"pimax" -> 0.00223752112127549, "piDelta" -> 0.00223752112127549, 
           "prmax" -> 0.0015323254055364, "prDelta" -> 0.0015323254055364, 
           "attractive" -> True|>, <|"pimax" -> 0.0021347147443120432, 
           "piDelta" -> 0.0013597989748887814, "prmax" -> 
            0.0015049874118667056, "prDelta" -> 0.0011376084323040955, 
           "attractive" -> True|>, <|"pimax" -> 0.0029737030463583666, 
           "piDelta" -> 0.0011652299138115918, "prmax" -> 
            0.0016913477551635662, "prDelta" -> 0.0010866342247089018, 
           "attractive" -> True|>, <|"pimax" -> 0.0023531373901011883, 
           "piDelta" -> 0.001999325079160222, "prmax" -> 
            0.0016545837517282142, "prDelta" -> 0.0014686080296536094, 
           "attractive" -> True|>, <|"pimax" -> 0.0023875473360895298, 
           "piDelta" -> 0.00178972066506489, "prmax" -> 
            0.0014821428328154157, "prDelta" -> 0.0013910496067591268, 
           "attractive" -> True|>, <|"pimax" -> 0.002832866428271548, 
           "piDelta" -> 0.002832866428271548, "prmax" -> 
            0.002100951029698428, "prDelta" -> 0.002100951029698428, 
           "attractive" -> True|>, <|"pimax" -> 0.0021782106269539053, 
           "piDelta" -> 0.0014507184011240356, "prmax" -> 
            0.0015050614098307928, "prDelta" -> 0.0012572177717824387, 
           "attractive" -> True|>, <|"pimax" -> 0.0021830592426028425, 
           "piDelta" -> 0.0018307149951880997, "prmax" -> 
            0.0014317760200542671, "prDelta" -> 0.0013748961528014876, 
           "attractive" -> True|>, <|"pimax" -> 0.002671884483970771, 
           "piDelta" -> 0.002671884483970771, "prmax" -> 
            0.0018206232215358664, "prDelta" -> 0.0018206232215358664, 
           "attractive" -> True|>, <|"pimax" -> 0.002155859810990106, 
           "piDelta" -> 0.0016657671281965574, "prmax" -> 
            0.0015318827818844843, "prDelta" -> 0.0013298291554501537, 
           "attractive" -> True|>, <|"pimax" -> 0.002252023187127159, 
           "piDelta" -> 0.0010631298437951615, "prmax" -> 
            0.001423959110812095, "prDelta" -> 0.0009337428909357924, 
           "attractive" -> True|>, <|"pimax" -> 0.0021563609793681573, 
           "piDelta" -> 0.0015575280272852514, "prmax" -> 
            0.0014776052244789503, "prDelta" -> 0.0012954897352138604, 
           "attractive" -> True|>, <|"pimax" -> 0.003044365079376444, 
           "piDelta" -> 0.003044365079376444, "prmax" -> 
            0.0017307365700495064, "prDelta" -> 0.0017307365700495064, 
           "attractive" -> True|>, <|"pimax" -> 0.0021689924330547286, 
           "piDelta" -> 0.002014252382096514, "prmax" -> 
            0.0015339886172940948, "prDelta" -> 0.0015339886172940948, 
           "attractive" -> True|>, <|"pimax" -> 0.002071164501845046, 
           "piDelta" -> 0.0012581562731116887, "prmax" -> 
            0.001455119564193119, "prDelta" -> 0.001160465241264266, 
           "attractive" -> True|>, <|"pimax" -> 0.00215190263428632, 
           "piDelta" -> 0.001281545081525555, "prmax" -> 0.00145044251215114, 
           "prDelta" -> 0.0012237862357469787, "attractive" -> True|>, 
          <|"pimax" -> 0.002658081984980857, "piDelta" -> 
            0.002028791269504045, "prmax" -> 0.0016391245046626845, 
           "prDelta" -> 0.0014962702146794043, "attractive" -> True|>, 
          <|"pimax" -> 0.002582423564016508, "piDelta" -> 
            0.002582423564016508, "prmax" -> 0.0017300992357129241, 
           "prDelta" -> 0.0017300992357129241, "attractive" -> True|>, 
          <|"pimax" -> 0.00216220394755793, "piDelta" -> 
            0.0017708103294435606, "prmax" -> 0.0015567507964383642, 
           "prDelta" -> 0.0014042460121051782, "attractive" -> True|>, 
          <|"pimax" -> 0.0025606639966016887, "piDelta" -> 
            0.0017250424947935939, "prmax" -> 0.0015291763419840198, 
           "prDelta" -> 0.0013212978826139016, "attractive" -> True|>, 
          <|"pimax" -> 0.0024922922000808713, "piDelta" -> 
            0.0021987125132835504, "prmax" -> 0.0015993714897797051, 
           "prDelta" -> 0.0015677285473402755, "attractive" -> True|>, 
          <|"pimax" -> 0.0026842053290169715, "piDelta" -> 
            0.0026842053290169715, "prmax" -> 0.001835030915159018, 
           "prDelta" -> 0.001835030915159018, "attractive" -> True|>, 
          <|"pimax" -> 0.00230801604773427, "piDelta" -> 
            0.001891388492845141, "prmax" -> 0.0015795734534577973, 
           "prDelta" -> 0.001481251701952953, "attractive" -> True|>, 
          <|"pimax" -> 0.003969300054987877, "piDelta" -> 
            0.0014029742501964625, "prmax" -> 0.0022000695628010725, 
           "prDelta" -> 0.0011530173391145816, "attractive" -> True|>, 
          <|"pimax" -> 0.0026549866003422948, "piDelta" -> 
            0.0026549866003422948, "prmax" -> 0.001832746358440331, 
           "prDelta" -> 0.001832746358440331, "attractive" -> True|>, 
          <|"pimax" -> 0.002743213535086366, "piDelta" -> 
            0.0016371491437084966, "prmax" -> 0.0015685403424041612, 
           "prDelta" -> 0.0012853716732398376, "attractive" -> True|>, 
          <|"pimax" -> 0.002335873878233925, "piDelta" -> 
            0.0016895011350464243, "prmax" -> 0.0016821470482320637, 
           "prDelta" -> 0.0014831605589539529, "attractive" -> True|>, 
          <|"pimax" -> 0.0019049772933309663, "piDelta" -> 
            0.0018123860145182026, "prmax" -> 0.0014017591162234365, 
           "prDelta" -> 0.001387768882818446, "attractive" -> True|>, 
          <|"pimax" -> 0.0028682294701641645, "piDelta" -> 
            0.0016057827242043862, "prmax" -> 0.0018536755162889735, 
           "prDelta" -> 0.001392107591183323, "attractive" -> True|>, 
          <|"pimax" -> 0.0030710177818141075, "piDelta" -> 
            0.0016051568244802039, "prmax" -> 0.0018563598836690604, 
           "prDelta" -> 0.0011897522876691883, "attractive" -> True|>, 
          <|"pimax" -> 0.0029250603278611963, "piDelta" -> 
            0.0029250603278611963, "prmax" -> 0.0018307744254835935, 
           "prDelta" -> 0.0018307744254835935, "attractive" -> True|>, 
          <|"pimax" -> 0.0024386733007831147, "piDelta" -> 
            0.0014780303812513308, "prmax" -> 0.0015551945308812582, 
           "prDelta" -> 0.0012729595334316744, "attractive" -> True|>, 
          <|"pimax" -> 0.002043466645169057, "piDelta" -> 
            0.0014949667735699055, "prmax" -> 0.0014487046541425054, 
           "prDelta" -> 0.0012761599713380538, "attractive" -> True|>, 
          <|"pimax" -> 0.0022208604206275053, "piDelta" -> 
            0.002108227398477527, "prmax" -> 0.0016095919375467731, 
           "prDelta" -> 0.001595366829876327, "attractive" -> True|>, 
          <|"pimax" -> 0.002529023473124385, "piDelta" -> 
            0.0018486605009931443, "prmax" -> 0.001667425302730388, 
           "prDelta" -> 0.0013123384217845907, "attractive" -> True|>, 
          <|"pimax" -> 0.0024368170509207632, "piDelta" -> 
            0.001558627736104969, "prmax" -> 0.0016566609604889337, 
           "prDelta" -> 0.0012839243392409976, "attractive" -> True|>, 
          <|"pimax" -> 0.003566779883220669, "piDelta" -> 
            0.0020839681955519126, "prmax" -> 0.0020010534997591234, 
           "prDelta" -> 0.0015191581756490123, "attractive" -> True|>, 
          <|"pimax" -> 0.0027315300785023494, "piDelta" -> 
            0.002242793078894488, "prmax" -> 0.0018623705913371014, 
           "prDelta" -> 0.0016127617259913656, "attractive" -> True|>, 
          <|"pimax" -> 0.002317387826389182, "piDelta" -> 
            0.0015206843961039851, "prmax" -> 0.001477057422454888, 
           "prDelta" -> 0.0012381944146689456, "attractive" -> True|>, 
          <|"pimax" -> 0.0023433740136063687, "piDelta" -> 
            0.0018934206768286884, "prmax" -> 0.0014589844625847153, 
           "prDelta" -> 0.0013486746244394828, "attractive" -> True|>, 
          <|"pimax" -> 0.0020395576871485906, "piDelta" -> 
            0.0019807852704314117, "prmax" -> 0.0014932605144410277, 
           "prDelta" -> 0.0014932605144410277, "attractive" -> True|>, 
          <|"pimax" -> 0.0025711826144722756, "piDelta" -> 
            0.0011764032481012118, "prmax" -> 0.0015987402178836087, 
           "prDelta" -> 0.001227857370807807, "attractive" -> True|>, 
          <|"pimax" -> 0.0021236607597830397, "piDelta" -> 
            0.001929321602017624, "prmax" -> 0.0015123802786707926, 
           "prDelta" -> 0.0015123802786707926, "attractive" -> True|>, 
          <|"pimax" -> 0.0024686865337886135, "piDelta" -> 
            0.00106487536550361, "prmax" -> 0.0017894582824439418, 
           "prDelta" -> 0.001113998271600523, "attractive" -> True|>, 
          <|"pimax" -> 0.002696827235633068, "piDelta" -> 
            0.0018773126423961752, "prmax" -> 0.001784976869368827, 
           "prDelta" -> 0.0013697662936051898, "attractive" -> True|>, 
          <|"pimax" -> 0.002535694637430825, "piDelta" -> 
            0.0010662509627624398, "prmax" -> 0.0016943859925878182, 
           "prDelta" -> 0.0010717716367549199, "attractive" -> True|>, 
          <|"pimax" -> 0.0023743709073676465, "piDelta" -> 
            0.0015088040430684183, "prmax" -> 0.001389386937089195, 
           "prDelta" -> 0.0011974189603344107, "attractive" -> True|>, 
          <|"pimax" -> 0.0020288815938732468, "piDelta" -> 
            0.0013758540874152583, "prmax" -> 0.001409313348646948, 
           "prDelta" -> 0.0011901217118687431, "attractive" -> True|>, 
          <|"pimax" -> 0.002000695274099632, "piDelta" -> 
            0.0012855048678342472, "prmax" -> 0.0013876037425938955, 
           "prDelta" -> 0.0012100256244123204, "attractive" -> True|>, 
          <|"pimax" -> 0.002607182959685344, "piDelta" -> 
            0.0010644721799069363, "prmax" -> 0.0017383199078555827, 
           "prDelta" -> 0.001070249324662724, "attractive" -> True|>, 
          <|"pimax" -> 0.0019388358910680593, "piDelta" -> 
            0.0014483569428677735, "prmax" -> 0.0014873702863306294, 
           "prDelta" -> 0.0011252315417772717, "attractive" -> True|>, 
          <|"pimax" -> 0.0019017114141075214, "piDelta" -> 
            0.0013474621675859388, "prmax" -> 0.0013277459106861452, 
           "prDelta" -> 0.001279004053961274, "attractive" -> True|>, 
          <|"pimax" -> 0.002882126739643519, "piDelta" -> 
            0.0014992153178519688, "prmax" -> 0.0019789401578304707, 
           "prDelta" -> 0.0013192466401438002, "attractive" -> True|>, 
          <|"pimax" -> 0.0023959593054912864, "piDelta" -> 
            0.0015926398232039018, "prmax" -> 0.0017983079405749147, 
           "prDelta" -> 0.0013858763590472, "attractive" -> True|>, 
          <|"pimax" -> 0.0018660504573448167, "piDelta" -> 
            0.0017889878036414814, "prmax" -> 0.0013825605936866354, 
           "prDelta" -> 0.0013110361448318705, "attractive" -> True|>, 
          <|"pimax" -> 0.0025389410461259983, "piDelta" -> 
            0.0021338309426865818, "prmax" -> 0.0015723567318463691, 
           "prDelta" -> 0.0015723567318463691, "attractive" -> True|>, 
          <|"pimax" -> 0.0020773566550360066, "piDelta" -> 
            0.0018285444121257616, "prmax" -> 0.0014375704231824027, 
           "prDelta" -> 0.001348772288304096, "attractive" -> True|>, 
          <|"pimax" -> 0.0020816177449722918, "piDelta" -> 
            0.0020816177449722918, "prmax" -> 0.001469484089071713, 
           "prDelta" -> 0.001392802433103277, "attractive" -> True|>, 
          <|"pimax" -> 0.0038815164712370964, "piDelta" -> 
            0.0021260333533871566, "prmax" -> 0.0022642267162731084, 
           "prDelta" -> 0.001623595660111252, "attractive" -> True|>, 
          <|"pimax" -> 0.002818523790000152, "piDelta" -> 
            0.0017463093726627816, "prmax" -> 0.001836083662140725, 
           "prDelta" -> 0.0014317531786528113, "attractive" -> True|>, 
          <|"pimax" -> 0.002131626505264201, "piDelta" -> 
            0.001574341611314677, "prmax" -> 0.001632309908391751, 
           "prDelta" -> 0.0013939934404746932, "attractive" -> True|>, 
          <|"pimax" -> 0.0020747950807184245, "piDelta" -> 
            0.0011605614489805063, "prmax" -> 0.001326316025139772, 
           "prDelta" -> 0.0011223166903532706, "attractive" -> True|>, 
          <|"pimax" -> 0.002224926710072409, "piDelta" -> 
            0.002052223079901018, "prmax" -> 0.0015366537620847204, 
           "prDelta" -> 0.0015366537620847204, "attractive" -> True|>, 
          <|"pimax" -> 0.0028990783285772707, "piDelta" -> 
            0.0019092505680434813, "prmax" -> 0.0018738526837557916, 
           "prDelta" -> 0.0014748790156075423, "attractive" -> True|>, 
          <|"pimax" -> 0.0023413304540983375, "piDelta" -> 
            0.002022105776805684, "prmax" -> 0.0016849348671611672, 
           "prDelta" -> 0.0016849348671611672, "attractive" -> True|>, 
          <|"pimax" -> 0.001987484060475168, "piDelta" -> 
            0.0014537597270078333, "prmax" -> 0.001413934800958236, 
           "prDelta" -> 0.001186907343918673, "attractive" -> True|>, 
          <|"pimax" -> 0.0023175005112093393, "piDelta" -> 
            0.0023175005112093393, "prmax" -> 0.0016868305054930203, 
           "prDelta" -> 0.0016868305054930203, "attractive" -> True|>, 
          <|"pimax" -> 0.0018163376413779116, "piDelta" -> 
            0.0013135918150212658, "prmax" -> 0.001303384830708493, 
           "prDelta" -> 0.001303384830708493, "attractive" -> True|>, 
          <|"pimax" -> 0.0025215556529146815, "piDelta" -> 
            0.0020028960959482182, "prmax" -> 0.0015679254838450395, 
           "prDelta" -> 0.0014699240329024814, "attractive" -> True|>, 
          <|"pimax" -> 0.002523128121471477, "piDelta" -> 
            0.001979806502582564, "prmax" -> 0.001570751069632869, 
           "prDelta" -> 0.0014497692463495224, "attractive" -> True|>, 
          <|"pimax" -> 0.0024287701705056714, "piDelta" -> 
            0.0013266558659539584, "prmax" -> 0.0014776635569656675, 
           "prDelta" -> 0.001220170994202571, "attractive" -> True|>, 
          <|"pimax" -> 0.0021391223174612316, "piDelta" -> 
            0.0018590861476117583, "prmax" -> 0.0015236040332220976, 
           "prDelta" -> 0.0015236040332220976, "attractive" -> True|>, 
          <|"pimax" -> 0.0024705617604644336, "piDelta" -> 
            0.0024705617604644336, "prmax" -> 0.001810822128121728, 
           "prDelta" -> 0.001810822128121728, "attractive" -> True|>, 
          <|"pimax" -> 0.002694675147762488, "piDelta" -> 
            0.0017117210922070155, "prmax" -> 0.0016097951969666, 
           "prDelta" -> 0.0013825212219483885, "attractive" -> True|>, 
          <|"pimax" -> 0.002603722508409659, "piDelta" -> 
            0.00225389516712394, "prmax" -> 0.0016658065282161487, 
           "prDelta" -> 0.0016658065282161487, "attractive" -> True|>, 
          <|"pimax" -> 0.0023973296552770485, "piDelta" -> 
            0.0017923993618537727, "prmax" -> 0.0015623725517856719, 
           "prDelta" -> 0.0013704111427283359, "attractive" -> True|>, 
          <|"pimax" -> 0.0024509905729824125, "piDelta" -> 
            0.001825530836413543, "prmax" -> 0.0015590700689013146, 
           "prDelta" -> 0.0015073881210918147, "attractive" -> True|>, 
          <|"pimax" -> 0.0025342656541720884, "piDelta" -> 
            0.0011945598926760403, "prmax" -> 0.0016569794597335887, 
           "prDelta" -> 0.001140757586486398, "attractive" -> True|>, 
          <|"pimax" -> 0.0024978981954389087, "piDelta" -> 
            0.0012377258371736846, "prmax" -> 0.0016967342813193815, 
           "prDelta" -> 0.0011700521315995867, "attractive" -> True|>, 
          <|"pimax" -> 0.0023672779945352585, "piDelta" -> 
            0.0018621973044576795, "prmax" -> 0.0015887024122074427, 
           "prDelta" -> 0.0013970074222267505, "attractive" -> True|>, 
          <|"pimax" -> 0.003247208766537173, "piDelta" -> 
            0.003247208766537173, "prmax" -> 0.0020253886522758986, 
           "prDelta" -> 0.0020253886522758986, "attractive" -> True|>, 
          <|"pimax" -> 0.0022569088617753388, "piDelta" -> 
            0.0014866051104533559, "prmax" -> 0.001401290676445372, 
           "prDelta" -> 0.001307384834484966, "attractive" -> True|>, 
          <|"pimax" -> 0.0023227326253674593, "piDelta" -> 
            0.0023227326253674593, "prmax" -> 0.0015632017282714466, 
           "prDelta" -> 0.0015431592276306666, "attractive" -> True|>, 
          <|"pimax" -> 0.0020773818413815756, "piDelta" -> 
            0.0016917531503825968, "prmax" -> 0.0014984940666863437, 
           "prDelta" -> 0.0014975720212994771, "attractive" -> True|>, 
          <|"pimax" -> 0.0020760653508251933, "piDelta" -> 
            0.0013588575181165041, "prmax" -> 0.0014289728481067755, 
           "prDelta" -> 0.0012955559021979536, "attractive" -> True|>, 
          <|"pimax" -> 0.002116137501093533, "piDelta" -> 
            0.002116137501093533, "prmax" -> 0.0018103914856252938, 
           "prDelta" -> 0.0018103914856252938, "attractive" -> True|>, 
          <|"pimax" -> 0.0019524527552228954, "piDelta" -> 
            0.0016784873102065553, "prmax" -> 0.0014490879816953643, 
           "prDelta" -> 0.0014093050173399145, "attractive" -> True|>, 
          <|"pimax" -> 0.002089950419314368, "piDelta" -> 
            0.0011099042789340088, "prmax" -> 0.00164816524345439, 
           "prDelta" -> 0.0010144431158304488, "attractive" -> True|>, 
          <|"pimax" -> 0.001897280228684466, "piDelta" -> 
            0.0015893284885864934, "prmax" -> 0.0013545627636481331, 
           "prDelta" -> 0.0013468405287876033, "attractive" -> True|>, 
          <|"pimax" -> 0.0024038355673595344, "piDelta" -> 
            0.0024038355673595344, "prmax" -> 0.0015725391703392986, 
           "prDelta" -> 0.0015725391703392986, "attractive" -> True|>, 
          <|"pimax" -> 0.002497250532599015, "piDelta" -> 
            0.0019311731839377329, "prmax" -> 0.001554755512679421, 
           "prDelta" -> 0.0014328992871683894, "attractive" -> True|>, 
          <|"pimax" -> 0.0023098078109956947, "piDelta" -> 
            0.0017464280813653961, "prmax" -> 0.0015310453814249645, 
           "prDelta" -> 0.0015038306659095372, "attractive" -> True|>, 
          <|"pimax" -> 0.0025379282783407624, "piDelta" -> 
            0.0016562171290762809, "prmax" -> 0.0016956285255008707, 
           "prDelta" -> 0.0012808121735088797, "attractive" -> True|>, 
          <|"pimax" -> 0.0027603253371181117, "piDelta" -> 
            0.001091010633140482, "prmax" -> 0.0017943906013102263, 
           "prDelta" -> 0.0010854846746591593, "attractive" -> True|>, 
          <|"pimax" -> 0.0033719993829926472, "piDelta" -> 
            0.0027679846665869976, "prmax" -> 0.0019743097762796734, 
           "prDelta" -> 0.0019743097762796734, "attractive" -> True|>, 
          <|"pimax" -> 0.002197992586698778, "piDelta" -> 
            0.0020116835587613686, "prmax" -> 0.0015796576832917942, 
           "prDelta" -> 0.001551159120736292, "attractive" -> True|>, 
          <|"pimax" -> 0.0024338784667029953, "piDelta" -> 
            0.0018188508066697949, "prmax" -> 0.0014972378547157834, 
           "prDelta" -> 0.0013931268087522884, "attractive" -> True|>, 
          <|"pimax" -> 0.0018955317673836059, "piDelta" -> 
            0.0013715864757125702, "prmax" -> 0.001340472070722212, 
           "prDelta" -> 0.0011689902368146503, "attractive" -> True|>, 
          <|"pimax" -> 0.0024585428089198237, "piDelta" -> 
            0.002091230885352097, "prmax" -> 0.0016127798219453164, 
           "prDelta" -> 0.0014730215758227661, "attractive" -> True|>, 
          <|"pimax" -> 0.002262086338392949, "piDelta" -> 
            0.0014398351528024718, "prmax" -> 0.0016087216471590286, 
           "prDelta" -> 0.0011886392216515524, "attractive" -> True|>, 
          <|"pimax" -> 0.0023233141401998603, "piDelta" -> 
            0.0020017490952142225, "prmax" -> 0.001553298760042199, 
           "prDelta" -> 0.001553298760042199, "attractive" -> True|>, 
          <|"pimax" -> 0.0023475470160781308, "piDelta" -> 
            0.0013652821038361983, "prmax" -> 0.0015890903771993146, 
           "prDelta" -> 0.0011823576245968243, "attractive" -> True|>, 
          <|"pimax" -> 0.0022802894003181684, "piDelta" -> 
            0.00134937999595601, "prmax" -> 0.0014725435223790697, 
           "prDelta" -> 0.0012715480661610685, "attractive" -> True|>, 
          <|"pimax" -> 0.0021316388882859504, "piDelta" -> 
            0.0021316388882859504, "prmax" -> 0.0015236001075213744, 
           "prDelta" -> 0.001394808603960574, "attractive" -> True|>, 
          <|"pimax" -> 0.0024435671665398043, "piDelta" -> 
            0.0014870629693950427, "prmax" -> 0.0015714072258680351, 
           "prDelta" -> 0.0013259726291500436, "attractive" -> True|>, 
          <|"pimax" -> 0.002516870274946543, "piDelta" -> 
            0.001767926979631836, "prmax" -> 0.0017214796657101788, 
           "prDelta" -> 0.0014213804683947905, "attractive" -> True|>, 
          <|"pimax" -> 0.0020747428961329618, "piDelta" -> 
            0.001798525684845156, "prmax" -> 0.001577823693315434, 
           "prDelta" -> 0.0013303731061703793, "attractive" -> True|>, 
          <|"pimax" -> 0.0022877520616720348, "piDelta" -> 
            0.0012724400103471245, "prmax" -> 0.001558535827768912, 
           "prDelta" -> 0.0011970882874901962, "attractive" -> True|>, 
          <|"pimax" -> 0.0024221409046738095, "piDelta" -> 
            0.0018688475147595016, "prmax" -> 0.0015308865962532314, 
           "prDelta" -> 0.001342119600058971, "attractive" -> True|>, 
          <|"pimax" -> 0.0029551069913419147, "piDelta" -> 
            0.0016549811137155446, "prmax" -> 0.0018443885200704283, 
           "prDelta" -> 0.0013658883476325126, "attractive" -> True|>, 
          <|"pimax" -> 0.002074332280802364, "piDelta" -> 
            0.0019953251901879015, "prmax" -> 0.0015734855368614803, 
           "prDelta" -> 0.0015734855368614803, "attractive" -> True|>, 
          <|"pimax" -> 0.0021819414952125526, "piDelta" -> 
            0.001823605859245995, "prmax" -> 0.0014899213346824143, 
           "prDelta" -> 0.0014436407709580868, "attractive" -> True|>, 
          <|"pimax" -> 0.002056340143211443, "piDelta" -> 
            0.0015788097257999618, "prmax" -> 0.0013546123398643765, 
           "prDelta" -> 0.0012083914282915306, "attractive" -> True|>, 
          <|"pimax" -> 0.002501791116428518, "piDelta" -> 
            0.0021802732401498136, "prmax" -> 0.0015825991813261985, 
           "prDelta" -> 0.0015655925997612669, "attractive" -> True|>, 
          <|"pimax" -> 0.0022287405073985467, "piDelta" -> 
            0.0015604299622959535, "prmax" -> 0.001503970047532384, 
           "prDelta" -> 0.0013328614426395926, "attractive" -> True|>, 
          <|"pimax" -> 0.0026889947110449387, "piDelta" -> 
            0.001652912347412096, "prmax" -> 0.001654430532826385, 
           "prDelta" -> 0.0013645936727723898, "attractive" -> True|>, 
          <|"pimax" -> 0.00243721823058084, "piDelta" -> 0.00243721823058084, 
           "prmax" -> 0.0016030936750435491, "prDelta" -> 
            0.0016030936750435491, "attractive" -> True|>, 
          <|"pimax" -> 0.002974735958509404, "piDelta" -> 
            0.0017119158878299962, "prmax" -> 0.0017910050012928563, 
           "prDelta" -> 0.0013472176998689292, "attractive" -> True|>, 
          <|"pimax" -> 0.002813574582678398, "piDelta" -> 
            0.0017225654772731844, "prmax" -> 0.0018607589356028776, 
           "prDelta" -> 0.0013723752118861385, "attractive" -> True|>, 
          <|"pimax" -> 0.002956229805355818, "piDelta" -> 
            0.002956229805355818, "prmax" -> 0.0018149291756025911, 
           "prDelta" -> 0.0018149291756025911, "attractive" -> True|>, 
          <|"pimax" -> 0.0018880005527265428, "piDelta" -> 
            0.0015810843122609373, "prmax" -> 0.0013528293667276852, 
           "prDelta" -> 0.0012978817922318629, "attractive" -> True|>, 
          <|"pimax" -> 0.002072949342166826, "piDelta" -> 
            0.002072949342166826, "prmax" -> 0.0015288291653552534, 
           "prDelta" -> 0.0015288291653552534, "attractive" -> True|>, 
          <|"pimax" -> 0.0022390748022074656, "piDelta" -> 
            0.0015577926293221878, "prmax" -> 0.0016643122062293947, 
           "prDelta" -> 0.0011508583070980675, "attractive" -> True|>, 
          <|"pimax" -> 0.002483715636000001, "piDelta" -> 
            0.0017611651256310306, "prmax" -> 0.0016564702099975959, 
           "prDelta" -> 0.0014088647559107623, "attractive" -> True|>, 
          <|"pimax" -> 0.003729238515085379, "piDelta" -> 
            0.002219167203515827, "prmax" -> 0.002070123787547535, 
           "prDelta" -> 0.0015252166190981833, "attractive" -> True|>, 
          <|"pimax" -> 0.002223140113322918, "piDelta" -> 
            0.001268486830429129, "prmax" -> 0.0014087605386521494, 
           "prDelta" -> 0.001176418007325491, "attractive" -> True|>, 
          <|"pimax" -> 0.0020375920394528116, "piDelta" -> 
            0.0020375920394528116, "prmax" -> 0.001550248507980953, 
           "prDelta" -> 0.001550248507980953, "attractive" -> True|>, 
          <|"pimax" -> 0.002511559539576521, "piDelta" -> 
            0.002511559539576521, "prmax" -> 0.0017342608264798052, 
           "prDelta" -> 0.0017342608264798052, "attractive" -> True|>, 
          <|"pimax" -> 0.0022921952485467603, "piDelta" -> 
            0.0016152684000709198, "prmax" -> 0.0016320126079626014, 
           "prDelta" -> 0.0012678426891644529, "attractive" -> True|>, 
          <|"pimax" -> 0.0033152072736524468, "piDelta" -> 
            0.001350257213826232, "prmax" -> 0.0018177390334873952, 
           "prDelta" -> 0.0011532452017801802, "attractive" -> True|>, 
          <|"pimax" -> 0.00280921082502614, "piDelta" -> 
            0.0018706223290832107, "prmax" -> 0.001776706407565672, 
           "prDelta" -> 0.0014464961276882563, "attractive" -> True|>, 
          <|"pimax" -> 0.0021893612035792627, "piDelta" -> 
            0.0018125281224404995, "prmax" -> 0.0015428579788457528, 
           "prDelta" -> 0.0013313546352133304, "attractive" -> True|>, 
          <|"pimax" -> 0.0035010823371227264, "piDelta" -> 
            0.00201641398222225, "prmax" -> 0.002172845595192109, 
           "prDelta" -> 0.0015902536400149783, "attractive" -> True|>, 
          <|"pimax" -> 0.0024250454838503997, "piDelta" -> 
            0.0024250454838503997, "prmax" -> 0.0018083721883480617, 
           "prDelta" -> 0.0018083721883480617, "attractive" -> True|>, 
          <|"pimax" -> 0.001964732938649637, "piDelta" -> 
            0.0017153547275535477, "prmax" -> 0.001408309811348328, 
           "prDelta" -> 0.001408309811348328, "attractive" -> True|>, 
          <|"pimax" -> 0.0022192045749218525, "piDelta" -> 
            0.000766785784517335, "prmax" -> 0.0015071301256268088, 
           "prDelta" -> 0.000913124318844162, "attractive" -> True|>, 
          <|"pimax" -> 0.0028744816542752584, "piDelta" -> 
            0.00168771311148272, "prmax" -> 0.0019935420674862775, 
           "prDelta" -> 0.0012685237934407785, "attractive" -> True|>, 
          <|"pimax" -> 0.0024054021313336233, "piDelta" -> 
            0.0014808758136769223, "prmax" -> 0.0016202786229088798, 
           "prDelta" -> 0.0012935791324035666, "attractive" -> True|>, 
          <|"pimax" -> 0.0022716530406008254, "piDelta" -> 
            0.0022716530406008254, "prmax" -> 0.0016430240766229633, 
           "prDelta" -> 0.0016430240766229633, "attractive" -> True|>, 
          <|"pimax" -> 0.0019638950605301666, "piDelta" -> 
            0.001408202330662711, "prmax" -> 0.001326648262041266, 
           "prDelta" -> 0.0011598641549536769, "attractive" -> True|>, 
          <|"pimax" -> 0.0018458596116811895, "piDelta" -> 
            0.0018458596116811895, "prmax" -> 0.0015104161928526532, 
           "prDelta" -> 0.0015104161928526532, "attractive" -> True|>, 
          <|"pimax" -> 0.0022484453328646525, "piDelta" -> 
            0.0014178965040094616, "prmax" -> 0.001459651949664412, 
           "prDelta" -> 0.0012343943838397794, "attractive" -> True|>, 
          <|"pimax" -> 0.0025125785116784692, "piDelta" -> 
            0.0017157842515961007, "prmax" -> 0.0016441055200230189, 
           "prDelta" -> 0.001338648801949962, "attractive" -> True|>, 
          <|"pimax" -> 0.001990330767930756, "piDelta" -> 
            0.0018582786899824354, "prmax" -> 0.0013742598493077947, 
           "prDelta" -> 0.0013248756420702475, "attractive" -> True|>, 
          <|"pimax" -> 0.00234131986797559, "piDelta" -> 
            0.0013635919272719118, "prmax" -> 0.0017078866619776646, 
           "prDelta" -> 0.001177348538093758, "attractive" -> True|>, 
          <|"pimax" -> 0.0020131814349490713, "piDelta" -> 
            0.0019275386924827666, "prmax" -> 0.0014817800256378107, 
           "prDelta" -> 0.0014817800256378107, "attractive" -> True|>, 
          <|"pimax" -> 0.0029559162873929864, "piDelta" -> 
            0.0015514191166040422, "prmax" -> 0.0015748817119961211, 
           "prDelta" -> 0.0012522248172128537, "attractive" -> True|>, 
          <|"pimax" -> 0.0020885460480884388, "piDelta" -> 
            0.0016622974441927742, "prmax" -> 0.0015329405717825113, 
           "prDelta" -> 0.0013606298086329888, "attractive" -> True|>, 
          <|"pimax" -> 0.0022426236483198384, "piDelta" -> 
            0.002169056657945207, "prmax" -> 0.0016140661192677618, 
           "prDelta" -> 0.0016140661192677618, "attractive" -> True|>, 
          <|"pimax" -> 0.0021899790089828343, "piDelta" -> 
            0.0017425361676948934, "prmax" -> 0.0013881837054042724, 
           "prDelta" -> 0.0013024259107678134, "attractive" -> True|>, 
          <|"pimax" -> 0.002088134054985373, "piDelta" -> 
            0.0020446990451163808, "prmax" -> 0.0014347121317399888, 
           "prDelta" -> 0.0014347121317399888, "attractive" -> True|>, 
          <|"pimax" -> 0.0023031936874743017, "piDelta" -> 
            0.0023031936874743017, "prmax" -> 0.001602054137119771, 
           "prDelta" -> 0.001602054137119771, "attractive" -> True|>, 
          <|"pimax" -> 0.0018316281620318286, "piDelta" -> 
            0.0009107425372103539, "prmax" -> 0.001232888853785632, 
           "prDelta" -> 0.0010381586559539612, "attractive" -> True|>, 
          <|"pimax" -> 0.0029661125062311836, "piDelta" -> 
            0.0026448384267949362, "prmax" -> 0.0017912493271711061, 
           "prDelta" -> 0.0016978669475362282, "attractive" -> True|>, 
          <|"pimax" -> 0.0022967910938587713, "piDelta" -> 
            0.0018462180750021676, "prmax" -> 0.0015942027775723573, 
           "prDelta" -> 0.001488429671665552, "attractive" -> True|>, 
          <|"pimax" -> 0.004168457214556366, "piDelta" -> 
            0.0017409008527377026, "prmax" -> 0.002359949605317552, 
           "prDelta" -> 0.001371101706664201, "attractive" -> True|>, 
          <|"pimax" -> 0.002304893164044039, "piDelta" -> 
            0.0020662064255946703, "prmax" -> 0.0016180058273239809, 
           "prDelta" -> 0.0016180058273239809, "attractive" -> True|>, 
          <|"pimax" -> 0.0025890843266316407, "piDelta" -> 
            0.0021261405310774367, "prmax" -> 0.0017274534222157343, 
           "prDelta" -> 0.0016669600512375132, "attractive" -> True|>, 
          <|"pimax" -> 0.0026984850650725685, "piDelta" -> 
            0.0026984850650725685, "prmax" -> 0.00181088743752067, 
           "prDelta" -> 0.00181088743752067, "attractive" -> True|>, 
          <|"pimax" -> 0.0027749663468864105, "piDelta" -> 
            0.0013916589347346656, "prmax" -> 0.0016748524632561373, 
           "prDelta" -> 0.0011829186999454306, "attractive" -> True|>, 
          <|"pimax" -> 0.00203653553665026, "piDelta" -> 0.00138382826569071, 
           "prmax" -> 0.0014964151276068106, "prDelta" -> 
            0.0012634853234483598, "attractive" -> True|>, 
          <|"pimax" -> 0.0023647588970616773, "piDelta" -> 
            0.0014221973887937386, "prmax" -> 0.0016871459027147783, 
           "prDelta" -> 0.001297637431065267, "attractive" -> True|>, 
          <|"pimax" -> 0.0019706313265179247, "piDelta" -> 
            0.0016794014990355096, "prmax" -> 0.001455380994161622, 
           "prDelta" -> 0.001437802760626404, "attractive" -> True|>, 
          <|"pimax" -> 0.0025570407134203887, "piDelta" -> 
            0.0025570407134203887, "prmax" -> 0.0017505910982700222, 
           "prDelta" -> 0.0017505910982700222, "attractive" -> True|>, 
          <|"pimax" -> 0.001981844382935008, "piDelta" -> 
            0.001981844382935008, "prmax" -> 0.0014648489118640918, 
           "prDelta" -> 0.0014648489118640918, "attractive" -> True|>, 
          <|"pimax" -> 0.003358373760780998, "piDelta" -> 
            0.0016634636545284605, "prmax" -> 0.0021801720042657568, 
           "prDelta" -> 0.0013965607790518634, "attractive" -> True|>, 
          <|"pimax" -> 0.002627247343999514, "piDelta" -> 
            0.0018933792112545483, "prmax" -> 0.0017122227280546077, 
           "prDelta" -> 0.0014881318242225125, "attractive" -> True|>, 
          <|"pimax" -> 0.0025339321411954026, "piDelta" -> 
            0.0016279286687399133, "prmax" -> 0.0015174429986022965, 
           "prDelta" -> 0.0013676419556419097, "attractive" -> True|>, 
          <|"pimax" -> 0.0022884655449241474, "piDelta" -> 
            0.0022884655449241474, "prmax" -> 0.0015834211795914177, 
           "prDelta" -> 0.0015834211795914177, "attractive" -> True|>, 
          <|"pimax" -> 0.002439666781489638, "piDelta" -> 
            0.002075905043013531, "prmax" -> 0.0015329665727072043, 
           "prDelta" -> 0.0015329665727072043, "attractive" -> True|>, 
          <|"pimax" -> 0.002548259079850984, "piDelta" -> 
            0.002548259079850984, "prmax" -> 0.0018733060065330002, 
           "prDelta" -> 0.0018733060065330002, "attractive" -> True|>, 
          <|"pimax" -> 0.002695349075011206, "piDelta" -> 
            0.002046534577561333, "prmax" -> 0.0015575934442467146, 
           "prDelta" -> 0.0015575934442467146, "attractive" -> True|>, 
          <|"pimax" -> 0.002953803383503076, "piDelta" -> 
            0.0018627267252102544, "prmax" -> 0.001771165037953222, 
           "prDelta" -> 0.0014756429413368022, "attractive" -> True|>, 
          <|"pimax" -> 0.002053839235340947, "piDelta" -> 
            0.002053839235340947, "prmax" -> 0.0015701025238688202, 
           "prDelta" -> 0.0015701025238688202, "attractive" -> True|>, 
          <|"pimax" -> 0.0020122413446080323, "piDelta" -> 
            0.0015600837338244629, "prmax" -> 0.0014183057113750005, 
           "prDelta" -> 0.001197635215501571, "attractive" -> True|>, 
          <|"pimax" -> 0.0022627855639673583, "piDelta" -> 
            0.001858378790125554, "prmax" -> 0.0017108046834885438, 
           "prDelta" -> 0.0013588415446538857, "attractive" -> True|>, 
          <|"pimax" -> 0.0023905783843991653, "piDelta" -> 
            0.0023905783843991653, "prmax" -> 0.0017189989514054239, 
           "prDelta" -> 0.0017189989514054239, "attractive" -> True|>, 
          <|"pimax" -> 0.0022604908952564094, "piDelta" -> 
            0.0022604908952564094, "prmax" -> 0.0017262003521903617, 
           "prDelta" -> 0.0017262003521903617, "attractive" -> True|>, 
          <|"pimax" -> 0.002618561416255767, "piDelta" -> 
            0.001729562053149634, "prmax" -> 0.001853018710921268, 
           "prDelta" -> 0.0013645193235638441, "attractive" -> True|>, 
          <|"pimax" -> 0.002901252316508641, "piDelta" -> 
            0.002356036149161188, "prmax" -> 0.0017759019988210524, 
           "prDelta" -> 0.00165580306165644, "attractive" -> True|>, 
          <|"pimax" -> 0.0023252057747402614, "piDelta" -> 
            0.0023252057747402614, "prmax" -> 0.0016545431523732718, 
           "prDelta" -> 0.0016545431523732718, "attractive" -> True|>, 
          <|"pimax" -> 0.002738095640645415, "piDelta" -> 
            0.0011261123415804738, "prmax" -> 0.001729774919083169, 
           "prDelta" -> 0.0011852794291777003, "attractive" -> True|>, 
          <|"pimax" -> 0.0023314666517493827, "piDelta" -> 
            0.0023314666517493827, "prmax" -> 0.0014952716722868922, 
           "prDelta" -> 0.0014952716722868922, "attractive" -> True|>, 
          <|"pimax" -> 0.002388428801928443, "piDelta" -> 
            0.0017811251070168309, "prmax" -> 0.0015904318974897212, 
           "prDelta" -> 0.0013575701239808885, "attractive" -> True|>, 
          <|"pimax" -> 0.0027092778142700138, "piDelta" -> 
            0.0019129873755190038, "prmax" -> 0.001654337061108548, 
           "prDelta" -> 0.0015423509599199491, "attractive" -> True|>, 
          <|"pimax" -> 0.0026584072992456285, "piDelta" -> 
            0.0017452056720118282, "prmax" -> 0.0017640899536249795, 
           "prDelta" -> 0.0014210394917402018, "attractive" -> True|>, 
          <|"pimax" -> 0.0023260019298631572, "piDelta" -> 
            0.0013298655822225809, "prmax" -> 0.0016541731287840322, 
           "prDelta" -> 0.0011923774373658444, "attractive" -> True|>, 
          <|"pimax" -> 0.0017846094881581748, "piDelta" -> 
            0.001242956424926708, "prmax" -> 0.0012725730553015426, 
           "prDelta" -> 0.0010594252358905292, "attractive" -> True|>, 
          <|"pimax" -> 0.002623769878767284, "piDelta" -> 
            0.0016037818801490826, "prmax" -> 0.001649816406304231, 
           "prDelta" -> 0.001336629297922079, "attractive" -> True|>, 
          <|"pimax" -> 0.002526636096322761, "piDelta" -> 
            0.00191428118664641, "prmax" -> 0.0017194109714519607, 
           "prDelta" -> 0.001345049838336699, "attractive" -> True|>, 
          <|"pimax" -> 0.0029613829467265477, "piDelta" -> 
            0.0017477284346572488, "prmax" -> 0.002087607188311972, 
           "prDelta" -> 0.0013464653573673866, "attractive" -> True|>, 
          <|"pimax" -> 0.002161778419135708, "piDelta" -> 
            0.0012908891349792445, "prmax" -> 0.0015785584471045414, 
           "prDelta" -> 0.0012100231847317821, "attractive" -> True|>, 
          <|"pimax" -> 0.002676361527402218, "piDelta" -> 
            0.0025057711024562756, "prmax" -> 0.0016993471647429544, 
           "prDelta" -> 0.0015873713626140672, "attractive" -> True|>, 
          <|"pimax" -> 0.0032491582817047136, "piDelta" -> 
            0.0017111624273445127, "prmax" -> 0.0020137577526182743, 
           "prDelta" -> 0.0014033736726002846, "attractive" -> True|>, 
          <|"pimax" -> 0.0018786034121401043, "piDelta" -> 
            0.0012165143882191813, "prmax" -> 0.0014018294602062568, 
           "prDelta" -> 0.0011478274831855356, "attractive" -> True|>, 
          <|"pimax" -> 0.0030656901309346076, "piDelta" -> 
            0.0030656901309346076, "prmax" -> 0.0018889567068249317, 
           "prDelta" -> 0.0018889567068249317, "attractive" -> True|>, 
          <|"pimax" -> 0.0029984287779110056, "piDelta" -> 
            0.0029984287779110056, "prmax" -> 0.001959761322570127, 
           "prDelta" -> 0.001959761322570127, "attractive" -> True|>, 
          <|"pimax" -> 0.002692406466308002, "piDelta" -> 
            0.002692406466308002, "prmax" -> 0.0017025423981042902, 
           "prDelta" -> 0.0017025423981042902, "attractive" -> True|>, 
          <|"pimax" -> 0.0024447201299068917, "piDelta" -> 
            0.0017153174201211142, "prmax" -> 0.0015565310583033707, 
           "prDelta" -> 0.0014120868859856075, "attractive" -> True|>, 
          <|"pimax" -> 0.0022204963728896217, "piDelta" -> 
            0.0015360465147796496, "prmax" -> 0.0015424720515696362, 
           "prDelta" -> 0.0012439736548780411, "attractive" -> True|>, 
          <|"pimax" -> 0.002277967602239694, "piDelta" -> 
            0.0019506885237577782, "prmax" -> 0.0016599239216112398, 
           "prDelta" -> 0.0016599239216112398, "attractive" -> True|>, 
          <|"pimax" -> 0.0025941403421028833, "piDelta" -> 
            0.0025279455354681878, "prmax" -> 0.00164760544459823, 
           "prDelta" -> 0.0016387244682116132, "attractive" -> True|>, 
          <|"pimax" -> 0.002978138361169532, "piDelta" -> 
            0.0021316992323459545, "prmax" -> 0.0017575508632023161, 
           "prDelta" -> 0.0015349276751595775, "attractive" -> True|>, 
          <|"pimax" -> 0.002689923099581366, "piDelta" -> 
            0.002689923099581366, "prmax" -> 0.001775045097958213, 
           "prDelta" -> 0.001775045097958213, "attractive" -> True|>, 
          <|"pimax" -> 0.002049921237420048, "piDelta" -> 
            0.0017177804993427218, "prmax" -> 0.0014333225580012115, 
           "prDelta" -> 0.0013427688077210919, "attractive" -> True|>, 
          <|"pimax" -> 0.0024461654992210657, "piDelta" -> 
            0.001636927021550115, "prmax" -> 0.0017209474754292188, 
           "prDelta" -> 0.001379166713888892, "attractive" -> True|>, 
          <|"pimax" -> 0.0019266924704291594, "piDelta" -> 
            0.0018136205903253773, "prmax" -> 0.0014085366196480323, 
           "prDelta" -> 0.0013013332009973518, "attractive" -> True|>, 
          <|"pimax" -> 0.0020285624425746126, "piDelta" -> 
            0.0019225386635619215, "prmax" -> 0.001464298287389441, 
           "prDelta" -> 0.001464298287389441, "attractive" -> True|>, 
          <|"pimax" -> 0.002646276018602562, "piDelta" -> 
            0.002646276018602562, "prmax" -> 0.001817241405442864, 
           "prDelta" -> 0.001817241405442864, "attractive" -> True|>, 
          <|"pimax" -> 0.0023120774400305203, "piDelta" -> 
            0.0023120774400305203, "prmax" -> 0.001512215836378601, 
           "prDelta" -> 0.001512215836378601, "attractive" -> True|>, 
          <|"pimax" -> 0.0026294588540581466, "piDelta" -> 
            0.0019700385272988894, "prmax" -> 0.0018506374120774566, 
           "prDelta" -> 0.0015197741154152043, "attractive" -> True|>, 
          <|"pimax" -> 0.003751040333357971, "piDelta" -> 
            0.0012765855440076482, "prmax" -> 0.002374356391729352, 
           "prDelta" -> 0.0011781868171557956, "attractive" -> True|>, 
          <|"pimax" -> 0.0026457743916780702, "piDelta" -> 
            0.0026457743916780702, "prmax" -> 0.0017419800493731874, 
           "prDelta" -> 0.0017419800493731874, "attractive" -> True|>, 
          <|"pimax" -> 0.002758066877368778, "piDelta" -> 
            0.0015021673014764126, "prmax" -> 0.0016782597694494211, 
           "prDelta" -> 0.0013101781162041506, "attractive" -> True|>, 
          <|"pimax" -> 0.003378784770079185, "piDelta" -> 
            0.003378784770079185, "prmax" -> 0.002050558534490558, 
           "prDelta" -> 0.002050558534490558, "attractive" -> True|>, 
          <|"pimax" -> 0.002505816680567327, "piDelta" -> 
            0.0011495989967053467, "prmax" -> 0.0017183583144452191, 
           "prDelta" -> 0.0010826128266794787, "attractive" -> True|>, 
          <|"pimax" -> 0.0025714972496807685, "piDelta" -> 
            0.0025714972496807685, "prmax" -> 0.0018964445258860018, 
           "prDelta" -> 0.0018964445258860018, "attractive" -> True|>, 
          <|"pimax" -> 0.0029706606885897186, "piDelta" -> 
            0.0029706606885897186, "prmax" -> 0.0019908455902619246, 
           "prDelta" -> 0.0019908455902619246, "attractive" -> True|>, 
          <|"pimax" -> 0.0021376274471941055, "piDelta" -> 
            0.001945212743727321, "prmax" -> 0.0014277893590500632, 
           "prDelta" -> 0.0013616405178768322, "attractive" -> True|>, 
          <|"pimax" -> 0.0022361400292255037, "piDelta" -> 
            0.0015969161961218949, "prmax" -> 0.001445535526531685, 
           "prDelta" -> 0.0014028930939652593, "attractive" -> True|>, 
          <|"pimax" -> 0.0022172039378817025, "piDelta" -> 
            0.0011910588722587251, "prmax" -> 0.001617382496657971, 
           "prDelta" -> 0.0010742526976317325, "attractive" -> True|>, 
          <|"pimax" -> 0.002613977478174478, "piDelta" -> 
            0.0015268996124961293, "prmax" -> 0.0017174942673325293, 
           "prDelta" -> 0.001407345672879346, "attractive" -> True|>, 
          <|"pimax" -> 0.0029471537539156826, "piDelta" -> 
            0.0029471537539156826, "prmax" -> 0.0018464703687283836, 
           "prDelta" -> 0.0018464703687283836, "attractive" -> True|>, 
          <|"pimax" -> 0.0021327747246647306, "piDelta" -> 
            0.0016302721351952373, "prmax" -> 0.0016256211294046847, 
           "prDelta" -> 0.0012828361788688998, "attractive" -> True|>, 
          <|"pimax" -> 0.0032034137219672768, "piDelta" -> 
            0.002101380468081744, "prmax" -> 0.0019701374202879493, 
           "prDelta" -> 0.0014981837352954616, "attractive" -> True|>, 
          <|"pimax" -> 0.0023185813234493356, "piDelta" -> 
            0.0013319853657962546, "prmax" -> 0.0015468370951692058, 
           "prDelta" -> 0.0011847366614871502, "attractive" -> True|>, 
          <|"pimax" -> 0.002249575694663402, "piDelta" -> 
            0.002249575694663402, "prmax" -> 0.0015897221605263073, 
           "prDelta" -> 0.0015897221605263073, "attractive" -> True|>, 
          <|"pimax" -> 0.002147757069297575, "piDelta" -> 
            0.002147757069297575, "prmax" -> 0.0017268471524227915, 
           "prDelta" -> 0.0017268471524227915, "attractive" -> True|>, 
          <|"pimax" -> 0.002366451596938848, "piDelta" -> 
            0.002155612325544838, "prmax" -> 0.0015138255002160855, 
           "prDelta" -> 0.0015138255002160855, "attractive" -> True|>, 
          <|"pimax" -> 0.0033380426882852416, "piDelta" -> 
            0.001738027036444361, "prmax" -> 0.002102020910241942, 
           "prDelta" -> 0.0013919606136956906, "attractive" -> True|>, 
          <|"pimax" -> 0.002395746009737723, "piDelta" -> 
            0.001418332162959308, "prmax" -> 0.001452623613089812, 
           "prDelta" -> 0.0012390633181058506, "attractive" -> True|>, 
          <|"pimax" -> 0.0026633900318521913, "piDelta" -> 
            0.0026633900318521913, "prmax" -> 0.0019654037371660098, 
           "prDelta" -> 0.0019654037371660098, "attractive" -> True|>, 
          <|"pimax" -> 0.002592249923469583, "piDelta" -> 
            0.001977829039596056, "prmax" -> 0.0015335272418482825, 
           "prDelta" -> 0.0015335272418482825, "attractive" -> True|>, 
          <|"pimax" -> 0.002031851879215473, "piDelta" -> 
            0.001971536611268054, "prmax" -> 0.0015100160554887443, 
           "prDelta" -> 0.0015100160554887443, "attractive" -> True|>, 
          <|"pimax" -> 0.0018035312249686847, "piDelta" -> 
            0.0014835497762271462, "prmax" -> 0.0012817526786206197, 
           "prDelta" -> 0.0011919930319145827, "attractive" -> True|>, 
          <|"pimax" -> 0.0024026250345311343, "piDelta" -> 
            0.0011560887435062368, "prmax" -> 0.0015213999503895877, 
           "prDelta" -> 0.0010804842326014674, "attractive" -> True|>, 
          <|"pimax" -> 0.002500927839236681, "piDelta" -> 
            0.002500927839236681, "prmax" -> 0.0017266234013233004, 
           "prDelta" -> 0.0017266234013233004, "attractive" -> True|>, 
          <|"pimax" -> 0.002350783594866378, "piDelta" -> 
            0.001731295149173436, "prmax" -> 0.0015218655404412725, 
           "prDelta" -> 0.0013393528976200016, "attractive" -> True|>, 
          <|"pimax" -> 0.002043366690624307, "piDelta" -> 
            0.0018974919132338775, "prmax" -> 0.0014304023490100458, 
           "prDelta" -> 0.0014304023490100458, "attractive" -> True|>, 
          <|"pimax" -> 0.002734230954989061, "piDelta" -> 
            0.0016902522901091495, "prmax" -> 0.0018723736280984054, 
           "prDelta" -> 0.0013918424377473702, "attractive" -> True|>, 
          <|"pimax" -> 0.0026506072191604542, "piDelta" -> 
            0.0016893363896779304, "prmax" -> 0.0017584856378524993, 
           "prDelta" -> 0.0014842916715262534, "attractive" -> True|>, 
          <|"pimax" -> 0.00234468461761372, "piDelta" -> 0.00234468461761372, 
           "prmax" -> 0.0017625120296862653, "prDelta" -> 
            0.0017625120296862653, "attractive" -> True|>, 
          <|"pimax" -> 0.0021544869216273133, "piDelta" -> 
            0.0014478221051788158, "prmax" -> 0.0014835824553702096, 
           "prDelta" -> 0.0012007794572641893, "attractive" -> True|>, 
          <|"pimax" -> 0.002755615191069986, "piDelta" -> 
            0.002051273666705189, "prmax" -> 0.001587911592151485, 
           "prDelta" -> 0.001581954247851834, "attractive" -> True|>, 
          <|"pimax" -> 0.0019015377952656116, "piDelta" -> 
            0.0012094368199496715, "prmax" -> 0.0012808906609348039, 
           "prDelta" -> 0.0011494748277160653, "attractive" -> True|>, 
          <|"pimax" -> 0.002580598527795808, "piDelta" -> 
            0.001985910180316047, "prmax" -> 0.0017653214021608543, 
           "prDelta" -> 0.0015328116254358145, "attractive" -> True|>, 
          <|"pimax" -> 0.0017750883894239106, "piDelta" -> 
            0.0012295641877343726, "prmax" -> 0.0013995193595142301, 
           "prDelta" -> 0.0011207739078553881, "attractive" -> True|>, 
          <|"pimax" -> 0.002136097231365457, "piDelta" -> 
            0.001467366954476878, "prmax" -> 0.0015577216309085014, 
           "prDelta" -> 0.0012615265037251746, "attractive" -> True|>, 
          <|"pimax" -> 0.0022463057043715573, "piDelta" -> 
            0.001923065666892822, "prmax" -> 0.0015565070964128015, 
           "prDelta" -> 0.0015148145842694952, "attractive" -> True|>, 
          <|"pimax" -> 0.002298596254524999, "piDelta" -> 
            0.0010338296384320715, "prmax" -> 0.001540378949968591, 
           "prDelta" -> 0.0010181190485565542, "attractive" -> True|>, 
          <|"pimax" -> 0.0021361201870847115, "piDelta" -> 
            0.0016034808706748187, "prmax" -> 0.00149787705979798, 
           "prDelta" -> 0.0013985833101739355, "attractive" -> True|>, 
          <|"pimax" -> 0.002076454945754854, "piDelta" -> 
            0.002076454945754854, "prmax" -> 0.0015785995045776056, 
           "prDelta" -> 0.0015785995045776056, "attractive" -> True|>, 
          <|"pimax" -> 0.002841416436540051, "piDelta" -> 
            0.0016846472785201636, "prmax" -> 0.0017694991818452644, 
           "prDelta" -> 0.0013993913276043985, "attractive" -> True|>, 
          <|"pimax" -> 0.0021368493444092074, "piDelta" -> 
            0.0021346909058072897, "prmax" -> 0.0015762709752850997, 
           "prDelta" -> 0.0014338032366615406, "attractive" -> True|>, 
          <|"pimax" -> 0.002282850403643451, "piDelta" -> 
            0.002166653910445874, "prmax" -> 0.0015760838047608149, 
           "prDelta" -> 0.0015760838047608149, "attractive" -> True|>, 
          <|"pimax" -> 0.0019549916650381002, "piDelta" -> 
            0.00151125393023881, "prmax" -> 0.0014449520124860161, 
           "prDelta" -> 0.0013020435691592808, "attractive" -> True|>, 
          <|"pimax" -> 0.0023994742556253377, "piDelta" -> 
            0.0023994742556253377, "prmax" -> 0.0016254218231781473, 
           "prDelta" -> 0.0016254218231781473, "attractive" -> True|>, 
          <|"pimax" -> 0.002257582214104495, "piDelta" -> 
            0.0019154954134918266, "prmax" -> 0.0015640286887034852, 
           "prDelta" -> 0.0014504284097632547, "attractive" -> True|>, 
          <|"pimax" -> 0.003395557609277509, "piDelta" -> 
            0.0017667217525916123, "prmax" -> 0.0019365693479452186, 
           "prDelta" -> 0.0015938503630613054, "attractive" -> True|>, 
          <|"pimax" -> 0.002439099729588392, "piDelta" -> 
            0.002130436411874378, "prmax" -> 0.0016410524669764946, 
           "prDelta" -> 0.001555872578601728, "attractive" -> True|>, 
          <|"pimax" -> 0.0022008375655693598, "piDelta" -> 
            0.0021081315210875425, "prmax" -> 0.0016250670745762458, 
           "prDelta" -> 0.0014817033132657432, "attractive" -> True|>, 
          <|"pimax" -> 0.002702702237447703, "piDelta" -> 
            0.001780145592554209, "prmax" -> 0.0017932291082565078, 
           "prDelta" -> 0.0013586255815864242, "attractive" -> True|>, 
          <|"pimax" -> 0.0021718265239835106, "piDelta" -> 
            0.0021324726853730585, "prmax" -> 0.0014923221437291607, 
           "prDelta" -> 0.0014653032625875908, "attractive" -> True|>, 
          <|"pimax" -> 0.002206850494329408, "piDelta" -> 
            0.0020729242354373964, "prmax" -> 0.0016111809036846473, 
           "prDelta" -> 0.0016111809036846473, "attractive" -> True|>, 
          <|"pimax" -> 0.0031041920991933115, "piDelta" -> 
            0.0019224979314903996, "prmax" -> 0.001932737961251117, 
           "prDelta" -> 0.0014038819689097817, "attractive" -> True|>, 
          <|"pimax" -> 0.002392328972228223, "piDelta" -> 
            0.002299999076386284, "prmax" -> 0.0016657701616763117, 
           "prDelta" -> 0.001648613546240608, "attractive" -> True|>, 
          <|"pimax" -> 0.002843467652642156, "piDelta" -> 
            0.0015911424526624037, "prmax" -> 0.0017872602704811103, 
           "prDelta" -> 0.0013920740687057552, "attractive" -> True|>, 
          <|"pimax" -> 0.002025576706998557, "piDelta" -> 
            0.000943978636763091, "prmax" -> 0.0014039298316270406, 
           "prDelta" -> 0.0010091099207807362, "attractive" -> True|>, 
          <|"pimax" -> 0.0029008790297460132, "piDelta" -> 
            0.0029008790297460132, "prmax" -> 0.0018966487194001943, 
           "prDelta" -> 0.0018966487194001943, "attractive" -> True|>, 
          <|"pimax" -> 0.0022176488584309244, "piDelta" -> 
            0.001767331004559819, "prmax" -> 0.0015532187283133704, 
           "prDelta" -> 0.0013070402110252081, "attractive" -> True|>, 
          <|"pimax" -> 0.0022723236183759704, "piDelta" -> 
            0.0022723236183759704, "prmax" -> 0.0016723597332189968, 
           "prDelta" -> 0.0016723597332189968, "attractive" -> True|>, 
          <|"pimax" -> 0.002434159185522891, "piDelta" -> 
            0.0018545031302489097, "prmax" -> 0.001582942362647374, 
           "prDelta" -> 0.0014348157356461923, "attractive" -> True|>, 
          <|"pimax" -> 0.0018467099292583803, "piDelta" -> 
            0.0014215295920449857, "prmax" -> 0.001452878516065871, 
           "prDelta" -> 0.0011861859205028664, "attractive" -> True|>, 
          <|"pimax" -> 0.003035736948475106, "piDelta" -> 
            0.001570784553676467, "prmax" -> 0.0018771283404497808, 
           "prDelta" -> 0.0012827228458873025, "attractive" -> True|>, 
          <|"pimax" -> 0.0023174272537408768, "piDelta" -> 
            0.0023174272537408768, "prmax" -> 0.0015347101912448176, 
           "prDelta" -> 0.0015347101912448176, "attractive" -> True|>, 
          <|"pimax" -> 0.002595395839321371, "piDelta" -> 
            0.0018254352329033679, "prmax" -> 0.001652085041612306, 
           "prDelta" -> 0.0014459820841113938, "attractive" -> True|>, 
          <|"pimax" -> 0.0030571291544951424, "piDelta" -> 
            0.0022356919853661855, "prmax" -> 0.002076130430802006, 
           "prDelta" -> 0.001624897369147641, "attractive" -> True|>, 
          <|"pimax" -> 0.0032996708971481, "piDelta" -> 0.0032996708971481, 
           "prmax" -> 0.001980683761493435, "prDelta" -> 
            0.0018942156720915687, "attractive" -> True|>, 
          <|"pimax" -> 0.002439082955624014, "piDelta" -> 
            0.0023826296325800173, "prmax" -> 0.0015463779455427505, 
           "prDelta" -> 0.0014945132421404464, "attractive" -> True|>, 
          <|"pimax" -> 0.002656145747498036, "piDelta" -> 
            0.002656145747498036, "prmax" -> 0.0017181083508111695, 
           "prDelta" -> 0.0017181083508111695, "attractive" -> True|>, 
          <|"pimax" -> 0.0019082797970253712, "piDelta" -> 
            0.0019082797970253712, "prmax" -> 0.001435009292329516, 
           "prDelta" -> 0.001435009292329516, "attractive" -> True|>, 
          <|"pimax" -> 0.003726785275489718, "piDelta" -> 
            0.0023586508159662988, "prmax" -> 0.0020543575736930606, 
           "prDelta" -> 0.0015621410953522525, "attractive" -> True|>, 
          <|"pimax" -> 0.002113995743639733, "piDelta" -> 
            0.002113995743639733, "prmax" -> 0.0015587813905874944, 
           "prDelta" -> 0.0015587813905874944, "attractive" -> True|>, 
          <|"pimax" -> 0.002853337963342041, "piDelta" -> 
            0.002068407950057299, "prmax" -> 0.001721258127170191, 
           "prDelta" -> 0.001403398304504887, "attractive" -> True|>, 
          <|"pimax" -> 0.003181015552430273, "piDelta" -> 
            0.0013767612458280441, "prmax" -> 0.0020379686736149614, 
           "prDelta" -> 0.001232609708177098, "attractive" -> True|>, 
          <|"pimax" -> 0.0023205381888585603, "piDelta" -> 
            0.00203760611932202, "prmax" -> 0.00151651107456977, 
           "prDelta" -> 0.0014410010688116843, "attractive" -> True|>, 
          <|"pimax" -> 0.0018613187923902695, "piDelta" -> 
            0.0018065259026938103, "prmax" -> 0.0014022099857149476, 
           "prDelta" -> 0.0014022099857149476, "attractive" -> True|>, 
          <|"pimax" -> 0.0020814212686688575, "piDelta" -> 
            0.0008083375426553022, "prmax" -> 0.0014284113705853225, 
           "prDelta" -> 0.0009096386882147614, "attractive" -> True|>, 
          <|"pimax" -> 0.002862987808708582, "piDelta" -> 
            0.0016761052178396862, "prmax" -> 0.001831151856836473, 
           "prDelta" -> 0.0013427080999449195, "attractive" -> True|>, 
          <|"pimax" -> 0.002469230900170168, "piDelta" -> 
            0.0015042292971332125, "prmax" -> 0.0016261512612668378, 
           "prDelta" -> 0.0012810861277498275, "attractive" -> True|>, 
          <|"pimax" -> 0.00239675840566129, "piDelta" -> 0.00239675840566129, 
           "prmax" -> 0.0016065752075421877, "prDelta" -> 
            0.0016065752075421877, "attractive" -> True|>, 
          <|"pimax" -> 0.0022858257249213474, "piDelta" -> 
            0.0018891233342150217, "prmax" -> 0.0016698252577976498, 
           "prDelta" -> 0.0014613706936846018, "attractive" -> True|>, 
          <|"pimax" -> 0.0024069970474776855, "piDelta" -> 
            0.0019128163925765157, "prmax" -> 0.001538103566625176, 
           "prDelta" -> 0.0014972550631204265, "attractive" -> True|>, 
          <|"pimax" -> 0.0020983705917617785, "piDelta" -> 
            0.002078548846674552, "prmax" -> 0.0014690383041095064, 
           "prDelta" -> 0.0014690383041095064, "attractive" -> True|>, 
          <|"pimax" -> 0.0022916160302660776, "piDelta" -> 
            0.0011942318403510652, "prmax" -> 0.0014192338990260357, 
           "prDelta" -> 0.0011295927223456104, "attractive" -> True|>, 
          <|"pimax" -> 0.002332208799112226, "piDelta" -> 
            0.002223462726326086, "prmax" -> 0.0015503398139411827, 
           "prDelta" -> 0.0015027944058729013, "attractive" -> True|>, 
          <|"pimax" -> 0.0024289820230934084, "piDelta" -> 
            0.0007936437484869567, "prmax" -> 0.0014048815913607145, 
           "prDelta" -> 0.0010054137781781221, "attractive" -> True|>, 
          <|"pimax" -> 0.0024297980108104185, "piDelta" -> 
            0.0009751993290053163, "prmax" -> 0.0016705881440241884, 
           "prDelta" -> 0.0010178569551123264, "attractive" -> True|>, 
          <|"pimax" -> 0.0023620765302954025, "piDelta" -> 
            0.0023620765302954025, "prmax" -> 0.0017407217766672331, 
           "prDelta" -> 0.0017407217766672331, "attractive" -> True|>, 
          <|"pimax" -> 0.0023932607987074126, "piDelta" -> 
            0.001873988552226756, "prmax" -> 0.0017026458637320109, 
           "prDelta" -> 0.0014614528470855265, "attractive" -> True|>, 
          <|"pimax" -> 0.0024844938193082844, "piDelta" -> 
            0.0018535023332746658, "prmax" -> 0.0016079536538433144, 
           "prDelta" -> 0.0014556848724579811, "attractive" -> True|>, 
          <|"pimax" -> 0.0030361269150960676, "piDelta" -> 
            0.0017932280106168301, "prmax" -> 0.0018644940416965112, 
           "prDelta" -> 0.001368906452006984, "attractive" -> True|>, 
          <|"pimax" -> 0.003703733339779023, "piDelta" -> 
            0.003703733339779023, "prmax" -> 0.002218263792881398, 
           "prDelta" -> 0.002218263792881398, "attractive" -> True|>, 
          <|"pimax" -> 0.0025997836883233315, "piDelta" -> 
            0.002272225719412891, "prmax" -> 0.001660492229745021, 
           "prDelta" -> 0.0015799843633827497, "attractive" -> True|>, 
          <|"pimax" -> 0.0020423960465303847, "piDelta" -> 
            0.0020423960465303847, "prmax" -> 0.0016384184468618275, 
           "prDelta" -> 0.0016384184468618275, "attractive" -> True|>, 
          <|"pimax" -> 0.0022959902520547203, "piDelta" -> 
            0.0022959902520547203, "prmax" -> 0.001694811206223326, 
           "prDelta" -> 0.001694811206223326, "attractive" -> True|>, 
          <|"pimax" -> 0.0022823021351755734, "piDelta" -> 
            0.0021550046903627304, "prmax" -> 0.001547809973633214, 
           "prDelta" -> 0.0014693669636670992, "attractive" -> True|>, 
          <|"pimax" -> 0.0023802206086850682, "piDelta" -> 
            0.002347604148388741, "prmax" -> 0.0016256240726434726, 
           "prDelta" -> 0.0016256240726434726, "attractive" -> True|>, 
          <|"pimax" -> 0.001980145693796707, "piDelta" -> 
            0.001489548464173358, "prmax" -> 0.0013315911222555308, 
           "prDelta" -> 0.001244974219775284, "attractive" -> True|>, 
          <|"pimax" -> 0.0020686572736425862, "piDelta" -> 
            0.0019393508177839355, "prmax" -> 0.0014612970628814328, 
           "prDelta" -> 0.0014246415385782113, "attractive" -> True|>, 
          <|"pimax" -> 0.002275148615886982, "piDelta" -> 
            0.001812133890049251, "prmax" -> 0.0016512817697393273, 
           "prDelta" -> 0.0014502297478682074, "attractive" -> True|>, 
          <|"pimax" -> 0.00229745509122899, "piDelta" -> 0.00229745509122899, 
           "prmax" -> 0.0014868530798922877, "prDelta" -> 
            0.0014868530798922877, "attractive" -> True|>, 
          <|"pimax" -> 0.0022029872919793964, "piDelta" -> 
            0.001972735937207528, "prmax" -> 0.0015098060382460006, 
           "prDelta" -> 0.0015098060382460006, "attractive" -> True|>, 
          <|"pimax" -> 0.002885272978134924, "piDelta" -> 
            0.0027437881311237087, "prmax" -> 0.001821800682820643, 
           "prDelta" -> 0.001821800682820643, "attractive" -> True|>, 
          <|"pimax" -> 0.001773430063729751, "piDelta" -> 
            0.001773430063729751, "prmax" -> 0.0013302310492970752, 
           "prDelta" -> 0.0013271172627385875, "attractive" -> True|>, 
          <|"pimax" -> 0.003128460655075786, "piDelta" -> 
            0.001924579705967067, "prmax" -> 0.0018657582131149022, 
           "prDelta" -> 0.0014233817001236698, "attractive" -> True|>, 
          <|"pimax" -> 0.0019914411372502303, "piDelta" -> 
            0.0019914411372502303, "prmax" -> 0.0014418690337035466, 
           "prDelta" -> 0.0014418690337035466, "attractive" -> True|>, 
          <|"pimax" -> 0.002031038396314529, "piDelta" -> 
            0.0018509149392983983, "prmax" -> 0.0014789194070999104, 
           "prDelta" -> 0.0014663371085055202, "attractive" -> True|>, 
          <|"pimax" -> 0.002765036260136161, "piDelta" -> 
            0.001822196777494066, "prmax" -> 0.001765962654646714, 
           "prDelta" -> 0.0014442034946294431, "attractive" -> True|>, 
          <|"pimax" -> 0.0021192416218280188, "piDelta" -> 
            0.0013713763966043278, "prmax" -> 0.001566065362077009, 
           "prDelta" -> 0.001210631933091762, "attractive" -> True|>, 
          <|"pimax" -> 0.0028831884855970388, "piDelta" -> 
            0.0012676645896377633, "prmax" -> 0.002003076628894275, 
           "prDelta" -> 0.0012017698069720381, "attractive" -> True|>, 
          <|"pimax" -> 0.0022518115047807925, "piDelta" -> 
            0.0017075154125579643, "prmax" -> 0.0016040806506745792, 
           "prDelta" -> 0.0014558005339630894, "attractive" -> True|>, 
          <|"pimax" -> 0.002029306152893818, "piDelta" -> 
            0.0014750643551849018, "prmax" -> 0.0013748033784646706, 
           "prDelta" -> 0.0012360655924269293, "attractive" -> True|>, 
          <|"pimax" -> 0.002550218871946792, "piDelta" -> 
            0.0017010489057709497, "prmax" -> 0.00175999093026767, 
           "prDelta" -> 0.0013711205623937316, "attractive" -> True|>, 
          <|"pimax" -> 0.00216637326681337, "piDelta" -> 
            0.0017672762493634146, "prmax" -> 0.0015436598394227361, 
           "prDelta" -> 0.0013588939502718873, "attractive" -> True|>, 
          <|"pimax" -> 0.0021924896920287465, "piDelta" -> 
            0.0021924896920287465, "prmax" -> 0.0015820929157539753, 
           "prDelta" -> 0.0015820929157539753, "attractive" -> True|>, 
          <|"pimax" -> 0.002015514504626758, "piDelta" -> 
            0.0014924602851298723, "prmax" -> 0.0013963854888361545, 
           "prDelta" -> 0.001268049386215406, "attractive" -> True|>, 
          <|"pimax" -> 0.002224987508817915, "piDelta" -> 
            0.0015537556686571492, "prmax" -> 0.0014331851978182561, 
           "prDelta" -> 0.0012252658218031118, "attractive" -> True|>, 
          <|"pimax" -> 0.002295544375156986, "piDelta" -> 
            0.002295544375156986, "prmax" -> 0.0015796562965180883, 
           "prDelta" -> 0.0015796562965180883, "attractive" -> True|>, 
          <|"pimax" -> 0.003319250442850598, "piDelta" -> 
            0.0016182397371348248, "prmax" -> 0.0020827071763429607, 
           "prDelta" -> 0.00134842194638008, "attractive" -> True|>, 
          <|"pimax" -> 0.0024816837987609985, "piDelta" -> 
            0.0010964408640262826, "prmax" -> 0.001738125789323482, 
           "prDelta" -> 0.0010712886992272205, "attractive" -> True|>, 
          <|"pimax" -> 0.0024343154579207237, "piDelta" -> 
            0.0013183327966894628, "prmax" -> 0.0016288419587329474, 
           "prDelta" -> 0.001172888030911249, "attractive" -> True|>, 
          <|"pimax" -> 0.0023076947429501995, "piDelta" -> 
            0.0018468926783609782, "prmax" -> 0.0014550816090188267, 
           "prDelta" -> 0.0014065498309677028, "attractive" -> True|>, 
          <|"pimax" -> 0.0023303247114284525, "piDelta" -> 
            0.0023303247114284525, "prmax" -> 0.0016873707328262648, 
           "prDelta" -> 0.0016873707328262648, "attractive" -> True|>, 
          <|"pimax" -> 0.002224815742011982, "piDelta" -> 
            0.002224815742011982, "prmax" -> 0.0016114522093714455, 
           "prDelta" -> 0.0016114522093714455, "attractive" -> True|>, 
          <|"pimax" -> 0.002630709240683336, "piDelta" -> 
            0.002630709240683336, "prmax" -> 0.0017449003775960612, 
           "prDelta" -> 0.0017449003775960612, "attractive" -> True|>, 
          <|"pimax" -> 0.002979098264884598, "piDelta" -> 
            0.002979098264884598, "prmax" -> 0.002049509398198914, 
           "prDelta" -> 0.002049509398198914, "attractive" -> True|>, 
          <|"pimax" -> 0.002645743914769443, "piDelta" -> 
            0.002053980207007482, "prmax" -> 0.0018538562283597888, 
           "prDelta" -> 0.001470553915513924, "attractive" -> True|>, 
          <|"pimax" -> 0.0026162706000448575, "piDelta" -> 
            0.0026162706000448575, "prmax" -> 0.0018780332369934824, 
           "prDelta" -> 0.0018780332369934824, "attractive" -> True|>, 
          <|"pimax" -> 0.002209542005409319, "piDelta" -> 
            0.00178593356782065, "prmax" -> 0.001501078335388691, 
           "prDelta" -> 0.0014519761473901405, "attractive" -> True|>, 
          <|"pimax" -> 0.0032744299724616808, "piDelta" -> 
            0.0025624157224379876, "prmax" -> 0.002071602286833338, 
           "prDelta" -> 0.0016900551127272015, "attractive" -> True|>, 
          <|"pimax" -> 0.002187332227226883, "piDelta" -> 
            0.0019228117975138282, "prmax" -> 0.0014831265975834215, 
           "prDelta" -> 0.0014831265975834215, "attractive" -> True|>, 
          <|"pimax" -> 0.0024541157194690084, "piDelta" -> 
            0.0018460281605238407, "prmax" -> 0.0015646991851968792, 
           "prDelta" -> 0.0014199860231668123, "attractive" -> True|>, 
          <|"pimax" -> 0.00257737278864654, "piDelta" -> 
            0.0016538419544919842, "prmax" -> 0.001475556675098254, 
           "prDelta" -> 0.001272110209148462, "attractive" -> True|>, 
          <|"pimax" -> 0.0029349420920221705, "piDelta" -> 
            0.001056678011501272, "prmax" -> 0.0017060587710115366, 
           "prDelta" -> 0.0010767708289283204, "attractive" -> True|>, 
          <|"pimax" -> 0.0023379861555504386, "piDelta" -> 
            0.002257738829373954, "prmax" -> 0.0016696962544160909, 
           "prDelta" -> 0.0016696962544160909, "attractive" -> True|>, 
          <|"pimax" -> 0.0035518553224907026, "piDelta" -> 
            0.0015006982988922028, "prmax" -> 0.001956224692119743, 
           "prDelta" -> 0.001251754035755293, "attractive" -> True|>, 
          <|"pimax" -> 0.0028213808008806817, "piDelta" -> 
            0.0015085875696073366, "prmax" -> 0.0018237024673909876, 
           "prDelta" -> 0.001274867051526312, "attractive" -> True|>, 
          <|"pimax" -> 0.0025627359053633954, "piDelta" -> 
            0.0020069522097511737, "prmax" -> 0.0016712892672601368, 
           "prDelta" -> 0.0015663988205471655, "attractive" -> True|>, 
          <|"pimax" -> 0.002586888783247197, "piDelta" -> 
            0.0018338368703165722, "prmax" -> 0.0016244257964198718, 
           "prDelta" -> 0.0015113773502827355, "attractive" -> True|>, 
          <|"pimax" -> 0.0023262136289933797, "piDelta" -> 
            0.00183654848144834, "prmax" -> 0.0015509924594905241, 
           "prDelta" -> 0.001363675494082106, "attractive" -> True|>, 
          <|"pimax" -> 0.0029613203094351957, "piDelta" -> 
            0.0029613203094351957, "prmax" -> 0.0018608832829717062, 
           "prDelta" -> 0.0018608832829717062, "attractive" -> True|>, 
          <|"pimax" -> 0.0029113339287178998, "piDelta" -> 
            0.002559528222821098, "prmax" -> 0.0018052689213684115, 
           "prDelta" -> 0.0016051585678560243, "attractive" -> True|>, 
          <|"pimax" -> 0.002594022642341434, "piDelta" -> 
            0.002594022642341434, "prmax" -> 0.0017805123297206312, 
           "prDelta" -> 0.0017805123297206312, "attractive" -> True|>, 
          <|"pimax" -> 0.0021026812763253523, "piDelta" -> 
            0.0016622077545752165, "prmax" -> 0.0015160555017689314, 
           "prDelta" -> 0.0014955255897507944, "attractive" -> True|>, 
          <|"pimax" -> 0.0028984749788541365, "piDelta" -> 
            0.0015423617108907862, "prmax" -> 0.0018535790805687669, 
           "prDelta" -> 0.0012674700371784063, "attractive" -> True|>, 
          <|"pimax" -> 0.0019814500725178303, "piDelta" -> 
            0.0019512734180864321, "prmax" -> 0.0014462367192180834, 
           "prDelta" -> 0.0014462367192180834, "attractive" -> True|>, 
          <|"pimax" -> 0.002141398422129218, "piDelta" -> 
            0.0019807658647375014, "prmax" -> 0.0014762405143609394, 
           "prDelta" -> 0.0014430142798855375, "attractive" -> True|>, 
          <|"pimax" -> 0.0026426855737994685, "piDelta" -> 
            0.0026426855737994685, "prmax" -> 0.0018344522467893178, 
           "prDelta" -> 0.0018344522467893178, "attractive" -> True|>, 
          <|"pimax" -> 0.002871122703346258, "piDelta" -> 
            0.002349943315018314, "prmax" -> 0.001775754126137101, 
           "prDelta" -> 0.0016235707060996845, "attractive" -> True|>, 
          <|"pimax" -> 0.0020220760167755556, "piDelta" -> 
            0.001028127377766578, "prmax" -> 0.001338339892427624, 
           "prDelta" -> 0.0011102055068958712, "attractive" -> True|>, 
          <|"pimax" -> 0.0023928713123637997, "piDelta" -> 
            0.001837681575602221, "prmax" -> 0.0015271748668096608, 
           "prDelta" -> 0.001369785258189251, "attractive" -> True|>, 
          <|"pimax" -> 0.0019589966970458093, "piDelta" -> 
            0.0017692162123596595, "prmax" -> 0.0014257931706584978, 
           "prDelta" -> 0.0013161030676684868, "attractive" -> True|>, 
          <|"pimax" -> 0.0019223772803737568, "piDelta" -> 
            0.001721674824181272, "prmax" -> 0.0014438473659752558, 
           "prDelta" -> 0.0013682800548086567, "attractive" -> True|>, 
          <|"pimax" -> 0.0028813726754713088, "piDelta" -> 
            0.0028813726754713088, "prmax" -> 0.001885936510432214, 
           "prDelta" -> 0.001885936510432214, "attractive" -> True|>, 
          <|"pimax" -> 0.002235331593212252, "piDelta" -> 
            0.002235331593212252, "prmax" -> 0.0015529514445233328, 
           "prDelta" -> 0.0015529514445233328, "attractive" -> True|>, 
          <|"pimax" -> 0.003362890829605663, "piDelta" -> 
            0.003362890829605663, "prmax" -> 0.0020240515203380034, 
           "prDelta" -> 0.0020240515203380034, "attractive" -> True|>, 
          <|"pimax" -> 0.0018345001208728477, "piDelta" -> 
            0.0018345001208728477, "prmax" -> 0.0014277894873502286, 
           "prDelta" -> 0.0014277894873502286, "attractive" -> True|>, 
          <|"pimax" -> 0.002110237454425854, "piDelta" -> 
            0.0015286080235762754, "prmax" -> 0.001329789525294447, 
           "prDelta" -> 0.001329789525294447, "attractive" -> True|>, 
          <|"pimax" -> 0.002147092579687883, "piDelta" -> 
            0.0018062004438368212, "prmax" -> 0.001499275364547345, 
           "prDelta" -> 0.001419171851973724, "attractive" -> True|>, 
          <|"pimax" -> 0.002141989000256732, "piDelta" -> 
            0.00195722427961558, "prmax" -> 0.0014568978129546912, 
           "prDelta" -> 0.0014568978129546912, "attractive" -> True|>, 
          <|"pimax" -> 0.003083385718673293, "piDelta" -> 
            0.002361615696242769, "prmax" -> 0.0018482946323787153, 
           "prDelta" -> 0.0016771672838417277, "attractive" -> True|>, 
          <|"pimax" -> 0.0032164697895359995, "piDelta" -> 
            0.0032164697895359995, "prmax" -> 0.0020670896587469366, 
           "prDelta" -> 0.0020670896587469366, "attractive" -> True|>, 
          <|"pimax" -> 0.0025209958574350846, "piDelta" -> 
            0.0022098500319262535, "prmax" -> 0.0016143861862661743, 
           "prDelta" -> 0.0016143861862661743, "attractive" -> True|>, 
          <|"pimax" -> 0.0025890260384431223, "piDelta" -> 
            0.0015426618696379422, "prmax" -> 0.001658330874158351, 
           "prDelta" -> 0.0011647910392158566, "attractive" -> True|>, 
          <|"pimax" -> 0.002489746119829175, "piDelta" -> 
            0.0023629035543912594, "prmax" -> 0.0016783412819537183, 
           "prDelta" -> 0.0016783412819537183, "attractive" -> True|>, 
          <|"pimax" -> 0.002890681583578483, "piDelta" -> 
            0.0020939366659751455, "prmax" -> 0.001969657095059514, 
           "prDelta" -> 0.0014108036284274034, "attractive" -> True|>, 
          <|"pimax" -> 0.0023743922888066014, "piDelta" -> 
            0.0023743922888066014, "prmax" -> 0.0016471028196373592, 
           "prDelta" -> 0.0016471028196373592, "attractive" -> True|>, 
          <|"pimax" -> 0.0016943662185975564, "piDelta" -> 
            0.0016838885241088973, "prmax" -> 0.0015314016216056024, 
           "prDelta" -> 0.0015314016216056024, "attractive" -> True|>, 
          <|"pimax" -> 0.0019888036261261127, "piDelta" -> 
            0.0014910798519877924, "prmax" -> 0.0014274076653378364, 
           "prDelta" -> 0.001391962930456692, "attractive" -> True|>, 
          <|"pimax" -> 0.0023257698639641295, "piDelta" -> 
            0.0018508591778710174, "prmax" -> 0.0016003228056948868, 
           "prDelta" -> 0.0013534451534306124, "attractive" -> True|>, 
          <|"pimax" -> 0.002246933356184624, "piDelta" -> 
            0.0010208749837706198, "prmax" -> 0.0015438125409002821, 
           "prDelta" -> 0.0010433998930406527, "attractive" -> True|>, 
          <|"pimax" -> 0.0025173161458352067, "piDelta" -> 
            0.0014141547338527632, "prmax" -> 0.0017378986939680457, 
           "prDelta" -> 0.0012492072698402175, "attractive" -> True|>, 
          <|"pimax" -> 0.001972365518890534, "piDelta" -> 
            0.0010359040722122013, "prmax" -> 0.0014918781878421048, 
           "prDelta" -> 0.0010284614013678685, "attractive" -> True|>, 
          <|"pimax" -> 0.0020885957975571136, "piDelta" -> 
            0.0019508121659527517, "prmax" -> 0.0015349917665247645, 
           "prDelta" -> 0.001528638164719968, "attractive" -> True|>, 
          <|"pimax" -> 0.0025017589050115568, "piDelta" -> 
            0.0024591360865507802, "prmax" -> 0.0017439704404529288, 
           "prDelta" -> 0.0017439704404529288, "attractive" -> True|>, 
          <|"pimax" -> 0.0026143983913946415, "piDelta" -> 
            0.0017097201957811088, "prmax" -> 0.0018556375657583111, 
           "prDelta" -> 0.0014103343746480425, "attractive" -> True|>, 
          <|"pimax" -> 0.002724981012353754, "piDelta" -> 
            0.0015755448897878787, "prmax" -> 0.0018024798608218475, 
           "prDelta" -> 0.0013588624019792125, "attractive" -> True|>, 
          <|"pimax" -> 0.002603725895506588, "piDelta" -> 
            0.0014481920371136364, "prmax" -> 0.0017811809119401961, 
           "prDelta" -> 0.001237201624663756, "attractive" -> True|>, 
          <|"pimax" -> 0.0021421782111007035, "piDelta" -> 
            0.0014786555305193406, "prmax" -> 0.0013806987447333803, 
           "prDelta" -> 0.0013338416195113408, "attractive" -> True|>, 
          <|"pimax" -> 0.0026107469561732505, "piDelta" -> 
            0.0026107469561732505, "prmax" -> 0.0018228997186717434, 
           "prDelta" -> 0.0017002279974851766, "attractive" -> True|>, 
          <|"pimax" -> 0.0030738596489174428, "piDelta" -> 
            0.0022275245492231533, "prmax" -> 0.0017155515304028098, 
           "prDelta" -> 0.0015006730769612344, "attractive" -> True|>, 
          <|"pimax" -> 0.002224370181523957, "piDelta" -> 
            0.002224370181523957, "prmax" -> 0.001696870310890341, 
           "prDelta" -> 0.001696870310890341, "attractive" -> True|>, 
          <|"pimax" -> 0.0020991823611628646, "piDelta" -> 
            0.001061115505654366, "prmax" -> 0.001532034402473685, 
           "prDelta" -> 0.0011156899553184006, "attractive" -> True|>, 
          <|"pimax" -> 0.002247811644890423, "piDelta" -> 
            0.002247811644890423, "prmax" -> 0.0015676868240248035, 
           "prDelta" -> 0.0015676868240248035, "attractive" -> True|>, 
          <|"pimax" -> 0.0020045420256162086, "piDelta" -> 
            0.001122974878723328, "prmax" -> 0.0013848925919197144, 
           "prDelta" -> 0.001077965056672815, "attractive" -> True|>, 
          <|"pimax" -> 0.00235992297296339, "piDelta" -> 
            0.0012833674895165272, "prmax" -> 0.0014990481806552802, 
           "prDelta" -> 0.0011754110712144093, "attractive" -> True|>, 
          <|"pimax" -> 0.002394299697927744, "piDelta" -> 
            0.002088380208488018, "prmax" -> 0.001592217923735891, 
           "prDelta" -> 0.0015334058397199189, "attractive" -> True|>, 
          <|"pimax" -> 0.0022558835324246727, "piDelta" -> 
            0.0013702509337821067, "prmax" -> 0.0015288565161276466, 
           "prDelta" -> 0.0012658994309650456, "attractive" -> True|>, 
          <|"pimax" -> 0.0019053209289203558, "piDelta" -> 
            0.0013711530732779958, "prmax" -> 0.0012996099573782975, 
           "prDelta" -> 0.0011843177753113744, "attractive" -> True|>, 
          <|"pimax" -> 0.0020704449234116382, "piDelta" -> 
            0.0020704449234116382, "prmax" -> 0.0016339629972771826, 
           "prDelta" -> 0.0016339629972771826, "attractive" -> True|>, 
          <|"pimax" -> 0.0032208949189074503, "piDelta" -> 
            0.0032208949189074503, "prmax" -> 0.002077271405742989, 
           "prDelta" -> 0.002077271405742989, "attractive" -> True|>, 
          <|"pimax" -> 0.0024555989314480977, "piDelta" -> 
            0.0019057420622737961, "prmax" -> 0.0015147528498005377, 
           "prDelta" -> 0.0015147528498005377, "attractive" -> True|>, 
          <|"pimax" -> 0.0020557335322853015, "piDelta" -> 
            0.0006575836497645086, "prmax" -> 0.0013918002142663246, 
           "prDelta" -> 0.0007740410924919435, "attractive" -> True|>, 
          <|"pimax" -> 0.002687652899756366, "piDelta" -> 
            0.0012974170062334245, "prmax" -> 0.0015981215320350392, 
           "prDelta" -> 0.0012607668434617852, "attractive" -> True|>, 
          <|"pimax" -> 0.0025219019571956426, "piDelta" -> 
            0.0025219019571956426, "prmax" -> 0.0016332360810116177, 
           "prDelta" -> 0.0016332360810116177, "attractive" -> True|>, 
          <|"pimax" -> 0.0023973199638000465, "piDelta" -> 
            0.0018612391004661569, "prmax" -> 0.0016156292533530774, 
           "prDelta" -> 0.001330042116155726, "attractive" -> True|>, 
          <|"pimax" -> 0.001959594208732078, "piDelta" -> 
            0.0017062876556948952, "prmax" -> 0.0013911241394629792, 
           "prDelta" -> 0.0013911241394629792, "attractive" -> True|>, 
          <|"pimax" -> 0.004359243086827897, "piDelta" -> 
            0.0016779461059167472, "prmax" -> 0.0024789946562364306, 
           "prDelta" -> 0.0014289911573964178, "attractive" -> True|>, 
          <|"pimax" -> 0.0021200747404927322, "piDelta" -> 
            0.0015838339163971459, "prmax" -> 0.001516421375595126, 
           "prDelta" -> 0.001269908829794555, "attractive" -> True|>, 
          <|"pimax" -> 0.0025369621615293856, "piDelta" -> 
            0.0025369621615293856, "prmax" -> 0.0017445942664010218, 
           "prDelta" -> 0.0017445942664010218, "attractive" -> True|>, 
          <|"pimax" -> 0.0022561725959530337, "piDelta" -> 
            0.002214461257944211, "prmax" -> 0.0016325201648257496, 
           "prDelta" -> 0.0016325201648257496, "attractive" -> True|>, 
          <|"pimax" -> 0.002142031282642072, "piDelta" -> 
            0.001937591050215362, "prmax" -> 0.0014253065467311004, 
           "prDelta" -> 0.0014253065467311004, "attractive" -> True|>, 
          <|"pimax" -> 0.0026776905249640266, "piDelta" -> 
            0.001161149027662682, "prmax" -> 0.0016921023077070762, 
           "prDelta" -> 0.0011229285744650578, "attractive" -> True|>, 
          <|"pimax" -> 0.0018476248950221059, "piDelta" -> 
            0.0015868231745044337, "prmax" -> 0.0013591824501925176, 
           "prDelta" -> 0.0012860659232084898, "attractive" -> True|>, 
          <|"pimax" -> 0.002104439958297864, "piDelta" -> 
            0.0015834466235935879, "prmax" -> 0.0014563350722083218, 
           "prDelta" -> 0.0013424989973504556, "attractive" -> True|>, 
          <|"pimax" -> 0.0033203584828922533, "piDelta" -> 
            0.001475991805629038, "prmax" -> 0.002062096205479949, 
           "prDelta" -> 0.0012948746139879671, "attractive" -> True|>, 
          <|"pimax" -> 0.0020347772479042078, "piDelta" -> 
            0.0019403508360551927, "prmax" -> 0.0014613890282647614, 
           "prDelta" -> 0.0014613890282647614, "attractive" -> True|>, 
          <|"pimax" -> 0.0021041586411512207, "piDelta" -> 
            0.001685546553152719, "prmax" -> 0.0014983460261543864, 
           "prDelta" -> 0.0012942522344841598, "attractive" -> True|>, 
          <|"pimax" -> 0.0021527575424975364, "piDelta" -> 
            0.0014741343465546337, "prmax" -> 0.0014114106175195536, 
           "prDelta" -> 0.0012501019243553397, "attractive" -> True|>, 
          <|"pimax" -> 0.00232969862072516, "piDelta" -> 
            0.0010273115131270384, "prmax" -> 0.0015989841832062266, 
           "prDelta" -> 0.001048727530501708, "attractive" -> True|>, 
          <|"pimax" -> 0.0022375244605034325, "piDelta" -> 
            0.0019825655054780296, "prmax" -> 0.001415043461120864, 
           "prDelta" -> 0.0013959980727188761, "attractive" -> True|>, 
          <|"pimax" -> 0.00225042758963378, "piDelta" -> 
            0.0015811764548474014, "prmax" -> 0.0014623978932320563, 
           "prDelta" -> 0.0012784487648236202, "attractive" -> True|>, 
          <|"pimax" -> 0.0022410029989286704, "piDelta" -> 
            0.001978908516256106, "prmax" -> 0.0017111014831806231, 
           "prDelta" -> 0.001336959476120623, "attractive" -> True|>, 
          <|"pimax" -> 0.0020264379579775756, "piDelta" -> 
            0.0014115503265577673, "prmax" -> 0.0014675192656538126, 
           "prDelta" -> 0.0012902257080812404, "attractive" -> True|>, 
          <|"pimax" -> 0.0021955349922092417, "piDelta" -> 
            0.001757621916623675, "prmax" -> 0.0017103710521002289, 
           "prDelta" -> 0.0013949004370777643, "attractive" -> True|>, 
          <|"pimax" -> 0.0018124689683920547, "piDelta" -> 
            0.0017884965073924751, "prmax" -> 0.0013805846849496324, 
           "prDelta" -> 0.0013100110695590335, "attractive" -> True|>, 
          <|"pimax" -> 0.002061116003624304, "piDelta" -> 
            0.0017569652727621164, "prmax" -> 0.0015497853074476161, 
           "prDelta" -> 0.0013564690473081649, "attractive" -> True|>, 
          <|"pimax" -> 0.0021159536576259544, "piDelta" -> 
            0.0021159536576259544, "prmax" -> 0.001476111819994586, 
           "prDelta" -> 0.001476111819994586, "attractive" -> True|>, 
          <|"pimax" -> 0.002054644316857762, "piDelta" -> 
            0.001726487467766749, "prmax" -> 0.0014714124489158184, 
           "prDelta" -> 0.0014714124489158184, "attractive" -> True|>, 
          <|"pimax" -> 0.0022536859353978114, "piDelta" -> 
            0.0017881136274626066, "prmax" -> 0.001562646060976237, 
           "prDelta" -> 0.0013776788556748292, "attractive" -> True|>, 
          <|"pimax" -> 0.0022638080072019027, "piDelta" -> 
            0.002123246399458332, "prmax" -> 0.0016424837377570045, 
           "prDelta" -> 0.0015361812715347146, "attractive" -> True|>, 
          <|"pimax" -> 0.002579906297473625, "piDelta" -> 
            0.002081748133190504, "prmax" -> 0.0015741840866271666, 
           "prDelta" -> 0.0015091081427679991, "attractive" -> True|>, 
          <|"pimax" -> 0.003292424536898651, "piDelta" -> 
            0.0016798827908814673, "prmax" -> 0.0019746329248119068, 
           "prDelta" -> 0.0013125597261748544, "attractive" -> True|>, 
          <|"pimax" -> 0.0022094343062317736, "piDelta" -> 
            0.001893097328967772, "prmax" -> 0.001515716671176754, 
           "prDelta" -> 0.001515716671176754, "attractive" -> True|>, 
          <|"pimax" -> 0.0021177274440483855, "piDelta" -> 
            0.0014346359761459378, "prmax" -> 0.0014970355984915311, 
           "prDelta" -> 0.0012214265672107927, "attractive" -> True|>, 
          <|"pimax" -> 0.0027138850409675237, "piDelta" -> 
            0.0027138850409675237, "prmax" -> 0.001702755164626662, 
           "prDelta" -> 0.001702755164626662, "attractive" -> True|>, 
          <|"pimax" -> 0.0023684243657240873, "piDelta" -> 
            0.001514820081829594, "prmax" -> 0.0016284497573273889, 
           "prDelta" -> 0.0013308358613203508, "attractive" -> True|>}, 
         TypeSystem`Vector[TypeSystem`Struct[{"pimax", "piDelta", "prmax", 
            "prDelta", "attractive"}, {TypeSystem`Atom[Real], 
            TypeSystem`Atom[Real], TypeSystem`Atom[Real], TypeSystem`Atom[
             Real], TypeSystem`Atom[TypeSystem`Boolean]}], 500], <||>]|>, 
      TypeSystem`Struct[{"n", "m", "maxdeg", "data"}, 
       {TypeSystem`Atom[Integer], TypeSystem`Atom[Integer], 
        TypeSystem`Atom[Integer], TypeSystem`AnyType}], <||>], 
     Dataset[<|"n" -> 9000, "m" -> 18000, "maxdeg" -> 28, 
       "data" -> Dataset[{<|"pimax" -> 0.0017147042298977365, 
           "piDelta" -> 0.001638125973753558, "prmax" -> 
            0.0011962624404395854, "prDelta" -> 0.0011962624404395854, 
           "attractive" -> True|>, <|"pimax" -> 0.0020638666867076124, 
           "piDelta" -> 0.0016300140043896873, "prmax" -> 
            0.0012702851783108525, "prDelta" -> 0.0012702851783108525, 
           "attractive" -> True|>, <|"pimax" -> 0.002192032636271128, 
           "piDelta" -> 0.001848329889548756, "prmax" -> 
            0.001433863644027968, "prDelta" -> 0.0012813752777685024, 
           "attractive" -> True|>, <|"pimax" -> 0.0027439836127188194, 
           "piDelta" -> 0.0024140527606537443, "prmax" -> 
            0.0016658686798670047, "prDelta" -> 0.001550698405410894, 
           "attractive" -> True|>, <|"pimax" -> 0.00212623524973773, 
           "piDelta" -> 0.0017657266989933229, "prmax" -> 
            0.001485171694390681, "prDelta" -> 0.0012320659654769675, 
           "attractive" -> True|>, <|"pimax" -> 0.002006560733897345, 
           "piDelta" -> 0.0018109677638890563, "prmax" -> 
            0.0013487542938407295, "prDelta" -> 0.0012872527286717317, 
           "attractive" -> True|>, <|"pimax" -> 0.0018403068733775065, 
           "piDelta" -> 0.0017530587230433516, "prmax" -> 
            0.001397822090706208, "prDelta" -> 0.0013568943398908947, 
           "attractive" -> True|>, <|"pimax" -> 0.0018399515040163651, 
           "piDelta" -> 0.0016161173849642643, "prmax" -> 
            0.0012799913352541546, "prDelta" -> 0.0012799913352541546, 
           "attractive" -> True|>, <|"pimax" -> 0.0016512495691890419, 
           "piDelta" -> 0.0016051284023201786, "prmax" -> 
            0.001281372469653494, "prDelta" -> 0.001281372469653494, 
           "attractive" -> True|>, <|"pimax" -> 0.0018645651591883425, 
           "piDelta" -> 0.0013357402824639333, "prmax" -> 
            0.001235362109705491, "prDelta" -> 0.0010245944495133631, 
           "attractive" -> True|>, <|"pimax" -> 0.001860235492312079, 
           "piDelta" -> 0.0007780315068180396, "prmax" -> 
            0.0012703240974906564, "prDelta" -> 0.0007934936461186121, 
           "attractive" -> True|>, <|"pimax" -> 0.0017032859089114755, 
           "piDelta" -> 0.001529080610283085, "prmax" -> 
            0.0012371181848873523, "prDelta" -> 0.0012335624936423493, 
           "attractive" -> True|>, <|"pimax" -> 0.0022860242285432965, 
           "piDelta" -> 0.0011615491316874272, "prmax" -> 
            0.001526889515245945, "prDelta" -> 0.0009849201394121444, 
           "attractive" -> True|>, <|"pimax" -> 0.0023741664979914966, 
           "piDelta" -> 0.0023741664979914966, "prmax" -> 
            0.0016685377944453714, "prDelta" -> 0.0016685377944453714, 
           "attractive" -> True|>, <|"pimax" -> 0.0022603397374070626, 
           "piDelta" -> 0.0022603397374070626, "prmax" -> 
            0.001596714504826614, "prDelta" -> 0.001596714504826614, 
           "attractive" -> True|>, <|"pimax" -> 0.001967461688671834, 
           "piDelta" -> 0.001119733966883073, "prmax" -> 
            0.0013388373814111846, "prDelta" -> 0.0009685830336413906, 
           "attractive" -> True|>, <|"pimax" -> 0.0021295838663713935, 
           "piDelta" -> 0.0016352896956902938, "prmax" -> 
            0.0015017274369800693, "prDelta" -> 0.0013067753090181637, 
           "attractive" -> True|>, <|"pimax" -> 0.0020698000809719354, 
           "piDelta" -> 0.0015045466371961407, "prmax" -> 
            0.0014422954029348217, "prDelta" -> 0.0013124829862028499, 
           "attractive" -> True|>, <|"pimax" -> 0.00182366177057582, 
           "piDelta" -> 0.0011597668125118796, "prmax" -> 
            0.0012255255224944003, "prDelta" -> 0.0010692099855696047, 
           "attractive" -> True|>, <|"pimax" -> 0.0019216034051268047, 
           "piDelta" -> 0.0019216034051268047, "prmax" -> 
            0.001402541908350238, "prDelta" -> 0.001402541908350238, 
           "attractive" -> True|>, <|"pimax" -> 0.0027116848880930477, 
           "piDelta" -> 0.0027116848880930477, "prmax" -> 
            0.0016042385948216728, "prDelta" -> 0.0016042385948216728, 
           "attractive" -> True|>, <|"pimax" -> 0.0019514217818199825, 
           "piDelta" -> 0.0013932111486707728, "prmax" -> 
            0.001278873696033325, "prDelta" -> 0.0011003648831008563, 
           "attractive" -> True|>, <|"pimax" -> 0.0020144510073816114, 
           "piDelta" -> 0.001823561249258938, "prmax" -> 
            0.0013303706371573366, "prDelta" -> 0.0012983513918855194, 
           "attractive" -> True|>, <|"pimax" -> 0.0018167456171917095, 
           "piDelta" -> 0.0009575944248764514, "prmax" -> 
            0.0011973643481919744, "prDelta" -> 0.0009003828921637158, 
           "attractive" -> True|>, <|"pimax" -> 0.0025991173838051398, 
           "piDelta" -> 0.0016795188723364495, "prmax" -> 
            0.0017272059526671289, "prDelta" -> 0.0012491011289277828, 
           "attractive" -> True|>, <|"pimax" -> 0.0025041736104913863, 
           "piDelta" -> 0.0015506786520652713, "prmax" -> 
            0.0015347318122869594, "prDelta" -> 0.001154706857460522, 
           "attractive" -> True|>, <|"pimax" -> 0.0016663908024668348, 
           "piDelta" -> 0.0016337020375479158, "prmax" -> 
            0.001245464068648672, "prDelta" -> 0.001245464068648672, 
           "attractive" -> True|>, <|"pimax" -> 0.0021380088869678814, 
           "piDelta" -> 0.0011305187464264587, "prmax" -> 
            0.0013636156383833998, "prDelta" -> 0.0009354251025981273, 
           "attractive" -> True|>, <|"pimax" -> 0.002247795117905829, 
           "piDelta" -> 0.0019006289785809469, "prmax" -> 
            0.001473040113713334, "prDelta" -> 0.0013194248174526722, 
           "attractive" -> True|>, <|"pimax" -> 0.0018108958081758848, 
           "piDelta" -> 0.0015394736602352631, "prmax" -> 
            0.0012338773569973874, "prDelta" -> 0.0012294982560088494, 
           "attractive" -> True|>, <|"pimax" -> 0.0035101876731101554, 
           "piDelta" -> 0.0014196462948489602, "prmax" -> 
            0.001954844447514436, "prDelta" -> 0.0010965967214467348, 
           "attractive" -> True|>, <|"pimax" -> 0.002170947243950878, 
           "piDelta" -> 0.0011875573224059076, "prmax" -> 
            0.001313236580878127, "prDelta" -> 0.0010576221109301696, 
           "attractive" -> True|>, <|"pimax" -> 0.0024703730939482833, 
           "piDelta" -> 0.001269049811801892, "prmax" -> 
            0.0016049065533010319, "prDelta" -> 0.001027008170380735, 
           "attractive" -> True|>, <|"pimax" -> 0.0022934194249865404, 
           "piDelta" -> 0.0022934194249865404, "prmax" -> 
            0.001569306215333178, "prDelta" -> 0.001569306215333178, 
           "attractive" -> True|>, <|"pimax" -> 0.002881649672721187, 
           "piDelta" -> 0.0017317754858542035, "prmax" -> 
            0.0016793785343014096, "prDelta" -> 0.001215086485757228, 
           "attractive" -> True|>, <|"pimax" -> 0.0019184220782072017, 
           "piDelta" -> 0.0013158656107376192, "prmax" -> 
            0.0012671063880889408, "prDelta" -> 0.0011641392361492807, 
           "attractive" -> True|>, <|"pimax" -> 0.00322900581344053, 
           "piDelta" -> 0.0014300536207814997, "prmax" -> 
            0.0018969859748990414, "prDelta" -> 0.0011237721646838378, 
           "attractive" -> True|>, <|"pimax" -> 0.0033237775307235202, 
           "piDelta" -> 0.001677373040993888, "prmax" -> 
            0.0018770128313094264, "prDelta" -> 0.0012510179732798405, 
           "attractive" -> True|>, <|"pimax" -> 0.0022029011832821227, 
           "piDelta" -> 0.0015833585826167849, "prmax" -> 
            0.0015290362404281332, "prDelta" -> 0.0013204456551283424, 
           "attractive" -> True|>, <|"pimax" -> 0.0029873718793138704, 
           "piDelta" -> 0.0016094602538034351, "prmax" -> 
            0.0016827862248245961, "prDelta" -> 0.0010486996709997446, 
           "attractive" -> True|>, <|"pimax" -> 0.0019112491451008893, 
           "piDelta" -> 0.001854600609659162, "prmax" -> 
            0.0012884798069737044, "prDelta" -> 0.0012884798069737044, 
           "attractive" -> True|>, <|"pimax" -> 0.0018294036691708121, 
           "piDelta" -> 0.0013485225224949742, "prmax" -> 
            0.001345981279269533, "prDelta" -> 0.001055336402475889, 
           "attractive" -> True|>, <|"pimax" -> 0.0019597787697681734, 
           "piDelta" -> 0.0015265556773183043, "prmax" -> 
            0.0012676277882656703, "prDelta" -> 0.0011068418782798303, 
           "attractive" -> True|>, <|"pimax" -> 0.0019280175681454079, 
           "piDelta" -> 0.001293530578087215, "prmax" -> 
            0.0012716055806593438, "prDelta" -> 0.0010717535001437625, 
           "attractive" -> True|>, <|"pimax" -> 0.0019663112945973297, 
           "piDelta" -> 0.001335212327573948, "prmax" -> 
            0.0012278157871621156, "prDelta" -> 0.0011057193594545263, 
           "attractive" -> True|>, <|"pimax" -> 0.0019566814821801153, 
           "piDelta" -> 0.0016868783246305067, "prmax" -> 
            0.0013017114531417113, "prDelta" -> 0.0012584964096132942, 
           "attractive" -> True|>, <|"pimax" -> 0.002158871403877329, 
           "piDelta" -> 0.0017423032275936188, "prmax" -> 
            0.0012897710258586278, "prDelta" -> 0.001280365745684722, 
           "attractive" -> True|>, <|"pimax" -> 0.001420242772264654, 
           "piDelta" -> 0.0009903315752623576, "prmax" -> 
            0.0010958468871872867, "prDelta" -> 0.0009186132827844932, 
           "attractive" -> True|>, <|"pimax" -> 0.001911041226082392, 
           "piDelta" -> 0.0011840647598135227, "prmax" -> 
            0.0012686679743243168, "prDelta" -> 0.0009761176225836977, 
           "attractive" -> True|>, <|"pimax" -> 0.0019437601722863424, 
           "piDelta" -> 0.001640737126337323, "prmax" -> 
            0.0013301412524528602, "prDelta" -> 0.0012073477617197462, 
           "attractive" -> True|>, <|"pimax" -> 0.0022317360739589984, 
           "piDelta" -> 0.0014384164329610985, "prmax" -> 
            0.0014515620554784987, "prDelta" -> 0.0011358539862867244, 
           "attractive" -> True|>, <|"pimax" -> 0.0015953501977329176, 
           "piDelta" -> 0.001157765861640605, "prmax" -> 
            0.001214322751784991, "prDelta" -> 0.000984738835125208, 
           "attractive" -> True|>, <|"pimax" -> 0.0019233127825579886, 
           "piDelta" -> 0.001840422515215074, "prmax" -> 
            0.001278877321734387, "prDelta" -> 0.001278877321734387, 
           "attractive" -> True|>, <|"pimax" -> 0.00206351620016447, 
           "piDelta" -> 0.001261048426625537, "prmax" -> 
            0.0013643738961412802, "prDelta" -> 0.0010618157426184247, 
           "attractive" -> True|>, <|"pimax" -> 0.002251064172013964, 
           "piDelta" -> 0.0019810299660055035, "prmax" -> 
            0.0014077476560892222, "prDelta" -> 0.0013772922675101794, 
           "attractive" -> True|>, <|"pimax" -> 0.0019040106696589427, 
           "piDelta" -> 0.0012517484536622282, "prmax" -> 
            0.0013862458050353998, "prDelta" -> 0.0010590628744531396, 
           "attractive" -> True|>, <|"pimax" -> 0.0035957024805337062, 
           "piDelta" -> 0.0015205233517457512, "prmax" -> 
            0.00180592044195678, "prDelta" -> 0.0011586027456780106, 
           "attractive" -> True|>, <|"pimax" -> 0.0020618560785710767, 
           "piDelta" -> 0.0020618560785710767, "prmax" -> 
            0.0014033668592591858, "prDelta" -> 0.0014033668592591858, 
           "attractive" -> True|>, <|"pimax" -> 0.001782405381560938, 
           "piDelta" -> 0.0014368253450999164, "prmax" -> 
            0.0011325184418190103, "prDelta" -> 0.0010472266092129668, 
           "attractive" -> True|>, <|"pimax" -> 0.002128050801422436, 
           "piDelta" -> 0.0013760490121740568, "prmax" -> 
            0.001401067537812597, "prDelta" -> 0.0011148511831705467, 
           "attractive" -> True|>, <|"pimax" -> 0.0017393767536526194, 
           "piDelta" -> 0.0011774896956637992, "prmax" -> 
            0.001271611286492684, "prDelta" -> 0.001072755459484178, 
           "attractive" -> True|>, <|"pimax" -> 0.0015881334690226261, 
           "piDelta" -> 0.001514439546690586, "prmax" -> 
            0.0012414746149329785, "prDelta" -> 0.0012414746149329785, 
           "attractive" -> True|>, <|"pimax" -> 0.0018683697972426184, 
           "piDelta" -> 0.0015306014828448834, "prmax" -> 
            0.001224534422439483, "prDelta" -> 0.0011401915328704373, 
           "attractive" -> True|>, <|"pimax" -> 0.001739486904659733, 
           "piDelta" -> 0.0011772756472113986, "prmax" -> 
            0.0012196966526635596, "prDelta" -> 0.0009712530823820818, 
           "attractive" -> True|>, <|"pimax" -> 0.002142578861738788, 
           "piDelta" -> 0.0021266476937137225, "prmax" -> 
            0.0014948027458611863, "prDelta" -> 0.0014948027458611863, 
           "attractive" -> True|>, <|"pimax" -> 0.002420207257485664, 
           "piDelta" -> 0.002420207257485664, "prmax" -> 
            0.0017191151104301917, "prDelta" -> 0.0017191151104301917, 
           "attractive" -> True|>, <|"pimax" -> 0.0027119662072124665, 
           "piDelta" -> 0.0027119662072124665, "prmax" -> 
            0.001637117046455482, "prDelta" -> 0.001637117046455482, 
           "attractive" -> True|>, <|"pimax" -> 0.002041574271510244, 
           "piDelta" -> 0.0012278751085913332, "prmax" -> 
            0.0013118942245623944, "prDelta" -> 0.001045741263912984, 
           "attractive" -> True|>, <|"pimax" -> 0.0022047878576449288, 
           "piDelta" -> 0.0018081398669715567, "prmax" -> 
            0.001528753051149713, "prDelta" -> 0.0013027521481748007, 
           "attractive" -> True|>, <|"pimax" -> 0.0020937372055131664, 
           "piDelta" -> 0.0015262631465010241, "prmax" -> 
            0.001149805180904506, "prDelta" -> 0.0011277922976798335, 
           "attractive" -> True|>, <|"pimax" -> 0.0019903159780945367, 
           "piDelta" -> 0.0009352696682602579, "prmax" -> 
            0.0013501013581815654, "prDelta" -> 0.0009143183511536288, 
           "attractive" -> True|>, <|"pimax" -> 0.0020273693377638284, 
           "piDelta" -> 0.0016577835075534534, "prmax" -> 
            0.0013600426165746428, "prDelta" -> 0.0013600426165746428, 
           "attractive" -> True|>, <|"pimax" -> 0.0016849327979920892, 
           "piDelta" -> 0.0010050534166383361, "prmax" -> 
            0.0013128601756217221, "prDelta" -> 0.0009286165344162561, 
           "attractive" -> True|>, <|"pimax" -> 0.001908572731134451, 
           "piDelta" -> 0.0012150899287612295, "prmax" -> 
            0.0013183116306194028, "prDelta" -> 0.001041394757163012, 
           "attractive" -> True|>, <|"pimax" -> 0.0029904913115972086, 
           "piDelta" -> 0.0028668083724145733, "prmax" -> 
            0.0017107144518147006, "prDelta" -> 0.0017107144518147006, 
           "attractive" -> True|>, <|"pimax" -> 0.0019484432155328414, 
           "piDelta" -> 0.0019484432155328414, "prmax" -> 
            0.0013862561627275701, "prDelta" -> 0.0013862561627275701, 
           "attractive" -> True|>, <|"pimax" -> 0.0024076664173743336, 
           "piDelta" -> 0.0014333386209235527, "prmax" -> 
            0.001519860089694892, "prDelta" -> 0.001151902642555954, 
           "attractive" -> True|>, <|"pimax" -> 0.0018097580315025296, 
           "piDelta" -> 0.0018097580315025296, "prmax" -> 
            0.0012672620938118122, "prDelta" -> 0.0012672620938118122, 
           "attractive" -> True|>, <|"pimax" -> 0.0022144110010707263, 
           "piDelta" -> 0.0013791801833646844, "prmax" -> 
            0.0013642881766899049, "prDelta" -> 0.0012027535911971776, 
           "attractive" -> True|>, <|"pimax" -> 0.0017603637971917321, 
           "piDelta" -> 0.0017603637971917321, "prmax" -> 
            0.001284909190695998, "prDelta" -> 0.001284909190695998, 
           "attractive" -> True|>, <|"pimax" -> 0.002035519473357528, 
           "piDelta" -> 0.001551662313411067, "prmax" -> 
            0.0012164460490918202, "prDelta" -> 0.0012164460490918202, 
           "attractive" -> True|>, <|"pimax" -> 0.0018139975468837413, 
           "piDelta" -> 0.0015085785716361588, "prmax" -> 
            0.0011909562588040005, "prDelta" -> 0.0011643210196988253, 
           "attractive" -> True|>, <|"pimax" -> 0.002268620622393029, 
           "piDelta" -> 0.002268620622393029, "prmax" -> 
            0.0015044818333455486, "prDelta" -> 0.0015044818333455486, 
           "attractive" -> True|>, <|"pimax" -> 0.0017153794665098019, 
           "piDelta" -> 0.0016520171225297422, "prmax" -> 
            0.001264752039902294, "prDelta" -> 0.001264752039902294, 
           "attractive" -> True|>, <|"pimax" -> 0.0024760244041021166, 
           "piDelta" -> 0.002249414101566737, "prmax" -> 
            0.001594550796815009, "prDelta" -> 0.0015199996298067568, 
           "attractive" -> True|>, <|"pimax" -> 0.0017069123776424341, 
           "piDelta" -> 0.0012045114919532974, "prmax" -> 
            0.0013539857535580767, "prDelta" -> 0.001050509163711148, 
           "attractive" -> True|>, <|"pimax" -> 0.002533991048671867, 
           "piDelta" -> 0.002533991048671867, "prmax" -> 
            0.0014787517744602949, "prDelta" -> 0.0014787517744602949, 
           "attractive" -> True|>, <|"pimax" -> 0.0016897041006612868, 
           "piDelta" -> 0.0014147739502170839, "prmax" -> 
            0.0011706543752298846, "prDelta" -> 0.0011414916217681007, 
           "attractive" -> True|>, <|"pimax" -> 0.0018037610699769013, 
           "piDelta" -> 0.0017774186554963675, "prmax" -> 
            0.0012795051340729726, "prDelta" -> 0.0012651855282335965, 
           "attractive" -> True|>, <|"pimax" -> 0.0017280233289670322, 
           "piDelta" -> 0.001509268448918098, "prmax" -> 
            0.0012366402816108382, "prDelta" -> 0.0011691082209110497, 
           "attractive" -> True|>, <|"pimax" -> 0.002269956232503919, 
           "piDelta" -> 0.0016250566611014454, "prmax" -> 
            0.001506221037263988, "prDelta" -> 0.0011810806039786828, 
           "attractive" -> True|>, <|"pimax" -> 0.001845095834977031, 
           "piDelta" -> 0.0012999450492824792, "prmax" -> 
            0.0013260720288500922, "prDelta" -> 0.0009797531923471984, 
           "attractive" -> True|>, <|"pimax" -> 0.0021403122521081717, 
           "piDelta" -> 0.0015232113007105318, "prmax" -> 
            0.0014063250271127655, "prDelta" -> 0.0011938717758039582, 
           "attractive" -> True|>, <|"pimax" -> 0.0016292741133439458, 
           "piDelta" -> 0.001557078180577269, "prmax" -> 
            0.0012273195009858693, "prDelta" -> 0.0011815771438014903, 
           "attractive" -> True|>, <|"pimax" -> 0.0018954627512704496, 
           "piDelta" -> 0.0018954627512704496, "prmax" -> 
            0.001366990881436292, "prDelta" -> 0.001366990881436292, 
           "attractive" -> True|>, <|"pimax" -> 0.002124005973464137, 
           "piDelta" -> 0.0011589065991689366, "prmax" -> 
            0.0015200161602201996, "prDelta" -> 0.0010070843355665996, 
           "attractive" -> True|>, <|"pimax" -> 0.001992240617016847, 
           "piDelta" -> 0.00189357049864718, "prmax" -> 
            0.0014107719475718813, "prDelta" -> 0.0014107719475718813, 
           "attractive" -> True|>, <|"pimax" -> 0.0017121948187929909, 
           "piDelta" -> 0.0016088664692496743, "prmax" -> 
            0.0012349299407756744, "prDelta" -> 0.0012197165743496965, 
           "attractive" -> True|>, <|"pimax" -> 0.0018865291184829455, 
           "piDelta" -> 0.0010234423138223382, "prmax" -> 
            0.0012508165781598992, "prDelta" -> 0.0010618827200594308, 
           "attractive" -> True|>, <|"pimax" -> 0.002377072041247392, 
           "piDelta" -> 0.002377072041247392, "prmax" -> 
            0.0016222443068230946, "prDelta" -> 0.0016222443068230946, 
           "attractive" -> True|>, <|"pimax" -> 0.0016941387406312503, 
           "piDelta" -> 0.0014381313545692462, "prmax" -> 
            0.0013168701174899652, "prDelta" -> 0.001095112377226893, 
           "attractive" -> True|>, <|"pimax" -> 0.0017769831475390313, 
           "piDelta" -> 0.0011003783787417055, "prmax" -> 
            0.0013011100875656978, "prDelta" -> 0.0010674994453337358, 
           "attractive" -> True|>, <|"pimax" -> 0.0023300688440089016, 
           "piDelta" -> 0.000633937652061005, "prmax" -> 
            0.0014627836134927057, "prDelta" -> 0.0008043752930393354, 
           "attractive" -> True|>, <|"pimax" -> 0.001929085168582265, 
           "piDelta" -> 0.0014805013840970705, "prmax" -> 
            0.0012872521796674168, "prDelta" -> 0.001201564346410668, 
           "attractive" -> True|>, <|"pimax" -> 0.001783236511315678, 
           "piDelta" -> 0.0014611727321033852, "prmax" -> 
            0.0013575664831662288, "prDelta" -> 0.0011307472333646077, 
           "attractive" -> True|>, <|"pimax" -> 0.001979640275543996, 
           "piDelta" -> 0.0017409387130243885, "prmax" -> 
            0.0013490744964616704, "prDelta" -> 0.0013490744964616704, 
           "attractive" -> True|>, <|"pimax" -> 0.0019669480468137643, 
           "piDelta" -> 0.0018959281128762134, "prmax" -> 
            0.001355884369498699, "prDelta" -> 0.001355884369498699, 
           "attractive" -> True|>, <|"pimax" -> 0.0018137656290117695, 
           "piDelta" -> 0.0011801924103955327, "prmax" -> 
            0.0012495031240107582, "prDelta" -> 0.0011505464707217295, 
           "attractive" -> True|>, <|"pimax" -> 0.001863296570932353, 
           "piDelta" -> 0.0010829366073895625, "prmax" -> 
            0.0012300229532333856, "prDelta" -> 0.001049068170339882, 
           "attractive" -> True|>, <|"pimax" -> 0.0024598156111805256, 
           "piDelta" -> 0.0024598156111805256, "prmax" -> 
            0.0016259392905580742, "prDelta" -> 0.0016259392905580742, 
           "attractive" -> True|>, <|"pimax" -> 0.0019527124778563703, 
           "piDelta" -> 0.0014711954258202705, "prmax" -> 
            0.001223079330356365, "prDelta" -> 0.001120624617964012, 
           "attractive" -> True|>, <|"pimax" -> 0.001937912695387801, 
           "piDelta" -> 0.0010479831016311568, "prmax" -> 
            0.001353653270555856, "prDelta" -> 0.0009943541314939622, 
           "attractive" -> True|>, <|"pimax" -> 0.0016325859463950162, 
           "piDelta" -> 0.001442882412368785, "prmax" -> 
            0.0011900713903792149, "prDelta" -> 0.0011900713903792149, 
           "attractive" -> True|>, <|"pimax" -> 0.002532468285773049, 
           "piDelta" -> 0.0013266666540666491, "prmax" -> 
            0.0015908943195241667, "prDelta" -> 0.0010504178205767679, 
           "attractive" -> True|>, <|"pimax" -> 0.0018225527707895958, 
           "piDelta" -> 0.001354617665320896, "prmax" -> 
            0.0012448777784611611, "prDelta" -> 0.0011358312088108813, 
           "attractive" -> True|>, <|"pimax" -> 0.002573406196499237, 
           "piDelta" -> 0.0015561497123789208, "prmax" -> 
            0.001412399788229002, "prDelta" -> 0.001132547730002312, 
           "attractive" -> True|>, <|"pimax" -> 0.002342397196810612, 
           "piDelta" -> 0.0016373742475073636, "prmax" -> 
            0.0014574482681546433, "prDelta" -> 0.0012073365688700407, 
           "attractive" -> True|>, <|"pimax" -> 0.0017504769530521643, 
           "piDelta" -> 0.0017504769530521643, "prmax" -> 
            0.0013165601450605426, "prDelta" -> 0.0013165601450605426, 
           "attractive" -> True|>, <|"pimax" -> 0.002876444499117557, 
           "piDelta" -> 0.002876444499117557, "prmax" -> 
            0.0017639937086361753, "prDelta" -> 0.0017639937086361753, 
           "attractive" -> True|>, <|"pimax" -> 0.0022414048868180806, 
           "piDelta" -> 0.0015304023612284499, "prmax" -> 
            0.0014923955617629572, "prDelta" -> 0.001180366936247596, 
           "attractive" -> True|>, <|"pimax" -> 0.00228434560463945, 
           "piDelta" -> 0.00228434560463945, "prmax" -> 
            0.0013948899065647719, "prDelta" -> 0.0013948899065647719, 
           "attractive" -> True|>, <|"pimax" -> 0.0022697430370249225, 
           "piDelta" -> 0.0011909109881909142, "prmax" -> 
            0.0013662282821201746, "prDelta" -> 0.0010134935482244904, 
           "attractive" -> True|>, <|"pimax" -> 0.0030045280031473017, 
           "piDelta" -> 0.002194234193141148, "prmax" -> 
            0.001642278888856137, "prDelta" -> 0.001399675245425588, 
           "attractive" -> True|>, <|"pimax" -> 0.0019401669376766608, 
           "piDelta" -> 0.0008688656081346901, "prmax" -> 
            0.0015155058312713984, "prDelta" -> 0.0009370191050124801, 
           "attractive" -> True|>, <|"pimax" -> 0.0019245739048756728, 
           "piDelta" -> 0.001252563650809772, "prmax" -> 
            0.0012348259381657557, "prDelta" -> 0.0010636728656672706, 
           "attractive" -> True|>, <|"pimax" -> 0.0018932558434693746, 
           "piDelta" -> 0.0009775066190705777, "prmax" -> 
            0.0012712297687357075, "prDelta" -> 0.0009505127474106938, 
           "attractive" -> True|>, <|"pimax" -> 0.0021783150835209706, 
           "piDelta" -> 0.0018417075750005812, "prmax" -> 
            0.001457606481541627, "prDelta" -> 0.0014156096472876419, 
           "attractive" -> True|>, <|"pimax" -> 0.002128543435074969, 
           "piDelta" -> 0.0016972115273622321, "prmax" -> 
            0.0015399615125338798, "prDelta" -> 0.00110614847071867, 
           "attractive" -> True|>, <|"pimax" -> 0.002218949093920213, 
           "piDelta" -> 0.0015558270187294924, "prmax" -> 
            0.0014850269607041575, "prDelta" -> 0.0012365330678326075, 
           "attractive" -> True|>, <|"pimax" -> 0.0017381364691076103, 
           "piDelta" -> 0.0010877358615908716, "prmax" -> 
            0.0012383121789823718, "prDelta" -> 0.001022347966116771, 
           "attractive" -> True|>, <|"pimax" -> 0.0020251148130143136, 
           "piDelta" -> 0.001541616762789618, "prmax" -> 
            0.0013997086477011316, "prDelta" -> 0.0012540716115159176, 
           "attractive" -> True|>, <|"pimax" -> 0.0019425101557788325, 
           "piDelta" -> 0.0016701025748824918, "prmax" -> 
            0.0012947187697277573, "prDelta" -> 0.0011179879356538825, 
           "attractive" -> True|>, <|"pimax" -> 0.0035562766575225075, 
           "piDelta" -> 0.0013715117974819355, "prmax" -> 
            0.001991599030101509, "prDelta" -> 0.001143444301901178, 
           "attractive" -> True|>, <|"pimax" -> 0.001736620269846215, 
           "piDelta" -> 0.0010170423612551925, "prmax" -> 
            0.0013257217719979022, "prDelta" -> 0.0009554402540360103, 
           "attractive" -> True|>, <|"pimax" -> 0.001939378301008946, 
           "piDelta" -> 0.001939378301008946, "prmax" -> 
            0.0013275611304573256, "prDelta" -> 0.0013275611304573256, 
           "attractive" -> True|>, <|"pimax" -> 0.002181647305463965, 
           "piDelta" -> 0.0020731941468451164, "prmax" -> 
            0.0014725634329062322, "prDelta" -> 0.0014725634329062322, 
           "attractive" -> True|>, <|"pimax" -> 0.0020406846518076973, 
           "piDelta" -> 0.0020406846518076973, "prmax" -> 
            0.0014069362151656057, "prDelta" -> 0.0014069362151656057, 
           "attractive" -> True|>, <|"pimax" -> 0.0018621523134945215, 
           "piDelta" -> 0.001683104894951189, "prmax" -> 
            0.0013304009576625237, "prDelta" -> 0.0013304009576625237, 
           "attractive" -> True|>, <|"pimax" -> 0.0018083187275838319, 
           "piDelta" -> 0.001531037997664536, "prmax" -> 
            0.0013090996587870266, "prDelta" -> 0.0012265506234696857, 
           "attractive" -> True|>, <|"pimax" -> 0.002127361418910725, 
           "piDelta" -> 0.0015039176187106357, "prmax" -> 
            0.001503545411143389, "prDelta" -> 0.0011386322477041355, 
           "attractive" -> True|>, <|"pimax" -> 0.001820977670373892, 
           "piDelta" -> 0.0008575829516498821, "prmax" -> 
            0.0011682443205166806, "prDelta" -> 0.0008319502199008967, 
           "attractive" -> True|>, <|"pimax" -> 0.0018529379648673516, 
           "piDelta" -> 0.0016921423373141547, "prmax" -> 
            0.0013428905708320472, "prDelta" -> 0.0013428905708320472, 
           "attractive" -> True|>, <|"pimax" -> 0.0028226340361941905, 
           "piDelta" -> 0.0028226340361941905, "prmax" -> 
            0.001733932792255805, "prDelta" -> 0.001733932792255805, 
           "attractive" -> True|>, <|"pimax" -> 0.0017648632034492726, 
           "piDelta" -> 0.001282195570982535, "prmax" -> 
            0.001191777083753022, "prDelta" -> 0.0011349471320488231, 
           "attractive" -> True|>, <|"pimax" -> 0.00194705150207622, 
           "piDelta" -> 0.0014908568142315607, "prmax" -> 
            0.0014344321450462008, "prDelta" -> 0.0011931065432715846, 
           "attractive" -> True|>, <|"pimax" -> 0.0023710178358499834, 
           "piDelta" -> 0.0023710178358499834, "prmax" -> 
            0.0015371941652708484, "prDelta" -> 0.0015371941652708484, 
           "attractive" -> True|>, <|"pimax" -> 0.00194738304165217, 
           "piDelta" -> 0.0017670467355098806, "prmax" -> 
            0.0013541357399843791, "prDelta" -> 0.00121453809818626, 
           "attractive" -> True|>, <|"pimax" -> 0.0018902028425467274, 
           "piDelta" -> 0.0017677572275310086, "prmax" -> 
            0.0012610648407157012, "prDelta" -> 0.0012550363974652406, 
           "attractive" -> True|>, <|"pimax" -> 0.0018041301216022384, 
           "piDelta" -> 0.0017991249660243315, "prmax" -> 
            0.0012239322812118974, "prDelta" -> 0.0012239322812118974, 
           "attractive" -> True|>, <|"pimax" -> 0.0022444114815756383, 
           "piDelta" -> 0.0013257499730501055, "prmax" -> 
            0.0015369549723423608, "prDelta" -> 0.0011243690240203242, 
           "attractive" -> True|>, <|"pimax" -> 0.0018728607877810013, 
           "piDelta" -> 0.0018728607877810013, "prmax" -> 
            0.0013316387542585747, "prDelta" -> 0.0013316387542585747, 
           "attractive" -> True|>, <|"pimax" -> 0.002276214259202989, 
           "piDelta" -> 0.0018905701955411437, "prmax" -> 
            0.001369774337574855, "prDelta" -> 0.0012911998014340548, 
           "attractive" -> True|>, <|"pimax" -> 0.0027838874403824524, 
           "piDelta" -> 0.001767634836770051, "prmax" -> 
            0.0017194374954697582, "prDelta" -> 0.0012312789693695308, 
           "attractive" -> True|>, <|"pimax" -> 0.0021956014599735924, 
           "piDelta" -> 0.0016868917634668373, "prmax" -> 
            0.0013961579408898446, "prDelta" -> 0.0012812086395287419, 
           "attractive" -> True|>, <|"pimax" -> 0.0020463535733549715, 
           "piDelta" -> 0.0014328657516661466, "prmax" -> 
            0.0012752991173313425, "prDelta" -> 0.0011201413247730844, 
           "attractive" -> True|>, <|"pimax" -> 0.0017966482082067293, 
           "piDelta" -> 0.0014471242941827165, "prmax" -> 
            0.0011864830275318662, "prDelta" -> 0.0011844771820649607, 
           "attractive" -> True|>, <|"pimax" -> 0.001676053576049064, 
           "piDelta" -> 0.0013299073248396079, "prmax" -> 
            0.0012065049492792975, "prDelta" -> 0.001077591253340333, 
           "attractive" -> True|>, <|"pimax" -> 0.001650171740746765, 
           "piDelta" -> 0.0015008876175820758, "prmax" -> 
            0.0012209823798902126, "prDelta" -> 0.0012209823798902126, 
           "attractive" -> True|>, <|"pimax" -> 0.0016758943392689778, 
           "piDelta" -> 0.0016414032591407757, "prmax" -> 
            0.0012079369405349355, "prDelta" -> 0.0012079369405349355, 
           "attractive" -> True|>, <|"pimax" -> 0.0017799495768356921, 
           "piDelta" -> 0.0015850536989203037, "prmax" -> 
            0.0011790909375663952, "prDelta" -> 0.0011790909375663952, 
           "attractive" -> True|>, <|"pimax" -> 0.0023677890826659435, 
           "piDelta" -> 0.002212862433438644, "prmax" -> 
            0.001367430278450362, "prDelta" -> 0.0013656172397091943, 
           "attractive" -> True|>, <|"pimax" -> 0.001854109648107973, 
           "piDelta" -> 0.0012420989820642841, "prmax" -> 
            0.0012554073660730055, "prDelta" -> 0.0011134957497910638, 
           "attractive" -> True|>, <|"pimax" -> 0.0018256025265538215, 
           "piDelta" -> 0.0018256025265538215, "prmax" -> 
            0.001349224704108449, "prDelta" -> 0.001349224704108449, 
           "attractive" -> True|>, <|"pimax" -> 0.0018022895249313023, 
           "piDelta" -> 0.0014495833394198643, "prmax" -> 
            0.0012065585477577015, "prDelta" -> 0.0011749094777585682, 
           "attractive" -> True|>, <|"pimax" -> 0.0017941029564915152, 
           "piDelta" -> 0.0017164454469857826, "prmax" -> 
            0.0013523250625963885, "prDelta" -> 0.0013523250625963885, 
           "attractive" -> True|>, <|"pimax" -> 0.0019615447258251057, 
           "piDelta" -> 0.0018386273897004442, "prmax" -> 
            0.0012875538397027176, "prDelta" -> 0.0012875538397027176, 
           "attractive" -> True|>, <|"pimax" -> 0.0021071144000777537, 
           "piDelta" -> 0.0021071144000777537, "prmax" -> 
            0.0013784825676011355, "prDelta" -> 0.0013784825676011355, 
           "attractive" -> True|>, <|"pimax" -> 0.002289963897780058, 
           "piDelta" -> 0.0015373865954396786, "prmax" -> 
            0.0014692446290187964, "prDelta" -> 0.001155516476641716, 
           "attractive" -> True|>, <|"pimax" -> 0.001739833055344092, 
           "piDelta" -> 0.0012437986682578461, "prmax" -> 
            0.0012403063941293505, "prDelta" -> 0.0010870058127761505, 
           "attractive" -> True|>, <|"pimax" -> 0.001841715447378478, 
           "piDelta" -> 0.0009742451575939696, "prmax" -> 
            0.0011531782026487534, "prDelta" -> 0.0010397927898242534, 
           "attractive" -> True|>, <|"pimax" -> 0.002237308944936022, 
           "piDelta" -> 0.0011983722617962265, "prmax" -> 
            0.0015702062646663342, "prDelta" -> 0.0009631946402707758, 
           "attractive" -> True|>, <|"pimax" -> 0.0018025767609878228, 
           "piDelta" -> 0.0014683849805336058, "prmax" -> 
            0.0012918134321262685, "prDelta" -> 0.0011021205098195833, 
           "attractive" -> True|>, <|"pimax" -> 0.002261911896326785, 
           "piDelta" -> 0.0015425842303187908, "prmax" -> 
            0.0014169501644986382, "prDelta" -> 0.00121586034379671, 
           "attractive" -> True|>, <|"pimax" -> 0.0018614869235321712, 
           "piDelta" -> 0.0015859024703905149, "prmax" -> 
            0.0013151407455573296, "prDelta" -> 0.001230978643311967, 
           "attractive" -> True|>, <|"pimax" -> 0.0021483108473263333, 
           "piDelta" -> 0.0015555616932381832, "prmax" -> 
            0.0014343183758381375, "prDelta" -> 0.0011643339180722801, 
           "attractive" -> True|>, <|"pimax" -> 0.0020849573981979873, 
           "piDelta" -> 0.0018533616236814942, "prmax" -> 
            0.0013531696596441195, "prDelta" -> 0.0013531696596441195, 
           "attractive" -> True|>, <|"pimax" -> 0.0019185228722228794, 
           "piDelta" -> 0.0014043821103946186, "prmax" -> 
            0.0013799435722139234, "prDelta" -> 0.0011128312881423287, 
           "attractive" -> True|>, <|"pimax" -> 0.0021002540293279526, 
           "piDelta" -> 0.001428553732912072, "prmax" -> 
            0.0013831261092176808, "prDelta" -> 0.0011076729843010982, 
           "attractive" -> True|>, <|"pimax" -> 0.0019259316098927583, 
           "piDelta" -> 0.000958346152452682, "prmax" -> 
            0.0012684529596144378, "prDelta" -> 0.0009111330800978375, 
           "attractive" -> True|>, <|"pimax" -> 0.0018380498377507614, 
           "piDelta" -> 0.0018380498377507614, "prmax" -> 
            0.0013884398146003674, "prDelta" -> 0.0013884398146003674, 
           "attractive" -> True|>, <|"pimax" -> 0.002019068554973459, 
           "piDelta" -> 0.0014190244206235662, "prmax" -> 
            0.0013534186808854172, "prDelta" -> 0.0011163110464360122, 
           "attractive" -> True|>, <|"pimax" -> 0.002229338736237091, 
           "piDelta" -> 0.002229338736237091, "prmax" -> 
            0.0013886414503550054, "prDelta" -> 0.0013886414503550054, 
           "attractive" -> True|>, <|"pimax" -> 0.002657907470179974, 
           "piDelta" -> 0.0021103243388274013, "prmax" -> 
            0.0018189014440773653, "prDelta" -> 0.0014725846067712269, 
           "attractive" -> True|>, <|"pimax" -> 0.002104258811417039, 
           "piDelta" -> 0.002104258811417039, "prmax" -> 
            0.0014279055266443591, "prDelta" -> 0.0014279055266443591, 
           "attractive" -> True|>, <|"pimax" -> 0.0018872569288961834, 
           "piDelta" -> 0.0018872569288961834, "prmax" -> 
            0.0013477830315830525, "prDelta" -> 0.0013477830315830525, 
           "attractive" -> True|>, <|"pimax" -> 0.0019080230269090475, 
           "piDelta" -> 0.0017776985964686, "prmax" -> 0.001299304076402882, 
           "prDelta" -> 0.001232966438507929, "attractive" -> True|>, 
          <|"pimax" -> 0.0017263889806521141, "piDelta" -> 
            0.0008824039480562451, "prmax" -> 0.001228514093158341, 
           "prDelta" -> 0.0008766785926566923, "attractive" -> True|>, 
          <|"pimax" -> 0.00220904236441308, "piDelta" -> 
            0.0017272947181463795, "prmax" -> 0.001434197637299767, 
           "prDelta" -> 0.00119983987057482, "attractive" -> True|>, 
          <|"pimax" -> 0.0022104437941797878, "piDelta" -> 
            0.0013448011475441597, "prmax" -> 0.001342595801378636, 
           "prDelta" -> 0.0011457129688343167, "attractive" -> True|>, 
          <|"pimax" -> 0.0020081627779148137, "piDelta" -> 
            0.0019828856045788694, "prmax" -> 0.0012632977602202086, 
           "prDelta" -> 0.0012632977602202086, "attractive" -> True|>, 
          <|"pimax" -> 0.001977399043900876, "piDelta" -> 
            0.0010480966537342758, "prmax" -> 0.0012531230813304262, 
           "prDelta" -> 0.0009369067736559386, "attractive" -> True|>, 
          <|"pimax" -> 0.0026073819778435, "piDelta" -> 
            0.0015541451228102496, "prmax" -> 0.0017860436853001699, 
           "prDelta" -> 0.001175252795967817, "attractive" -> True|>, 
          <|"pimax" -> 0.002015658526075464, "piDelta" -> 
            0.0014574929219895256, "prmax" -> 0.0014085636916623969, 
           "prDelta" -> 0.001133853789388906, "attractive" -> True|>, 
          <|"pimax" -> 0.002102245043757441, "piDelta" -> 
            0.0009853978308113453, "prmax" -> 0.0014702116797441394, 
           "prDelta" -> 0.000951521961621275, "attractive" -> True|>, 
          <|"pimax" -> 0.0026547807777212227, "piDelta" -> 
            0.0012649746197637764, "prmax" -> 0.0015455713591578791, 
           "prDelta" -> 0.0011234668397329063, "attractive" -> True|>, 
          <|"pimax" -> 0.001923441220055127, "piDelta" -> 
            0.0014021708775430954, "prmax" -> 0.001381587506822724, 
           "prDelta" -> 0.0011873880801081859, "attractive" -> True|>, 
          <|"pimax" -> 0.00204738436911641, "piDelta" -> 0.00204738436911641, 
           "prmax" -> 0.001524761717033982, "prDelta" -> 
            0.001524761717033982, "attractive" -> True|>, 
          <|"pimax" -> 0.0017444001488900016, "piDelta" -> 
            0.0017444001488900016, "prmax" -> 0.0012643802689915377, 
           "prDelta" -> 0.0012643802689915377, "attractive" -> True|>, 
          <|"pimax" -> 0.0022060142400368156, "piDelta" -> 
            0.0018869013067739165, "prmax" -> 0.0014014974201589892, 
           "prDelta" -> 0.0014014974201589892, "attractive" -> True|>, 
          <|"pimax" -> 0.0023091751134454853, "piDelta" -> 
            0.0013397231652472748, "prmax" -> 0.001377726528700608, 
           "prDelta" -> 0.0010552721994013733, "attractive" -> True|>, 
          <|"pimax" -> 0.0019948578419536982, "piDelta" -> 
            0.0016113925310601183, "prmax" -> 0.0013948298427812708, 
           "prDelta" -> 0.0012160829154586963, "attractive" -> True|>, 
          <|"pimax" -> 0.0022885384377787114, "piDelta" -> 
            0.0008745039942139696, "prmax" -> 0.0015785512410486668, 
           "prDelta" -> 0.0008471336368784642, "attractive" -> True|>, 
          <|"pimax" -> 0.0019132140578118938, "piDelta" -> 
            0.0014745600649835916, "prmax" -> 0.001255528476615589, 
           "prDelta" -> 0.001255528476615589, "attractive" -> True|>, 
          <|"pimax" -> 0.0020575288827737468, "piDelta" -> 
            0.0019171561740976505, "prmax" -> 0.0014203130986635032, 
           "prDelta" -> 0.0013664136569440908, "attractive" -> True|>, 
          <|"pimax" -> 0.0016378321128199121, "piDelta" -> 
            0.0010011415686867664, "prmax" -> 0.0011270373975097202, 
           "prDelta" -> 0.0009258871000770231, "attractive" -> True|>, 
          <|"pimax" -> 0.0020082908605648163, "piDelta" -> 
            0.0011721356496893405, "prmax" -> 0.0011913534652829314, 
           "prDelta" -> 0.0010198637573481974, "attractive" -> True|>, 
          <|"pimax" -> 0.0024307750118651573, "piDelta" -> 
            0.0024307750118651573, "prmax" -> 0.001535802719064211, 
           "prDelta" -> 0.0014591696044738425, "attractive" -> True|>, 
          <|"pimax" -> 0.0017441424707223838, "piDelta" -> 
            0.0012956618756671395, "prmax" -> 0.0011663766148989824, 
           "prDelta" -> 0.001077409612961279, "attractive" -> True|>, 
          <|"pimax" -> 0.0022836969923794048, "piDelta" -> 
            0.0011197796301126992, "prmax" -> 0.0015132236852446238, 
           "prDelta" -> 0.0009949800314242173, "attractive" -> True|>, 
          <|"pimax" -> 0.0021807470783410782, "piDelta" -> 
            0.0020867602002867425, "prmax" -> 0.001306336656199289, 
           "prDelta" -> 0.001306336656199289, "attractive" -> True|>, 
          <|"pimax" -> 0.0016374770054590126, "piDelta" -> 
            0.0012473111527418388, "prmax" -> 0.001124275756954015, 
           "prDelta" -> 0.0010076759886144127, "attractive" -> True|>, 
          <|"pimax" -> 0.0024374307791799237, "piDelta" -> 
            0.0013392289102166389, "prmax" -> 0.001479151984537245, 
           "prDelta" -> 0.0010754272556483288, "attractive" -> True|>, 
          <|"pimax" -> 0.002001459789680729, "piDelta" -> 
            0.001737649579435811, "prmax" -> 0.0013522174352893395, 
           "prDelta" -> 0.001280077568021225, "attractive" -> True|>, 
          <|"pimax" -> 0.001872115942299608, "piDelta" -> 
            0.0016408031805478635, "prmax" -> 0.0012736220167919707, 
           "prDelta" -> 0.0012086176562957306, "attractive" -> True|>, 
          <|"pimax" -> 0.0019398857527938192, "piDelta" -> 
            0.0018248105047830923, "prmax" -> 0.0013706894116673103, 
           "prDelta" -> 0.001321832233798261, "attractive" -> True|>, 
          <|"pimax" -> 0.001705512454475904, "piDelta" -> 
            0.0010065703185032269, "prmax" -> 0.0012510600803448495, 
           "prDelta" -> 0.0010082446818327124, "attractive" -> True|>, 
          <|"pimax" -> 0.0017290219559636785, "piDelta" -> 
            0.0015749893533153448, "prmax" -> 0.0012656561250200405, 
           "prDelta" -> 0.00125258446078333, "attractive" -> True|>, 
          <|"pimax" -> 0.0016572171243880677, "piDelta" -> 
            0.0014524295897372494, "prmax" -> 0.0011198302940071854, 
           "prDelta" -> 0.00105384974717691, "attractive" -> True|>, 
          <|"pimax" -> 0.001789127861950223, "piDelta" -> 
            0.0011793719052518802, "prmax" -> 0.0013084435766799057, 
           "prDelta" -> 0.0009650131798704812, "attractive" -> True|>, 
          <|"pimax" -> 0.002744434604030536, "piDelta" -> 
            0.0016309316165018363, "prmax" -> 0.0016190110295119817, 
           "prDelta" -> 0.0012529703343913455, "attractive" -> True|>, 
          <|"pimax" -> 0.0023666188561426503, "piDelta" -> 
            0.0013287235141843411, "prmax" -> 0.0016139694970037453, 
           "prDelta" -> 0.0011396979299824115, "attractive" -> True|>, 
          <|"pimax" -> 0.001938168310986269, "piDelta" -> 
            0.001938168310986269, "prmax" -> 0.0013000718767864257, 
           "prDelta" -> 0.0013000718767864257, "attractive" -> True|>, 
          <|"pimax" -> 0.0018193534358094212, "piDelta" -> 
            0.0015931023961107157, "prmax" -> 0.0012681158008324383, 
           "prDelta" -> 0.0012681158008324383, "attractive" -> True|>, 
          <|"pimax" -> 0.0015972065511277937, "piDelta" -> 
            0.0012471727987049084, "prmax" -> 0.0011675946617395914, 
           "prDelta" -> 0.0011006105240266811, "attractive" -> True|>, 
          <|"pimax" -> 0.0015967073621958694, "piDelta" -> 
            0.001458251026408686, "prmax" -> 0.001230881559362523, 
           "prDelta" -> 0.0011712666468482007, "attractive" -> True|>, 
          <|"pimax" -> 0.0028671425296941198, "piDelta" -> 
            0.0015276858628047742, "prmax" -> 0.001653106611865833, 
           "prDelta" -> 0.00125939338557106, "attractive" -> True|>, 
          <|"pimax" -> 0.002099062361500519, "piDelta" -> 
            0.0014372427401471049, "prmax" -> 0.0014294721128275505, 
           "prDelta" -> 0.0011047220174417202, "attractive" -> True|>, 
          <|"pimax" -> 0.0016766431188336894, "piDelta" -> 
            0.0013825141966105554, "prmax" -> 0.0011879525892010828, 
           "prDelta" -> 0.0011879525892010828, "attractive" -> True|>, 
          <|"pimax" -> 0.0020295628433282063, "piDelta" -> 
            0.0016369450285774545, "prmax" -> 0.0013692459554104158, 
           "prDelta" -> 0.0011755380880925904, "attractive" -> True|>, 
          <|"pimax" -> 0.0020093889022607283, "piDelta" -> 
            0.001335376822629462, "prmax" -> 0.0014338233501595477, 
           "prDelta" -> 0.0010776474298446381, "attractive" -> True|>, 
          <|"pimax" -> 0.0018407923034280058, "piDelta" -> 
            0.0013647308971415268, "prmax" -> 0.0013809344977425966, 
           "prDelta" -> 0.0010942638383919384, "attractive" -> True|>, 
          <|"pimax" -> 0.0016334326473328032, "piDelta" -> 
            0.0012876497540617665, "prmax" -> 0.0011696879375716377, 
           "prDelta" -> 0.0010388732939551725, "attractive" -> True|>, 
          <|"pimax" -> 0.0018557987546566667, "piDelta" -> 
            0.0009113208371412314, "prmax" -> 0.001205948305723207, 
           "prDelta" -> 0.0009012518206792778, "attractive" -> True|>, 
          <|"pimax" -> 0.0017149285042013084, "piDelta" -> 
            0.0013981603069565453, "prmax" -> 0.0011280627558379454, 
           "prDelta" -> 0.0011280627558379454, "attractive" -> True|>, 
          <|"pimax" -> 0.001999455449540638, "piDelta" -> 
            0.0013758186487837086, "prmax" -> 0.0013301946732746396, 
           "prDelta" -> 0.0011738006435933475, "attractive" -> True|>, 
          <|"pimax" -> 0.002736073906676092, "piDelta" -> 
            0.0013004842633134472, "prmax" -> 0.0017404621655653406, 
           "prDelta" -> 0.0010513992428890016, "attractive" -> True|>, 
          <|"pimax" -> 0.0020377875209754417, "piDelta" -> 
            0.0020377875209754417, "prmax" -> 0.0014234128346516984, 
           "prDelta" -> 0.0014234128346516984, "attractive" -> True|>, 
          <|"pimax" -> 0.0020906151292730837, "piDelta" -> 
            0.0020906151292730837, "prmax" -> 0.0015240917957470104, 
           "prDelta" -> 0.0015240917957470104, "attractive" -> True|>, 
          <|"pimax" -> 0.0025618829025999728, "piDelta" -> 
            0.0015442071693895635, "prmax" -> 0.0015246598535034713, 
           "prDelta" -> 0.0012080466150510448, "attractive" -> True|>, 
          <|"pimax" -> 0.0017576834645135833, "piDelta" -> 
            0.0012263871463240863, "prmax" -> 0.0012165782157899387, 
           "prDelta" -> 0.0010624204202636153, "attractive" -> True|>, 
          <|"pimax" -> 0.0020291722147001176, "piDelta" -> 
            0.001119809629602576, "prmax" -> 0.0013575708208851806, 
           "prDelta" -> 0.000933839418379852, "attractive" -> True|>, 
          <|"pimax" -> 0.001873777276172261, "piDelta" -> 
            0.0009500782073323962, "prmax" -> 0.001130973567671151, 
           "prDelta" -> 0.0008783808795448473, "attractive" -> True|>, 
          <|"pimax" -> 0.00277056924345013, "piDelta" -> 
            0.0012030179477751938, "prmax" -> 0.0018527479624199643, 
           "prDelta" -> 0.0011284494586476063, "attractive" -> True|>, 
          <|"pimax" -> 0.002011470021040824, "piDelta" -> 
            0.0014946469574442678, "prmax" -> 0.0013245864033028028, 
           "prDelta" -> 0.0011518921632460992, "attractive" -> True|>, 
          <|"pimax" -> 0.002482968710040888, "piDelta" -> 
            0.0019020715006718262, "prmax" -> 0.0015164182651042034, 
           "prDelta" -> 0.0012990297673878743, "attractive" -> True|>, 
          <|"pimax" -> 0.0016014828500657229, "piDelta" -> 
            0.0015417760646431404, "prmax" -> 0.001239711506530635, 
           "prDelta" -> 0.001239711506530635, "attractive" -> True|>, 
          <|"pimax" -> 0.0022245306440089197, "piDelta" -> 
            0.0009080448958086121, "prmax" -> 0.001568290540465872, 
           "prDelta" -> 0.0008624184822163708, "attractive" -> True|>, 
          <|"pimax" -> 0.0026205859555635002, "piDelta" -> 
            0.0015833799565785137, "prmax" -> 0.0018364345727801387, 
           "prDelta" -> 0.0011958725062958067, "attractive" -> True|>, 
          <|"pimax" -> 0.002186109110541903, "piDelta" -> 
            0.0015028243621477845, "prmax" -> 0.0013292063693745484, 
           "prDelta" -> 0.0011599503533177178, "attractive" -> True|>, 
          <|"pimax" -> 0.0018572236803292407, "piDelta" -> 
            0.0018079578543997333, "prmax" -> 0.0012351624397829214, 
           "prDelta" -> 0.0012351624397829214, "attractive" -> True|>, 
          <|"pimax" -> 0.0019655661121195564, "piDelta" -> 
            0.001644896964894332, "prmax" -> 0.0013507893097092934, 
           "prDelta" -> 0.0013212051623892565, "attractive" -> True|>, 
          <|"pimax" -> 0.0018772601571667158, "piDelta" -> 
            0.0010771701360103652, "prmax" -> 0.0011844252676718014, 
           "prDelta" -> 0.0009101523539276814, "attractive" -> True|>, 
          <|"pimax" -> 0.00232071829610033, "piDelta" -> 
            0.0014992206376165818, "prmax" -> 0.0014211164902018104, 
           "prDelta" -> 0.001166114146493778, "attractive" -> True|>, 
          <|"pimax" -> 0.0016425325739149496, "piDelta" -> 
            0.001143774379326475, "prmax" -> 0.0011503811854475714, 
           "prDelta" -> 0.0009979239597320087, "attractive" -> True|>, 
          <|"pimax" -> 0.0017193857990680087, "piDelta" -> 
            0.0017193857990680087, "prmax" -> 0.0012387845523573315, 
           "prDelta" -> 0.0012387845523573315, "attractive" -> True|>, 
          <|"pimax" -> 0.0021769013348152074, "piDelta" -> 
            0.0011727453365787215, "prmax" -> 0.001261081358128496, 
           "prDelta" -> 0.0010539538576855361, "attractive" -> True|>, 
          <|"pimax" -> 0.001730316366517576, "piDelta" -> 
            0.0014084951992340926, "prmax" -> 0.0012162427771960553, 
           "prDelta" -> 0.0011844032891788479, "attractive" -> True|>, 
          <|"pimax" -> 0.002344010038760918, "piDelta" -> 0.0019730788351487, 
           "prmax" -> 0.0014394660404611905, "prDelta" -> 
            0.0014394660404611905, "attractive" -> True|>, 
          <|"pimax" -> 0.0018522171983824495, "piDelta" -> 
            0.001830777966444172, "prmax" -> 0.0013263120330943288, 
           "prDelta" -> 0.0013263120330943288, "attractive" -> True|>, 
          <|"pimax" -> 0.0015842213805884644, "piDelta" -> 
            0.001202525299258154, "prmax" -> 0.0011862769231623532, 
           "prDelta" -> 0.0009886435988890904, "attractive" -> True|>, 
          <|"pimax" -> 0.0022601058151223152, "piDelta" -> 
            0.0011521966563481495, "prmax" -> 0.0014718197089002266, 
           "prDelta" -> 0.0009871861491340722, "attractive" -> True|>, 
          <|"pimax" -> 0.001715314009014745, "piDelta" -> 
            0.0014013402828419801, "prmax" -> 0.0013317440892304047, 
           "prDelta" -> 0.001050658477162122, "attractive" -> True|>, 
          <|"pimax" -> 0.0022433496686224946, "piDelta" -> 
            0.0022433496686224946, "prmax" -> 0.0014803930835978283, 
           "prDelta" -> 0.0014803930835978283, "attractive" -> True|>, 
          <|"pimax" -> 0.002019123879349341, "piDelta" -> 
            0.002019123879349341, "prmax" -> 0.0013778041620831276, 
           "prDelta" -> 0.0013778041620831276, "attractive" -> True|>, 
          <|"pimax" -> 0.0015705468343215386, "piDelta" -> 
            0.0013575874431986067, "prmax" -> 0.0012121683594304526, 
           "prDelta" -> 0.0011847011357508793, "attractive" -> True|>, 
          <|"pimax" -> 0.0023545319425297816, "piDelta" -> 
            0.0014986518015825546, "prmax" -> 0.0015115275766371034, 
           "prDelta" -> 0.0012024122521337973, "attractive" -> True|>, 
          <|"pimax" -> 0.0019826674411627106, "piDelta" -> 
            0.001614231698981678, "prmax" -> 0.0012786978376748508, 
           "prDelta" -> 0.001157906116222631, "attractive" -> True|>, 
          <|"pimax" -> 0.0020179822653513327, "piDelta" -> 
            0.0016210009004399206, "prmax" -> 0.001315775222304089, 
           "prDelta" -> 0.00129338596152503, "attractive" -> True|>, 
          <|"pimax" -> 0.002270930828110827, "piDelta" -> 
            0.000896219701592703, "prmax" -> 0.0014930144375570602, 
           "prDelta" -> 0.0009133998097289937, "attractive" -> True|>, 
          <|"pimax" -> 0.0019239494542383783, "piDelta" -> 
            0.0016406203122599338, "prmax" -> 0.0012254257956954573, 
           "prDelta" -> 0.0011583628078318457, "attractive" -> True|>, 
          <|"pimax" -> 0.0020284851845471684, "piDelta" -> 
            0.0007637439963607031, "prmax" -> 0.0013173682568632572, 
           "prDelta" -> 0.0008026200752892385, "attractive" -> True|>, 
          <|"pimax" -> 0.001889794837656327, "piDelta" -> 
            0.0009256843827881776, "prmax" -> 0.0013486905051769069, 
           "prDelta" -> 0.0010215813063029545, "attractive" -> True|>, 
          <|"pimax" -> 0.0021291373908769837, "piDelta" -> 
            0.0015506412621805682, "prmax" -> 0.001412206362531377, 
           "prDelta" -> 0.001087064125431471, "attractive" -> True|>, 
          <|"pimax" -> 0.0024272421369862466, "piDelta" -> 
            0.0024272421369862466, "prmax" -> 0.0015410874265096744, 
           "prDelta" -> 0.0015410874265096744, "attractive" -> True|>, 
          <|"pimax" -> 0.001995917313976497, "piDelta" -> 
            0.0014855738777294432, "prmax" -> 0.001373606613442816, 
           "prDelta" -> 0.0011812907203862689, "attractive" -> True|>, 
          <|"pimax" -> 0.002440402088713757, "piDelta" -> 
            0.0019228159111106741, "prmax" -> 0.0017053574051510989, 
           "prDelta" -> 0.0014543659323481915, "attractive" -> True|>, 
          <|"pimax" -> 0.0018063289779213997, "piDelta" -> 
            0.0016443926575391548, "prmax" -> 0.0013268263370162477, 
           "prDelta" -> 0.0013160890145064046, "attractive" -> True|>, 
          <|"pimax" -> 0.0018759099103251985, "piDelta" -> 
            0.001234009266329003, "prmax" -> 0.0012035545278855266, 
           "prDelta" -> 0.0010120176358974847, "attractive" -> True|>, 
          <|"pimax" -> 0.001993324800407907, "piDelta" -> 
            0.001993324800407907, "prmax" -> 0.0013276635686417717, 
           "prDelta" -> 0.0013276635686417717, "attractive" -> True|>, 
          <|"pimax" -> 0.0020326913750552365, "piDelta" -> 
            0.0020326913750552365, "prmax" -> 0.001395337749585297, 
           "prDelta" -> 0.001395337749585297, "attractive" -> True|>, 
          <|"pimax" -> 0.0019248716931692185, "piDelta" -> 
            0.0017624016855520995, "prmax" -> 0.001245634561522028, 
           "prDelta" -> 0.001193649919725592, "attractive" -> True|>, 
          <|"pimax" -> 0.0019106087309933933, "piDelta" -> 
            0.0019106087309933933, "prmax" -> 0.0013685736751324856, 
           "prDelta" -> 0.0013685736751324856, "attractive" -> True|>, 
          <|"pimax" -> 0.0017536562877080877, "piDelta" -> 
            0.0015092647249915576, "prmax" -> 0.0011983764718286104, 
           "prDelta" -> 0.0011831849600547654, "attractive" -> True|>, 
          <|"pimax" -> 0.0021993298952337663, "piDelta" -> 
            0.0021993298952337663, "prmax" -> 0.0014429015019768664, 
           "prDelta" -> 0.0014298447328570836, "attractive" -> True|>, 
          <|"pimax" -> 0.001816327059110008, "piDelta" -> 
            0.0016023451960690196, "prmax" -> 0.0012548709734781294, 
           "prDelta" -> 0.0012548709734781294, "attractive" -> True|>, 
          <|"pimax" -> 0.001718967549520058, "piDelta" -> 
            0.001603016429440069, "prmax" -> 0.001168913509957662, 
           "prDelta" -> 0.001168913509957662, "attractive" -> True|>, 
          <|"pimax" -> 0.0021360689893670775, "piDelta" -> 
            0.001628697332056739, "prmax" -> 0.0013422429427129407, 
           "prDelta" -> 0.0011751774692849138, "attractive" -> True|>, 
          <|"pimax" -> 0.002113770358600957, "piDelta" -> 
            0.002113770358600957, "prmax" -> 0.0014181348759718813, 
           "prDelta" -> 0.0014181348759718813, "attractive" -> True|>, 
          <|"pimax" -> 0.0020980279715787104, "piDelta" -> 
            0.0016707929391241803, "prmax" -> 0.001377626532106572, 
           "prDelta" -> 0.0011993946639777754, "attractive" -> True|>, 
          <|"pimax" -> 0.0022496609497614554, "piDelta" -> 
            0.0022496609497614554, "prmax" -> 0.0014769211825081746, 
           "prDelta" -> 0.0014769211825081746, "attractive" -> True|>, 
          <|"pimax" -> 0.0017378948701054278, "piDelta" -> 
            0.0017378948701054278, "prmax" -> 0.0013348480710784307, 
           "prDelta" -> 0.0013348480710784307, "attractive" -> True|>, 
          <|"pimax" -> 0.001986695433112617, "piDelta" -> 
            0.0007735338428032493, "prmax" -> 0.0012368885615106383, 
           "prDelta" -> 0.0007938450694444557, "attractive" -> True|>, 
          <|"pimax" -> 0.00162063510288983, "piDelta" -> 
            0.0013636875528640546, "prmax" -> 0.001173538191052651, 
           "prDelta" -> 0.0010829315691511501, "attractive" -> True|>, 
          <|"pimax" -> 0.0018194175851411333, "piDelta" -> 
            0.0018194175851411333, "prmax" -> 0.0012518868208699914, 
           "prDelta" -> 0.0012479146590600068, "attractive" -> True|>, 
          <|"pimax" -> 0.0019337155586326119, "piDelta" -> 
            0.0016544651672457911, "prmax" -> 0.0013684359548167902, 
           "prDelta" -> 0.0012367197730800343, "attractive" -> True|>, 
          <|"pimax" -> 0.001989163862316741, "piDelta" -> 
            0.0015168478875539511, "prmax" -> 0.0013661729285696813, 
           "prDelta" -> 0.0011734671315891511, "attractive" -> True|>, 
          <|"pimax" -> 0.002473724243072066, "piDelta" -> 
            0.001625992105160503, "prmax" -> 0.001553770338111646, 
           "prDelta" -> 0.00128101413716373, "attractive" -> True|>, 
          <|"pimax" -> 0.0018334466345463758, "piDelta" -> 
            0.001482578479841098, "prmax" -> 0.0012553660094280518, 
           "prDelta" -> 0.0011327514331751411, "attractive" -> True|>, 
          <|"pimax" -> 0.002041363679865008, "piDelta" -> 
            0.0015165325831690568, "prmax" -> 0.00126944192611222, 
           "prDelta" -> 0.00124333642096377, "attractive" -> True|>, 
          <|"pimax" -> 0.0020492104421703703, "piDelta" -> 
            0.0016170668733008148, "prmax" -> 0.0013772879076647704, 
           "prDelta" -> 0.0012835302779107916, "attractive" -> True|>, 
          <|"pimax" -> 0.002657720723362196, "piDelta" -> 
            0.0016061579406722185, "prmax" -> 0.0017159009894077697, 
           "prDelta" -> 0.0012096186050692785, "attractive" -> True|>, 
          <|"pimax" -> 0.0019786959222349567, "piDelta" -> 
            0.0017200576679065353, "prmax" -> 0.001312804062824055, 
           "prDelta" -> 0.0012817159114671109, "attractive" -> True|>, 
          <|"pimax" -> 0.0021249187869852057, "piDelta" -> 
            0.0012068817681516507, "prmax" -> 0.0014340173184142957, 
           "prDelta" -> 0.0010107236495136352, "attractive" -> True|>, 
          <|"pimax" -> 0.002005494026918803, "piDelta" -> 
            0.002005494026918803, "prmax" -> 0.0014615530295915245, 
           "prDelta" -> 0.0014615530295915245, "attractive" -> True|>, 
          <|"pimax" -> 0.0017708393227734486, "piDelta" -> 
            0.0017708393227734486, "prmax" -> 0.001241527501621799, 
           "prDelta" -> 0.001241527501621799, "attractive" -> True|>, 
          <|"pimax" -> 0.0024118435817389755, "piDelta" -> 
            0.0014912983784802609, "prmax" -> 0.0015140700285026603, 
           "prDelta" -> 0.0012255314810965367, "attractive" -> True|>, 
          <|"pimax" -> 0.0018372738530664542, "piDelta" -> 
            0.0015299029712732607, "prmax" -> 0.0012999490619949794, 
           "prDelta" -> 0.0012225075173764339, "attractive" -> True|>, 
          <|"pimax" -> 0.00175776120498475, "piDelta" -> 
            0.0015293340526518768, "prmax" -> 0.0011460282228111097, 
           "prDelta" -> 0.001145243134054587, "attractive" -> True|>, 
          <|"pimax" -> 0.0019237391436230536, "piDelta" -> 
            0.001554931767941421, "prmax" -> 0.0013516078613950407, 
           "prDelta" -> 0.0012448579190625717, "attractive" -> True|>, 
          <|"pimax" -> 0.0018749019649217096, "piDelta" -> 
            0.0010708972981697065, "prmax" -> 0.0013535752965836076, 
           "prDelta" -> 0.0009875284398126777, "attractive" -> True|>, 
          <|"pimax" -> 0.0027919763491668997, "piDelta" -> 
            0.001681669693894726, "prmax" -> 0.0014570837572126089, 
           "prDelta" -> 0.001308871905733131, "attractive" -> True|>, 
          <|"pimax" -> 0.0018011800655318095, "piDelta" -> 
            0.0014483781103003482, "prmax" -> 0.0011771183531344668, 
           "prDelta" -> 0.0011771183531344668, "attractive" -> True|>, 
          <|"pimax" -> 0.0018842535932644985, "piDelta" -> 
            0.0012897336060875648, "prmax" -> 0.0012857806368172942, 
           "prDelta" -> 0.0011494954956842755, "attractive" -> True|>, 
          <|"pimax" -> 0.0018763868021208015, "piDelta" -> 
            0.0012425335634225182, "prmax" -> 0.0014040513333340144, 
           "prDelta" -> 0.0010102405193489255, "attractive" -> True|>, 
          <|"pimax" -> 0.0025252770559544804, "piDelta" -> 
            0.0025252770559544804, "prmax" -> 0.0017455313053422138, 
           "prDelta" -> 0.0017455313053422138, "attractive" -> True|>, 
          <|"pimax" -> 0.0028920466104902787, "piDelta" -> 
            0.0024749357479866094, "prmax" -> 0.001657818703585217, 
           "prDelta" -> 0.001657818703585217, "attractive" -> True|>, 
          <|"pimax" -> 0.00225527147967347, "piDelta" -> 
            0.001630024881111194, "prmax" -> 0.0014703947647425812, 
           "prDelta" -> 0.0011631419654290745, "attractive" -> True|>, 
          <|"pimax" -> 0.0023156611053486652, "piDelta" -> 
            0.0020903297774602057, "prmax" -> 0.0015856940759218867, 
           "prDelta" -> 0.0015856940759218867, "attractive" -> True|>, 
          <|"pimax" -> 0.002547072053563155, "piDelta" -> 
            0.001127466424380945, "prmax" -> 0.0015947906976252844, 
           "prDelta" -> 0.0010364363629619842, "attractive" -> True|>, 
          <|"pimax" -> 0.0018490530312653113, "piDelta" -> 
            0.001419274938366402, "prmax" -> 0.0012018981401834762, 
           "prDelta" -> 0.001095570066626959, "attractive" -> True|>, 
          <|"pimax" -> 0.002446999181143053, "piDelta" -> 
            0.002446999181143053, "prmax" -> 0.0015969796972524807, 
           "prDelta" -> 0.0015969796972524807, "attractive" -> True|>, 
          <|"pimax" -> 0.0019456478465310174, "piDelta" -> 
            0.0019456478465310174, "prmax" -> 0.0014324250463776296, 
           "prDelta" -> 0.0014324250463776296, "attractive" -> True|>, 
          <|"pimax" -> 0.0016864510860975042, "piDelta" -> 
            0.0016864510860975042, "prmax" -> 0.001249260486700026, 
           "prDelta" -> 0.001249260486700026, "attractive" -> True|>, 
          <|"pimax" -> 0.002052839321840822, "piDelta" -> 
            0.0011444382870936522, "prmax" -> 0.001318041938686268, 
           "prDelta" -> 0.001018438337723046, "attractive" -> True|>, 
          <|"pimax" -> 0.0017673039785683542, "piDelta" -> 
            0.0015034491534947486, "prmax" -> 0.001222929310585895, 
           "prDelta" -> 0.0011137515098806482, "attractive" -> True|>, 
          <|"pimax" -> 0.0019893387083318717, "piDelta" -> 
            0.0014452085633988615, "prmax" -> 0.0013287312190076706, 
           "prDelta" -> 0.0011958708909995022, "attractive" -> True|>, 
          <|"pimax" -> 0.0017814520364888052, "piDelta" -> 
            0.0017814520364888052, "prmax" -> 0.0012532389196020033, 
           "prDelta" -> 0.0012532389196020033, "attractive" -> True|>, 
          <|"pimax" -> 0.002786136883185109, "piDelta" -> 
            0.002786136883185109, "prmax" -> 0.0018717684468811835, 
           "prDelta" -> 0.001770021874652704, "attractive" -> True|>, 
          <|"pimax" -> 0.0018938541942666585, "piDelta" -> 
            0.001126780507980916, "prmax" -> 0.0012964407440528988, 
           "prDelta" -> 0.0010167996912433346, "attractive" -> True|>, 
          <|"pimax" -> 0.001902765816169188, "piDelta" -> 
            0.0016916896858267113, "prmax" -> 0.0011862803623820914, 
           "prDelta" -> 0.0011862803623820914, "attractive" -> True|>, 
          <|"pimax" -> 0.0036321778310387126, "piDelta" -> 
            0.0016440841570108413, "prmax" -> 0.0019975170609304567, 
           "prDelta" -> 0.0013025105726591792, "attractive" -> True|>, 
          <|"pimax" -> 0.003017961982879052, "piDelta" -> 
            0.0010141766762279754, "prmax" -> 0.001899791438374222, 
           "prDelta" -> 0.0010234958073393281, "attractive" -> True|>, 
          <|"pimax" -> 0.0020987108409164924, "piDelta" -> 
            0.0014596747633183864, "prmax" -> 0.0012985547078815521, 
           "prDelta" -> 0.0010860499363533188, "attractive" -> True|>, 
          <|"pimax" -> 0.0019980181182063773, "piDelta" -> 
            0.0019885506446614704, "prmax" -> 0.0013404672518883332, 
           "prDelta" -> 0.0013404672518883332, "attractive" -> True|>, 
          <|"pimax" -> 0.001936890277201683, "piDelta" -> 
            0.001936890277201683, "prmax" -> 0.0013463502322472632, 
           "prDelta" -> 0.0013463502322472632, "attractive" -> True|>, 
          <|"pimax" -> 0.002576840048173241, "piDelta" -> 
            0.0014722604809482471, "prmax" -> 0.0016171613687827313, 
           "prDelta" -> 0.0011381873171237842, "attractive" -> True|>, 
          <|"pimax" -> 0.001998493030989948, "piDelta" -> 
            0.0012329487708416112, "prmax" -> 0.0013377732871182892, 
           "prDelta" -> 0.0011023030254969373, "attractive" -> True|>, 
          <|"pimax" -> 0.0019262395748799951, "piDelta" -> 
            0.0009021896708771325, "prmax" -> 0.0013614840486779907, 
           "prDelta" -> 0.0008948522836010471, "attractive" -> True|>, 
          <|"pimax" -> 0.00228161883276262, "piDelta" -> 
            0.0017940485356477726, "prmax" -> 0.0014084369215720393, 
           "prDelta" -> 0.0012872272272889981, "attractive" -> True|>, 
          <|"pimax" -> 0.0018881931525909807, "piDelta" -> 
            0.0011615033305654775, "prmax" -> 0.0012218230414734515, 
           "prDelta" -> 0.0009966582013292756, "attractive" -> True|>, 
          <|"pimax" -> 0.00222177696745975, "piDelta" -> 
            0.0018321788542471405, "prmax" -> 0.0015203131903806493, 
           "prDelta" -> 0.0013699072354378479, "attractive" -> True|>, 
          <|"pimax" -> 0.002301275481963879, "piDelta" -> 
            0.0012142095085116336, "prmax" -> 0.001424882997382924, 
           "prDelta" -> 0.0011140457058386665, "attractive" -> True|>, 
          <|"pimax" -> 0.002870818410091557, "piDelta" -> 
            0.0010470439110782154, "prmax" -> 0.0017140224404551853, 
           "prDelta" -> 0.0009781522687920888, "attractive" -> True|>, 
          <|"pimax" -> 0.002030603126183943, "piDelta" -> 
            0.0018203582116932005, "prmax" -> 0.0013557436442888867, 
           "prDelta" -> 0.0012889919226203783, "attractive" -> True|>, 
          <|"pimax" -> 0.0028130888343987637, "piDelta" -> 
            0.0028130888343987637, "prmax" -> 0.0017731431708727723, 
           "prDelta" -> 0.0017731431708727723, "attractive" -> True|>, 
          <|"pimax" -> 0.002080521476990839, "piDelta" -> 
            0.0016105425865750537, "prmax" -> 0.0013033568405346832, 
           "prDelta" -> 0.0012576013365822132, "attractive" -> True|>, 
          <|"pimax" -> 0.0020642303152601056, "piDelta" -> 
            0.0010271133973637609, "prmax" -> 0.0013607127728157778, 
           "prDelta" -> 0.0009902347042009497, "attractive" -> True|>, 
          <|"pimax" -> 0.0021234927662557635, "piDelta" -> 
            0.0012703496137216616, "prmax" -> 0.0014638833465585711, 
           "prDelta" -> 0.001120962127881467, "attractive" -> True|>, 
          <|"pimax" -> 0.0020401607144699407, "piDelta" -> 
            0.0020401607144699407, "prmax" -> 0.0014601715885982816, 
           "prDelta" -> 0.0014601715885982816, "attractive" -> True|>, 
          <|"pimax" -> 0.0017563840840467268, "piDelta" -> 
            0.0013337832978291336, "prmax" -> 0.0012585404754631656, 
           "prDelta" -> 0.0011263453407003973, "attractive" -> True|>, 
          <|"pimax" -> 0.002063792531696056, "piDelta" -> 
            0.002063792531696056, "prmax" -> 0.0014759474537677179, 
           "prDelta" -> 0.0014759474537677179, "attractive" -> True|>, 
          <|"pimax" -> 0.0019039736916961038, "piDelta" -> 
            0.0016666782397685128, "prmax" -> 0.0013819623686689168, 
           "prDelta" -> 0.001337298551459214, "attractive" -> True|>, 
          <|"pimax" -> 0.0018192938816195747, "piDelta" -> 
            0.0013159430464099386, "prmax" -> 0.0012992916800892778, 
           "prDelta" -> 0.0011199231775976465, "attractive" -> True|>, 
          <|"pimax" -> 0.0018097970702210299, "piDelta" -> 
            0.0013338704512061174, "prmax" -> 0.0012122166882473273, 
           "prDelta" -> 0.0010611037260170528, "attractive" -> True|>, 
          <|"pimax" -> 0.0016858937203428966, "piDelta" -> 
            0.0015783061174902441, "prmax" -> 0.0013042464927277319, 
           "prDelta" -> 0.0011184398780442484, "attractive" -> True|>, 
          <|"pimax" -> 0.002038167683854056, "piDelta" -> 
            0.0016703012327278807, "prmax" -> 0.0012370808633085843, 
           "prDelta" -> 0.0012370808633085843, "attractive" -> True|>, 
          <|"pimax" -> 0.0022387623005650915, "piDelta" -> 
            0.0012722811595809076, "prmax" -> 0.0015740864369429507, 
           "prDelta" -> 0.0011176302572910917, "attractive" -> True|>, 
          <|"pimax" -> 0.0019516773486693165, "piDelta" -> 
            0.0019516773486693165, "prmax" -> 0.0013880556360998384, 
           "prDelta" -> 0.0013880556360998384, "attractive" -> True|>, 
          <|"pimax" -> 0.0022041530097887604, "piDelta" -> 
            0.0015365577524687074, "prmax" -> 0.0015485153096784364, 
           "prDelta" -> 0.0011466950797910473, "attractive" -> True|>, 
          <|"pimax" -> 0.001711249556252528, "piDelta" -> 
            0.0016157287904308621, "prmax" -> 0.0012454355202624748, 
           "prDelta" -> 0.0011946332286100357, "attractive" -> True|>, 
          <|"pimax" -> 0.0017045467272786615, "piDelta" -> 
            0.0014224932777123695, "prmax" -> 0.001239243473302723, 
           "prDelta" -> 0.0011155644328837654, "attractive" -> True|>, 
          <|"pimax" -> 0.0016902884614980631, "piDelta" -> 
            0.0015126563818839659, "prmax" -> 0.0012808726565931758, 
           "prDelta" -> 0.0012386730059910783, "attractive" -> True|>, 
          <|"pimax" -> 0.0018069633746587528, "piDelta" -> 
            0.0017881963020292305, "prmax" -> 0.0012626340041426043, 
           "prDelta" -> 0.0012626340041426043, "attractive" -> True|>, 
          <|"pimax" -> 0.001706423050355984, "piDelta" -> 
            0.001706423050355984, "prmax" -> 0.0013542840363464646, 
           "prDelta" -> 0.0013542840363464646, "attractive" -> True|>, 
          <|"pimax" -> 0.0017859027479282183, "piDelta" -> 
            0.0017073521613678742, "prmax" -> 0.0012651835200314877, 
           "prDelta" -> 0.0012651835200314877, "attractive" -> True|>, 
          <|"pimax" -> 0.002622885058657362, "piDelta" -> 
            0.0014264473772708486, "prmax" -> 0.0017136829091937344, 
           "prDelta" -> 0.001163293364987169, "attractive" -> True|>, 
          <|"pimax" -> 0.0027779034098436386, "piDelta" -> 
            0.0027779034098436386, "prmax" -> 0.0017888693107151064, 
           "prDelta" -> 0.0017888693107151064, "attractive" -> True|>, 
          <|"pimax" -> 0.0021295680288569993, "piDelta" -> 
            0.0016788208307540605, "prmax" -> 0.0013996918757997912, 
           "prDelta" -> 0.001246220651659352, "attractive" -> True|>, 
          <|"pimax" -> 0.001821420923877359, "piDelta" -> 
            0.0017103585902660094, "prmax" -> 0.00124252261471353, 
           "prDelta" -> 0.0012040322495447872, "attractive" -> True|>, 
          <|"pimax" -> 0.0023593077041828897, "piDelta" -> 
            0.0023593077041828897, "prmax" -> 0.0015700911388499934, 
           "prDelta" -> 0.0015700911388499934, "attractive" -> True|>, 
          <|"pimax" -> 0.0020594895783539948, "piDelta" -> 
            0.0020594895783539948, "prmax" -> 0.0014745579942489714, 
           "prDelta" -> 0.0014745579942489714, "attractive" -> True|>, 
          <|"pimax" -> 0.002404448224397245, "piDelta" -> 
            0.002404448224397245, "prmax" -> 0.0016604805216479997, 
           "prDelta" -> 0.0016604805216479997, "attractive" -> True|>, 
          <|"pimax" -> 0.001761589436253628, "piDelta" -> 
            0.0016583948557853637, "prmax" -> 0.001317483081069451, 
           "prDelta" -> 0.0012319637356713094, "attractive" -> True|>, 
          <|"pimax" -> 0.0018808439275771753, "piDelta" -> 
            0.0018808439275771753, "prmax" -> 0.0013516983084135312, 
           "prDelta" -> 0.0013516983084135312, "attractive" -> True|>, 
          <|"pimax" -> 0.002174325768370143, "piDelta" -> 
            0.0012593928754945677, "prmax" -> 0.0014068952828017406, 
           "prDelta" -> 0.0009449216474924561, "attractive" -> True|>, 
          <|"pimax" -> 0.0020852917802002633, "piDelta" -> 
            0.0012957730561571667, "prmax" -> 0.0014460581722483868, 
           "prDelta" -> 0.0010249917293675191, "attractive" -> True|>, 
          <|"pimax" -> 0.0017657175817914889, "piDelta" -> 
            0.0012942270905441327, "prmax" -> 0.0011757306567327958, 
           "prDelta" -> 0.0010587805375502355, "attractive" -> True|>, 
          <|"pimax" -> 0.0020214813112998642, "piDelta" -> 
            0.001571338542199472, "prmax" -> 0.0013208896875633463, 
           "prDelta" -> 0.0011929100086778678, "attractive" -> True|>, 
          <|"pimax" -> 0.0017557890658436665, "piDelta" -> 
            0.001206963676190821, "prmax" -> 0.001257183021605736, 
           "prDelta" -> 0.0009933927726951067, "attractive" -> True|>, 
          <|"pimax" -> 0.001946567442961823, "piDelta" -> 
            0.001946567442961823, "prmax" -> 0.0012542267728442948, 
           "prDelta" -> 0.0011976887292690153, "attractive" -> True|>, 
          <|"pimax" -> 0.0026043307623252404, "piDelta" -> 
            0.0016579838116268623, "prmax" -> 0.0016051303065822693, 
           "prDelta" -> 0.0012656316117179568, "attractive" -> True|>, 
          <|"pimax" -> 0.0027245125413597605, "piDelta" -> 
            0.0027245125413597605, "prmax" -> 0.0016459649049510613, 
           "prDelta" -> 0.0016459649049510613, "attractive" -> True|>, 
          <|"pimax" -> 0.002200272999762528, "piDelta" -> 
            0.001418081955914936, "prmax" -> 0.0013903872825661858, 
           "prDelta" -> 0.0010962977300917676, "attractive" -> True|>, 
          <|"pimax" -> 0.0024020828943309464, "piDelta" -> 
            0.002086204171837441, "prmax" -> 0.001554085174697258, 
           "prDelta" -> 0.001331334565752, "attractive" -> True|>, 
          <|"pimax" -> 0.002028723611416534, "piDelta" -> 
            0.0018856358656824499, "prmax" -> 0.0015287201144446028, 
           "prDelta" -> 0.0012970144569662474, "attractive" -> True|>, 
          <|"pimax" -> 0.0017193620585161382, "piDelta" -> 
            0.0012859785211623326, "prmax" -> 0.0012297998613150553, 
           "prDelta" -> 0.001105642383315224, "attractive" -> True|>, 
          <|"pimax" -> 0.0023916890856221723, "piDelta" -> 
            0.0018016918984289202, "prmax" -> 0.0016684737740134009, 
           "prDelta" -> 0.001335617682766494, "attractive" -> True|>, 
          <|"pimax" -> 0.0016476910737318765, "piDelta" -> 
            0.0012354372891485044, "prmax" -> 0.001157801450189971, 
           "prDelta" -> 0.0010171282941744523, "attractive" -> True|>, 
          <|"pimax" -> 0.0016704828843088287, "piDelta" -> 
            0.0013534355044855482, "prmax" -> 0.0012907907602154047, 
           "prDelta" -> 0.001009712846375706, "attractive" -> True|>, 
          <|"pimax" -> 0.0022114643733406494, "piDelta" -> 
            0.0010709596429873645, "prmax" -> 0.0014383867241363937, 
           "prDelta" -> 0.0009900002579524283, "attractive" -> True|>, 
          <|"pimax" -> 0.0017460144025577896, "piDelta" -> 
            0.0013884892026464518, "prmax" -> 0.0012324501357513322, 
           "prDelta" -> 0.0012003758181633988, "attractive" -> True|>, 
          <|"pimax" -> 0.001968932543077202, "piDelta" -> 
            0.001968932543077202, "prmax" -> 0.0013943360520671585, 
           "prDelta" -> 0.0013943360520671585, "attractive" -> True|>, 
          <|"pimax" -> 0.001894085096757383, "piDelta" -> 
            0.0016814199634389263, "prmax" -> 0.0013559997132355373, 
           "prDelta" -> 0.0012248225817360727, "attractive" -> True|>, 
          <|"pimax" -> 0.0017304108680335412, "piDelta" -> 
            0.0014501308150183237, "prmax" -> 0.00121377202975317, 
           "prDelta" -> 0.0011228885602619038, "attractive" -> True|>, 
          <|"pimax" -> 0.0024586215797784633, "piDelta" -> 
            0.0010139989237639528, "prmax" -> 0.0012363422813596386, 
           "prDelta" -> 0.0009375749222651182, "attractive" -> True|>, 
          <|"pimax" -> 0.0019064837462816095, "piDelta" -> 
            0.0011377059479702066, "prmax" -> 0.0012366418054736241, 
           "prDelta" -> 0.00105076654767504, "attractive" -> True|>, 
          <|"pimax" -> 0.001886086372002557, "piDelta" -> 
            0.001256993549752575, "prmax" -> 0.001348397174668009, 
           "prDelta" -> 0.0010521760407970276, "attractive" -> True|>, 
          <|"pimax" -> 0.002004198862141273, "piDelta" -> 
            0.001506424511196769, "prmax" -> 0.001421788936773706, 
           "prDelta" -> 0.0011974686290171027, "attractive" -> True|>, 
          <|"pimax" -> 0.001836298490956822, "piDelta" -> 
            0.0013305134820095028, "prmax" -> 0.0012623622800433086, 
           "prDelta" -> 0.0011062766704606967, "attractive" -> True|>, 
          <|"pimax" -> 0.0024289783026245236, "piDelta" -> 
            0.0009610075588255315, "prmax" -> 0.0015861227872370563, 
           "prDelta" -> 0.0009643867804870918, "attractive" -> True|>, 
          <|"pimax" -> 0.0021244500220870604, "piDelta" -> 
            0.0016314269496584533, "prmax" -> 0.0014176868436797806, 
           "prDelta" -> 0.0012458343397387976, "attractive" -> True|>, 
          <|"pimax" -> 0.0018317704390624478, "piDelta" -> 
            0.001383231206673598, "prmax" -> 0.001238782846357687, 
           "prDelta" -> 0.0011440601099072796, "attractive" -> True|>, 
          <|"pimax" -> 0.0015558649875047248, "piDelta" -> 
            0.0015558649875047248, "prmax" -> 0.0011946919863106591, 
           "prDelta" -> 0.0011946919863106591, "attractive" -> True|>, 
          <|"pimax" -> 0.002482660883470821, "piDelta" -> 
            0.0017734642134255366, "prmax" -> 0.001601629584411318, 
           "prDelta" -> 0.0012404270032463764, "attractive" -> True|>, 
          <|"pimax" -> 0.002190996211462312, "piDelta" -> 
            0.001325862677751268, "prmax" -> 0.0013154667253417725, 
           "prDelta" -> 0.0010005253449662228, "attractive" -> True|>, 
          <|"pimax" -> 0.002376508955272097, "piDelta" -> 
            0.001915684158677256, "prmax" -> 0.0016051039545009612, 
           "prDelta" -> 0.0013917255099642133, "attractive" -> True|>, 
          <|"pimax" -> 0.0016998166498483117, "piDelta" -> 
            0.0016998166498483117, "prmax" -> 0.0012369754480466846, 
           "prDelta" -> 0.0012369754480466846, "attractive" -> True|>, 
          <|"pimax" -> 0.0021227776638215855, "piDelta" -> 
            0.0017056234207027076, "prmax" -> 0.0012978762652051667, 
           "prDelta" -> 0.00114984471691625, "attractive" -> True|>, 
          <|"pimax" -> 0.0034903542628077163, "piDelta" -> 
            0.0034903542628077163, "prmax" -> 0.0019626823370744698, 
           "prDelta" -> 0.0019626823370744698, "attractive" -> True|>, 
          <|"pimax" -> 0.0022580050246802127, "piDelta" -> 
            0.0020440852368496984, "prmax" -> 0.0014770634262945084, 
           "prDelta" -> 0.0014183192554046964, "attractive" -> True|>, 
          <|"pimax" -> 0.0017986506482957252, "piDelta" -> 
            0.0013856588336075613, "prmax" -> 0.0013114441884417825, 
           "prDelta" -> 0.0011196979158242329, "attractive" -> True|>, 
          <|"pimax" -> 0.001945789663123193, "piDelta" -> 
            0.001945789663123193, "prmax" -> 0.0013948159591485496, 
           "prDelta" -> 0.0013948159591485496, "attractive" -> True|>, 
          <|"pimax" -> 0.0018129984501391724, "piDelta" -> 
            0.0013584806797863097, "prmax" -> 0.0012265975363945601, 
           "prDelta" -> 0.0011131959765034386, "attractive" -> True|>, 
          <|"pimax" -> 0.0019965816997447087, "piDelta" -> 
            0.0015129849663150813, "prmax" -> 0.0014097598205877427, 
           "prDelta" -> 0.0011869061476390641, "attractive" -> True|>, 
          <|"pimax" -> 0.0026438353825310153, "piDelta" -> 
            0.0026438353825310153, "prmax" -> 0.00160732018933524, 
           "prDelta" -> 0.00160732018933524, "attractive" -> True|>, 
          <|"pimax" -> 0.002070778205583705, "piDelta" -> 
            0.0014593501016010191, "prmax" -> 0.0013311460558825768, 
           "prDelta" -> 0.0011712751443747373, "attractive" -> True|>, 
          <|"pimax" -> 0.003004045984073969, "piDelta" -> 
            0.003004045984073969, "prmax" -> 0.0018937741196932, 
           "prDelta" -> 0.0018937741196932, "attractive" -> True|>, 
          <|"pimax" -> 0.00257873127767322, "piDelta" -> 0.00257873127767322, 
           "prmax" -> 0.0015783913975783352, "prDelta" -> 
            0.0015783913975783352, "attractive" -> True|>, 
          <|"pimax" -> 0.0016940160245680277, "piDelta" -> 
            0.0010928785515273538, "prmax" -> 0.0012368445586883143, 
           "prDelta" -> 0.001052001281684467, "attractive" -> True|>, 
          <|"pimax" -> 0.0019436763612036537, "piDelta" -> 
            0.0012211414885335858, "prmax" -> 0.0013174517150316481, 
           "prDelta" -> 0.001026231160813977, "attractive" -> True|>, 
          <|"pimax" -> 0.0016931015026131336, "piDelta" -> 
            0.0011961298941506183, "prmax" -> 0.0012058028792540326, 
           "prDelta" -> 0.0010289083710486046, "attractive" -> True|>, 
          <|"pimax" -> 0.002161764988136735, "piDelta" -> 
            0.0014427581751117599, "prmax" -> 0.00126942135154559, 
           "prDelta" -> 0.0011143904996319192, "attractive" -> True|>, 
          <|"pimax" -> 0.002871771362070589, "piDelta" -> 
            0.0015384713610522777, "prmax" -> 0.0017469285851900128, 
           "prDelta" -> 0.0011328475347347634, "attractive" -> True|>, 
          <|"pimax" -> 0.0018972729563843309, "piDelta" -> 
            0.0018972729563843309, "prmax" -> 0.0013570674560201893, 
           "prDelta" -> 0.0013570674560201893, "attractive" -> True|>, 
          <|"pimax" -> 0.0018415521054725964, "piDelta" -> 
            0.0012031727611889697, "prmax" -> 0.0012882202378315252, 
           "prDelta" -> 0.001041381240790015, "attractive" -> True|>, 
          <|"pimax" -> 0.0018726312159763098, "piDelta" -> 
            0.0018726312159763098, "prmax" -> 0.0014111958712494232, 
           "prDelta" -> 0.0014111958712494232, "attractive" -> True|>, 
          <|"pimax" -> 0.002409442506186268, "piDelta" -> 
            0.0015860109960511572, "prmax" -> 0.0014754230063870415, 
           "prDelta" -> 0.0010467747403516943, "attractive" -> True|>, 
          <|"pimax" -> 0.002023700963369947, "piDelta" -> 
            0.0014956012124429105, "prmax" -> 0.0011977912290748935, 
           "prDelta" -> 0.001164707518815458, "attractive" -> True|>, 
          <|"pimax" -> 0.002205480222948518, "piDelta" -> 
            0.0013585456228862678, "prmax" -> 0.0014895525495735107, 
           "prDelta" -> 0.001150758568102216, "attractive" -> True|>, 
          <|"pimax" -> 0.001981355660385453, "piDelta" -> 
            0.0012018592771717868, "prmax" -> 0.0012803845509170696, 
           "prDelta" -> 0.0009630850310825728, "attractive" -> True|>, 
          <|"pimax" -> 0.0019698449481136628, "piDelta" -> 
            0.0014527904607492944, "prmax" -> 0.0014391532945718095, 
           "prDelta" -> 0.0011078193152469701, "attractive" -> True|>, 
          <|"pimax" -> 0.0020183094879136208, "piDelta" -> 
            0.001761795458586748, "prmax" -> 0.0013405495205305242, 
           "prDelta" -> 0.0013405495205305242, "attractive" -> True|>, 
          <|"pimax" -> 0.002136470235403541, "piDelta" -> 
            0.0012049242050490218, "prmax" -> 0.001481145824599815, 
           "prDelta" -> 0.0010384390883462118, "attractive" -> True|>, 
          <|"pimax" -> 0.0021367775171217272, "piDelta" -> 
            0.0010950492672884462, "prmax" -> 0.0013512855669865018, 
           "prDelta" -> 0.000987240723909334, "attractive" -> True|>, 
          <|"pimax" -> 0.002193952786499156, "piDelta" -> 
            0.0020939100790300156, "prmax" -> 0.0014850197399745475, 
           "prDelta" -> 0.0014850197399745475, "attractive" -> True|>, 
          <|"pimax" -> 0.002026277274060598, "piDelta" -> 
            0.0014504687463055177, "prmax" -> 0.0013287913338117206, 
           "prDelta" -> 0.0011224618181543988, "attractive" -> True|>, 
          <|"pimax" -> 0.002509997701798014, "piDelta" -> 
            0.0014613905310187879, "prmax" -> 0.0016631485960009044, 
           "prDelta" -> 0.001087678525257904, "attractive" -> True|>, 
          <|"pimax" -> 0.0021871734749287115, "piDelta" -> 
            0.0014327284307364143, "prmax" -> 0.0013890796140677676, 
           "prDelta" -> 0.001128799327299216, "attractive" -> True|>, 
          <|"pimax" -> 0.001710723196789364, "piDelta" -> 
            0.0010878934539210522, "prmax" -> 0.0012191124782270442, 
           "prDelta" -> 0.0009604300410663211, "attractive" -> True|>, 
          <|"pimax" -> 0.002273864550134855, "piDelta" -> 
            0.0010938633089153476, "prmax" -> 0.0014165437737616831, 
           "prDelta" -> 0.000995806744131342, "attractive" -> True|>, 
          <|"pimax" -> 0.001996180819545656, "piDelta" -> 
            0.001980851533907754, "prmax" -> 0.0015516218258447173, 
           "prDelta" -> 0.0013681876686582129, "attractive" -> True|>, 
          <|"pimax" -> 0.0016946795460153618, "piDelta" -> 
            0.0016946795460153618, "prmax" -> 0.001185669035164569, 
           "prDelta" -> 0.0011720893093402117, "attractive" -> True|>, 
          <|"pimax" -> 0.0016479484340290223, "piDelta" -> 
            0.0016385897324344835, "prmax" -> 0.0012224741486853113, 
           "prDelta" -> 0.0012224741486853113, "attractive" -> True|>, 
          <|"pimax" -> 0.0018320218014718774, "piDelta" -> 
            0.0013056589376500781, "prmax" -> 0.0012570741809873672, 
           "prDelta" -> 0.0010777661019551845, "attractive" -> True|>, 
          <|"pimax" -> 0.0027907270253595185, "piDelta" -> 
            0.0017377292750117013, "prmax" -> 0.0015001557258472178, 
           "prDelta" -> 0.0012687250528975159, "attractive" -> True|>, 
          <|"pimax" -> 0.001891145586106712, "piDelta" -> 
            0.001859463471682705, "prmax" -> 0.0013715613302420072, 
           "prDelta" -> 0.001346263226860464, "attractive" -> True|>, 
          <|"pimax" -> 0.0027339206657288457, "piDelta" -> 
            0.0015901434714424873, "prmax" -> 0.0018802361784433928, 
           "prDelta" -> 0.0012150247170484103, "attractive" -> True|>, 
          <|"pimax" -> 0.002077460744089482, "piDelta" -> 
            0.0013889214446597606, "prmax" -> 0.001308126307674177, 
           "prDelta" -> 0.0011402711634910362, "attractive" -> True|>, 
          <|"pimax" -> 0.0018467942372295781, "piDelta" -> 
            0.0018467942372295781, "prmax" -> 0.0013890084841876047, 
           "prDelta" -> 0.0012983220034572262, "attractive" -> True|>, 
          <|"pimax" -> 0.0024220936019815884, "piDelta" -> 
            0.0014837529917907228, "prmax" -> 0.0015423232387077315, 
           "prDelta" -> 0.0012274765417969683, "attractive" -> True|>, 
          <|"pimax" -> 0.00268441555495505, "piDelta" -> 
            0.0010859229261126078, "prmax" -> 0.0016297489580663186, 
           "prDelta" -> 0.000993496561944067, "attractive" -> True|>, 
          <|"pimax" -> 0.0023354810676427785, "piDelta" -> 
            0.0023354810676427785, "prmax" -> 0.0016436921310366206, 
           "prDelta" -> 0.0016436921310366206, "attractive" -> True|>, 
          <|"pimax" -> 0.001809283950150039, "piDelta" -> 
            0.0013201324092948317, "prmax" -> 0.0011917885845935563, 
           "prDelta" -> 0.0010809261901578806, "attractive" -> True|>, 
          <|"pimax" -> 0.0022153645193694507, "piDelta" -> 
            0.001650397062386768, "prmax" -> 0.0014425993361306224, 
           "prDelta" -> 0.0012330300707575456, "attractive" -> True|>, 
          <|"pimax" -> 0.002072679363112317, "piDelta" -> 
            0.0018565260357655785, "prmax" -> 0.0012903232599912353, 
           "prDelta" -> 0.0012809891482142633, "attractive" -> True|>, 
          <|"pimax" -> 0.002102450589593721, "piDelta" -> 
            0.0011262792916207315, "prmax" -> 0.001326156686290378, 
           "prDelta" -> 0.0009731337620438566, "attractive" -> True|>, 
          <|"pimax" -> 0.0020489123909904717, "piDelta" -> 
            0.0016401967785920149, "prmax" -> 0.001273244559937909, 
           "prDelta" -> 0.0011407608427152073, "attractive" -> True|>, 
          <|"pimax" -> 0.002103742239773088, "piDelta" -> 
            0.0011574718947300396, "prmax" -> 0.0013521776807094757, 
           "prDelta" -> 0.001035564061100428, "attractive" -> True|>, 
          <|"pimax" -> 0.002095240880622227, "piDelta" -> 
            0.0020117118095924883, "prmax" -> 0.0013963690447378494, 
           "prDelta" -> 0.0013963690447378494, "attractive" -> True|>, 
          <|"pimax" -> 0.0035997877010923683, "piDelta" -> 
            0.0016832468548757084, "prmax" -> 0.002036743831445159, 
           "prDelta" -> 0.0012147585850110572, "attractive" -> True|>, 
          <|"pimax" -> 0.002000577731784238, "piDelta" -> 
            0.0014270616781242517, "prmax" -> 0.0014168821844336304, 
           "prDelta" -> 0.0010810530789632888, "attractive" -> True|>, 
          <|"pimax" -> 0.0021670157288716774, "piDelta" -> 
            0.0017907533924151166, "prmax" -> 0.0012271457737415528, 
           "prDelta" -> 0.0012104463641101038, "attractive" -> True|>, 
          <|"pimax" -> 0.002450200833325649, "piDelta" -> 
            0.002450200833325649, "prmax" -> 0.0016968023959959527, 
           "prDelta" -> 0.0016968023959959527, "attractive" -> True|>, 
          <|"pimax" -> 0.001758413077401276, "piDelta" -> 
            0.0010690867297258116, "prmax" -> 0.0012072052181760081, 
           "prDelta" -> 0.0009918328833354879, "attractive" -> True|>, 
          <|"pimax" -> 0.0018882752679750187, "piDelta" -> 
            0.0018882752679750187, "prmax" -> 0.0014507840151491342, 
           "prDelta" -> 0.0014507840151491342, "attractive" -> True|>, 
          <|"pimax" -> 0.0020897390608600823, "piDelta" -> 
            0.00129714914289791, "prmax" -> 0.0012990101056582974, 
           "prDelta" -> 0.0011239598576119074, "attractive" -> True|>, 
          <|"pimax" -> 0.0020646886889628246, "piDelta" -> 
            0.0018983940021116224, "prmax" -> 0.001373879591755304, 
           "prDelta" -> 0.001373879591755304, "attractive" -> True|>, 
          <|"pimax" -> 0.0027405315752069065, "piDelta" -> 
            0.0027405315752069065, "prmax" -> 0.0016857892304305716, 
           "prDelta" -> 0.0016857892304305716, "attractive" -> True|>, 
          <|"pimax" -> 0.0019334184025465331, "piDelta" -> 
            0.0017663258944886709, "prmax" -> 0.0013311157157324062, 
           "prDelta" -> 0.0012644423852042825, "attractive" -> True|>, 
          <|"pimax" -> 0.0017545255412096906, "piDelta" -> 
            0.0013639610010707035, "prmax" -> 0.0011824245975500297, 
           "prDelta" -> 0.0010086713951824122, "attractive" -> True|>, 
          <|"pimax" -> 0.002142038059282967, "piDelta" -> 
            0.0012853734183154316, "prmax" -> 0.0014383610964352794, 
           "prDelta" -> 0.001113551026783136, "attractive" -> True|>, 
          <|"pimax" -> 0.0018029492627508867, "piDelta" -> 
            0.0016741109007325852, "prmax" -> 0.0011987490461265319, 
           "prDelta" -> 0.0011815727741381079, "attractive" -> True|>, 
          <|"pimax" -> 0.0022151272695835537, "piDelta" -> 
            0.0020410703420132457, "prmax" -> 0.0014799752081799237, 
           "prDelta" -> 0.0013345126506314464, "attractive" -> True|>, 
          <|"pimax" -> 0.0020653399063051323, "piDelta" -> 
            0.0020653399063051323, "prmax" -> 0.0013731234178666622, 
           "prDelta" -> 0.0013731234178666622, "attractive" -> True|>, 
          <|"pimax" -> 0.0018646364681134942, "piDelta" -> 
            0.0015924345944425067, "prmax" -> 0.001252863243712037, 
           "prDelta" -> 0.0012462617574626584, "attractive" -> True|>, 
          <|"pimax" -> 0.0022310569432398707, "piDelta" -> 
            0.0017923323723708176, "prmax" -> 0.0014015207451134304, 
           "prDelta" -> 0.0013036332256183404, "attractive" -> True|>, 
          <|"pimax" -> 0.002664731140870349, "piDelta" -> 
            0.002664731140870349, "prmax" -> 0.0016903004753737448, 
           "prDelta" -> 0.0016903004753737448, "attractive" -> True|>, 
          <|"pimax" -> 0.00270579337814767, "piDelta" -> 
            0.002419857926342778, "prmax" -> 0.0016975950629563583, 
           "prDelta" -> 0.0015366850052350488, "attractive" -> True|>, 
          <|"pimax" -> 0.0020158091755724775, "piDelta" -> 
            0.0013974928191352338, "prmax" -> 0.0013276095485184047, 
           "prDelta" -> 0.0010627333715139328, "attractive" -> True|>, 
          <|"pimax" -> 0.0018913730768648127, "piDelta" -> 
            0.001365307220151568, "prmax" -> 0.0012544508292007114, 
           "prDelta" -> 0.0010263879959040456, "attractive" -> True|>, 
          <|"pimax" -> 0.001936869949878509, "piDelta" -> 
            0.00125139348435439, "prmax" -> 0.0012500242296805525, 
           "prDelta" -> 0.0010202431461132945, "attractive" -> True|>, 
          <|"pimax" -> 0.0020329626160678067, "piDelta" -> 
            0.0019989820823140994, "prmax" -> 0.0013906025707027428, 
           "prDelta" -> 0.0013243068380752474, "attractive" -> True|>, 
          <|"pimax" -> 0.001929438382798473, "piDelta" -> 
            0.0015674611513120564, "prmax" -> 0.0013181322482943886, 
           "prDelta" -> 0.0012959203081290497, "attractive" -> True|>, 
          <|"pimax" -> 0.0019031795680141525, "piDelta" -> 
            0.0014406125121073866, "prmax" -> 0.0013200916775607645, 
           "prDelta" -> 0.0011666098508376042, "attractive" -> True|>, 
          <|"pimax" -> 0.0020111572806373944, "piDelta" -> 
            0.0011043460201799616, "prmax" -> 0.0012826762723977452, 
           "prDelta" -> 0.0010418916492333963, "attractive" -> True|>, 
          <|"pimax" -> 0.001810252856758502, "piDelta" -> 
            0.0014160334415402385, "prmax" -> 0.0012343588078745076, 
           "prDelta" -> 0.0010512365315905124, "attractive" -> True|>, 
          <|"pimax" -> 0.0030833048989358895, "piDelta" -> 
            0.0021526839959971583, "prmax" -> 0.0016498350411787283, 
           "prDelta" -> 0.0014214946962464124, "attractive" -> True|>, 
          <|"pimax" -> 0.0020970088652391403, "piDelta" -> 
            0.0017112693093512665, "prmax" -> 0.001372090036398975, 
           "prDelta" -> 0.001249233601475403, "attractive" -> True|>, 
          <|"pimax" -> 0.0017468445135381421, "piDelta" -> 
            0.0011074839882844916, "prmax" -> 0.0012017934868895843, 
           "prDelta" -> 0.0010322431855762316, "attractive" -> True|>, 
          <|"pimax" -> 0.0020566706332373294, "piDelta" -> 
            0.0010495005369096499, "prmax" -> 0.0013978607578002252, 
           "prDelta" -> 0.0009930084022790873, "attractive" -> True|>, 
          <|"pimax" -> 0.002032892361562973, "piDelta" -> 
            0.001695204689782913, "prmax" -> 0.001382836773814552, 
           "prDelta" -> 0.0012656257146701824, "attractive" -> True|>, 
          <|"pimax" -> 0.0015264684468341107, "piDelta" -> 
            0.0013255232757909483, "prmax" -> 0.0011632217050942546, 
           "prDelta" -> 0.0010550994721077395, "attractive" -> True|>, 
          <|"pimax" -> 0.0018791956708721555, "piDelta" -> 
            0.0011575913072332596, "prmax" -> 0.0012753048449485544, 
           "prDelta" -> 0.0010806385965331587, "attractive" -> True|>, 
          <|"pimax" -> 0.0027595113297673077, "piDelta" -> 
            0.0018270662959189612, "prmax" -> 0.0016655259509088392, 
           "prDelta" -> 0.0012801439800643386, "attractive" -> True|>, 
          <|"pimax" -> 0.001620938865232676, "piDelta" -> 
            0.001620938865232676, "prmax" -> 0.0012508913418457206, 
           "prDelta" -> 0.0012508913418457206, "attractive" -> True|>, 
          <|"pimax" -> 0.0018420431206275225, "piDelta" -> 
            0.0017090183078251314, "prmax" -> 0.0013259150452527946, 
           "prDelta" -> 0.0012693672486177494, "attractive" -> True|>, 
          <|"pimax" -> 0.0020550267264857498, "piDelta" -> 
            0.0016758523442405777, "prmax" -> 0.0013819737321331585, 
           "prDelta" -> 0.0012216548841468256, "attractive" -> True|>, 
          <|"pimax" -> 0.001760358525406639, "piDelta" -> 
            0.001760358525406639, "prmax" -> 0.0012796441535513452, 
           "prDelta" -> 0.0012796441535513452, "attractive" -> True|>, 
          <|"pimax" -> 0.0016781644141909754, "piDelta" -> 
            0.0012713460214213257, "prmax" -> 0.001180225146722588, 
           "prDelta" -> 0.0010358450312675856, "attractive" -> True|>, 
          <|"pimax" -> 0.0021034759387289037, "piDelta" -> 
            0.001571602789844606, "prmax" -> 0.0012839822233421422, 
           "prDelta" -> 0.0012839822233421422, "attractive" -> True|>}, 
         TypeSystem`Vector[TypeSystem`Struct[{"pimax", "piDelta", "prmax", 
            "prDelta", "attractive"}, {TypeSystem`Atom[Real], 
            TypeSystem`Atom[Real], TypeSystem`Atom[Real], TypeSystem`Atom[
             Real], TypeSystem`Atom[TypeSystem`Boolean]}], 500], <||>]|>, 
      TypeSystem`Struct[{"n", "m", "maxdeg", "data"}, 
       {TypeSystem`Atom[Integer], TypeSystem`Atom[Integer], 
        TypeSystem`Atom[Integer], TypeSystem`AnyType}], <||>], 
     Dataset[<|"n" -> 11000, "m" -> 22000, "maxdeg" -> 29, 
       "data" -> Dataset[{<|"pimax" -> 0.0014688117002464674, 
           "piDelta" -> 0.0011636162627734474, "prmax" -> 
            0.00102583779044171, "prDelta" -> 0.0009878808533119, 
           "attractive" -> True|>, <|"pimax" -> 0.0016517841158939714, 
           "piDelta" -> 0.0016517841158939714, "prmax" -> 
            0.0012016128447459812, "prDelta" -> 0.0012016128447459812, 
           "attractive" -> True|>, <|"pimax" -> 0.0019501062055029405, 
           "piDelta" -> 0.001943002744142893, "prmax" -> 
            0.0013101682547341832, "prDelta" -> 0.0013101682547341832, 
           "attractive" -> True|>, <|"pimax" -> 0.0017683347075173996, 
           "piDelta" -> 0.0017683347075173996, "prmax" -> 
            0.001163661220271938, "prDelta" -> 0.001163661220271938, 
           "attractive" -> True|>, <|"pimax" -> 0.0015999867301583065, 
           "piDelta" -> 0.0010515481172818568, "prmax" -> 
            0.0010915224639144576, "prDelta" -> 0.0008563040810752187, 
           "attractive" -> True|>, <|"pimax" -> 0.002055093405729226, 
           "piDelta" -> 0.0014179811827953685, "prmax" -> 
            0.0013748543545389427, "prDelta" -> 0.0010722998438138628, 
           "attractive" -> True|>, <|"pimax" -> 0.001431468768231219, 
           "piDelta" -> 0.001431468768231219, "prmax" -> 
            0.0009822433130081292, "prDelta" -> 0.0009822433130081292, 
           "attractive" -> True|>, <|"pimax" -> 0.0014825847768053498, 
           "piDelta" -> 0.0013171592097222238, "prmax" -> 
            0.0010243802450277308, "prDelta" -> 0.0009241353058551299, 
           "attractive" -> True|>, <|"pimax" -> 0.0013776420797800679, 
           "piDelta" -> 0.0013175667630181322, "prmax" -> 
            0.0010102832325381075, "prDelta" -> 0.0009591594278295442, 
           "attractive" -> True|>, <|"pimax" -> 0.0016952277365866078, 
           "piDelta" -> 0.0009890672770064628, "prmax" -> 
            0.0011688816858026084, "prDelta" -> 0.000815762709778721, 
           "attractive" -> True|>, <|"pimax" -> 0.0015281368433365887, 
           "piDelta" -> 0.001210159955203352, "prmax" -> 
            0.0010843064296255625, "prDelta" -> 0.0010104042682549217, 
           "attractive" -> True|>, <|"pimax" -> 0.0017811151889791065, 
           "piDelta" -> 0.0011956758790439281, "prmax" -> 
            0.0012196453679981208, "prDelta" -> 0.0009534131642707122, 
           "attractive" -> True|>, <|"pimax" -> 0.0017128526283004617, 
           "piDelta" -> 0.0009842421504871576, "prmax" -> 
            0.0011973713802640785, "prDelta" -> 0.0008413720043279055, 
           "attractive" -> True|>, <|"pimax" -> 0.0018735504662125365, 
           "piDelta" -> 0.000907784332663041, "prmax" -> 
            0.0012218877714260138, "prDelta" -> 0.000777949505852897, 
           "attractive" -> True|>, <|"pimax" -> 0.0016437412141217806, 
           "piDelta" -> 0.001484168173646576, "prmax" -> 
            0.0010696651960846893, "prDelta" -> 0.00098736322955617, 
           "attractive" -> True|>, <|"pimax" -> 0.0019144702339418701, 
           "piDelta" -> 0.0008332140046569322, "prmax" -> 
            0.001217998834207493, "prDelta" -> 0.0008710491602531809, 
           "attractive" -> True|>, <|"pimax" -> 0.001638882407727886, 
           "piDelta" -> 0.0012690052749600716, "prmax" -> 
            0.001238059433567298, "prDelta" -> 0.001009506180310684, 
           "attractive" -> True|>, <|"pimax" -> 0.0015745880328748448, 
           "piDelta" -> 0.0015532248902157594, "prmax" -> 
            0.0011458212967810186, "prDelta" -> 0.0010259647572216299, 
           "attractive" -> True|>, <|"pimax" -> 0.0026054413839269237, 
           "piDelta" -> 0.0015466649890419266, "prmax" -> 
            0.0016595057794238598, "prDelta" -> 0.001130245081189953, 
           "attractive" -> True|>, <|"pimax" -> 0.001653384286804469, 
           "piDelta" -> 0.001002540832031167, "prmax" -> 
            0.0010981911524314387, "prDelta" -> 0.0008832243001766804, 
           "attractive" -> True|>, <|"pimax" -> 0.0022239874858694195, 
           "piDelta" -> 0.0009979650363170082, "prmax" -> 
            0.0014483247761323957, "prDelta" -> 0.0008821147532732996, 
           "attractive" -> True|>, <|"pimax" -> 0.0014874725021895992, 
           "piDelta" -> 0.0009471907361646398, "prmax" -> 
            0.0010429510016455963, "prDelta" -> 0.0008103930835857956, 
           "attractive" -> True|>, <|"pimax" -> 0.0015218372187022987, 
           "piDelta" -> 0.0012432373766611679, "prmax" -> 
            0.001010295865086279, "prDelta" -> 0.0010040170716890272, 
           "attractive" -> True|>, <|"pimax" -> 0.0015062340256192575, 
           "piDelta" -> 0.0010242822312835139, "prmax" -> 
            0.0009882518057073113, "prDelta" -> 0.0008898842668151764, 
           "attractive" -> True|>, <|"pimax" -> 0.0016033678809011568, 
           "piDelta" -> 0.0016033678809011568, "prmax" -> 
            0.0010756400654271443, "prDelta" -> 0.0010756400654271443, 
           "attractive" -> True|>, <|"pimax" -> 0.002262966696820455, 
           "piDelta" -> 0.0016288136850628938, "prmax" -> 
            0.0014795405780036995, "prDelta" -> 0.0011854397824931386, 
           "attractive" -> True|>, <|"pimax" -> 0.0018898423995864966, 
           "piDelta" -> 0.0018898423995864966, "prmax" -> 
            0.0012994702734586269, "prDelta" -> 0.0012994702734586269, 
           "attractive" -> True|>, <|"pimax" -> 0.0018187484293902619, 
           "piDelta" -> 0.0014168108162486478, "prmax" -> 
            0.0011525243456940893, "prDelta" -> 0.0010347915052324008, 
           "attractive" -> True|>, <|"pimax" -> 0.0021768465903886404, 
           "piDelta" -> 0.0010879631891366384, "prmax" -> 
            0.001325522366668843, "prDelta" -> 0.0009409379432302057, 
           "attractive" -> True|>, <|"pimax" -> 0.0023881800049680548, 
           "piDelta" -> 0.00122022312426791, "prmax" -> 0.001501898677056386, 
           "prDelta" -> 0.0010331556955912274, "attractive" -> True|>, 
          <|"pimax" -> 0.0014403329695310053, "piDelta" -> 
            0.001322266893224887, "prmax" -> 0.001044771695775029, 
           "prDelta" -> 0.001027364295704418, "attractive" -> True|>, 
          <|"pimax" -> 0.0015801702681490595, "piDelta" -> 
            0.001525785278623553, "prmax" -> 0.0012312030891293987, 
           "prDelta" -> 0.0012312030891293987, "attractive" -> True|>, 
          <|"pimax" -> 0.001639599774814446, "piDelta" -> 
            0.0012623663635428566, "prmax" -> 0.001056657781725184, 
           "prDelta" -> 0.0008182067672996288, "attractive" -> True|>, 
          <|"pimax" -> 0.001548562454457915, "piDelta" -> 
            0.0009523994450886116, "prmax" -> 0.0010833859140432006, 
           "prDelta" -> 0.0008179058825478182, "attractive" -> True|>, 
          <|"pimax" -> 0.0023988141281015554, "piDelta" -> 
            0.0010625978707897962, "prmax" -> 0.0014424430953064217, 
           "prDelta" -> 0.000858271009068116, "attractive" -> True|>, 
          <|"pimax" -> 0.0014711478317543816, "piDelta" -> 
            0.0014262866033227062, "prmax" -> 0.0009834511000685494, 
           "prDelta" -> 0.0009818939149034232, "attractive" -> True|>, 
          <|"pimax" -> 0.0018532530954506116, "piDelta" -> 
            0.0018532530954506116, "prmax" -> 0.001199507860721527, 
           "prDelta" -> 0.001199507860721527, "attractive" -> True|>, 
          <|"pimax" -> 0.0019069177832436773, "piDelta" -> 
            0.0017937786450271526, "prmax" -> 0.0012754577778160826, 
           "prDelta" -> 0.0011879217428335358, "attractive" -> True|>, 
          <|"pimax" -> 0.0018890872287290123, "piDelta" -> 
            0.0018890872287290123, "prmax" -> 0.0013138645782934664, 
           "prDelta" -> 0.0013138645782934664, "attractive" -> True|>, 
          <|"pimax" -> 0.001453220400011947, "piDelta" -> 
            0.0007437100980274369, "prmax" -> 0.0011141475796938756, 
           "prDelta" -> 0.0008061192822044023, "attractive" -> True|>, 
          <|"pimax" -> 0.0015657469834816592, "piDelta" -> 
            0.0008945674076941761, "prmax" -> 0.0011276730050031288, 
           "prDelta" -> 0.0007911210196085893, "attractive" -> True|>, 
          <|"pimax" -> 0.0020155002985720394, "piDelta" -> 
            0.0014179927816733292, "prmax" -> 0.00121185100257521, 
           "prDelta" -> 0.001023396312750429, "attractive" -> True|>, 
          <|"pimax" -> 0.0021028803098851944, "piDelta" -> 
            0.0021028803098851944, "prmax" -> 0.001417653374115817, 
           "prDelta" -> 0.001417653374115817, "attractive" -> True|>, 
          <|"pimax" -> 0.0019408737975294941, "piDelta" -> 
            0.001057681174766895, "prmax" -> 0.001210604755797609, 
           "prDelta" -> 0.0008650077988947578, "attractive" -> True|>, 
          <|"pimax" -> 0.0017903851880697018, "piDelta" -> 
            0.0017664086746745362, "prmax" -> 0.001190754299532384, 
           "prDelta" -> 0.001190754299532384, "attractive" -> True|>, 
          <|"pimax" -> 0.0017239972169798962, "piDelta" -> 
            0.001011221250645209, "prmax" -> 0.001238448411491353, 
           "prDelta" -> 0.000854601607723515, "attractive" -> True|>, 
          <|"pimax" -> 0.0015739376277335295, "piDelta" -> 
            0.0010614514235836262, "prmax" -> 0.0010143545583269995, 
           "prDelta" -> 0.0009178338940011988, "attractive" -> True|>, 
          <|"pimax" -> 0.0017843163363142542, "piDelta" -> 
            0.001405238611118144, "prmax" -> 0.0011676197765204395, 
           "prDelta" -> 0.001030424940052272, "attractive" -> True|>, 
          <|"pimax" -> 0.0018328506933733546, "piDelta" -> 
            0.0010453089377429605, "prmax" -> 0.001192558815187419, 
           "prDelta" -> 0.0008534462700273673, "attractive" -> True|>, 
          <|"pimax" -> 0.0017171428135545248, "piDelta" -> 
            0.0013302288835080121, "prmax" -> 0.0011034558335418457, 
           "prDelta" -> 0.0010138739764430139, "attractive" -> True|>, 
          <|"pimax" -> 0.001865559820422016, "piDelta" -> 
            0.0017455897758034526, "prmax" -> 0.0012808104804155837, 
           "prDelta" -> 0.0011806612773574046, "attractive" -> True|>, 
          <|"pimax" -> 0.002023686494230761, "piDelta" -> 
            0.0012303962648090069, "prmax" -> 0.0012922965915615594, 
           "prDelta" -> 0.0009437609816575671, "attractive" -> True|>, 
          <|"pimax" -> 0.0018400757807976184, "piDelta" -> 
            0.001323061624844808, "prmax" -> 0.0011253208856782711, 
           "prDelta" -> 0.001003877485794839, "attractive" -> True|>, 
          <|"pimax" -> 0.0014239896665541865, "piDelta" -> 
            0.0013151847620370407, "prmax" -> 0.0009785193092739703, 
           "prDelta" -> 0.0009785193092739703, "attractive" -> True|>, 
          <|"pimax" -> 0.001753586263031739, "piDelta" -> 
            0.0010992262476673812, "prmax" -> 0.0011973713758923184, 
           "prDelta" -> 0.0008585140849821791, "attractive" -> True|>, 
          <|"pimax" -> 0.0016855417791983957, "piDelta" -> 
            0.0012768428902817013, "prmax" -> 0.0009667957850092081, 
           "prDelta" -> 0.0009667957850092081, "attractive" -> True|>, 
          <|"pimax" -> 0.002009879529632327, "piDelta" -> 
            0.002009879529632327, "prmax" -> 0.0014007950665462115, 
           "prDelta" -> 0.0014007950665462115, "attractive" -> True|>, 
          <|"pimax" -> 0.0014187245632214344, "piDelta" -> 
            0.001132925025903455, "prmax" -> 0.0010765776131448552, 
           "prDelta" -> 0.0009605668792397646, "attractive" -> True|>, 
          <|"pimax" -> 0.00155249600129495, "piDelta" -> 0.00155249600129495, 
           "prmax" -> 0.0011406213904502822, "prDelta" -> 
            0.0011406213904502822, "attractive" -> True|>, 
          <|"pimax" -> 0.002336510152649146, "piDelta" -> 
            0.002130279843961648, "prmax" -> 0.0015026160064320318, 
           "prDelta" -> 0.0013735415688737916, "attractive" -> True|>, 
          <|"pimax" -> 0.00216356346893369, "piDelta" -> 0.00216356346893369, 
           "prmax" -> 0.0013361351050581278, "prDelta" -> 
            0.0013361351050581278, "attractive" -> True|>, 
          <|"pimax" -> 0.0018456576604695281, "piDelta" -> 
            0.0012928444518723729, "prmax" -> 0.0010598728020709972, 
           "prDelta" -> 0.0010598728020709972, "attractive" -> True|>, 
          <|"pimax" -> 0.002184582190062096, "piDelta" -> 
            0.0014104305312861482, "prmax" -> 0.00136278011253307, 
           "prDelta" -> 0.0009804690454902401, "attractive" -> True|>, 
          <|"pimax" -> 0.001489961825615762, "piDelta" -> 
            0.0010517816990496575, "prmax" -> 0.0010557104047027785, 
           "prDelta" -> 0.0008972915064581257, "attractive" -> True|>, 
          <|"pimax" -> 0.001755830136425637, "piDelta" -> 
            0.000993505388955468, "prmax" -> 0.0012720299564334403, 
           "prDelta" -> 0.0008509881570707082, "attractive" -> True|>, 
          <|"pimax" -> 0.0015826095428229828, "piDelta" -> 
            0.0010663186807393387, "prmax" -> 0.0009369392585845922, 
           "prDelta" -> 0.000857365283386887, "attractive" -> True|>, 
          <|"pimax" -> 0.001528039805125629, "piDelta" -> 
            0.0014604470587556697, "prmax" -> 0.001079684095003512, 
           "prDelta" -> 0.0010614952179597147, "attractive" -> True|>, 
          <|"pimax" -> 0.001524909796649898, "piDelta" -> 
            0.0011203501521052366, "prmax" -> 0.0010763430149635547, 
           "prDelta" -> 0.0009209618924361023, "attractive" -> True|>, 
          <|"pimax" -> 0.0016951908006168108, "piDelta" -> 
            0.001047034912860906, "prmax" -> 0.0011355192005255816, 
           "prDelta" -> 0.0009591880232729608, "attractive" -> True|>, 
          <|"pimax" -> 0.0018081003168833971, "piDelta" -> 
            0.0018081003168833971, "prmax" -> 0.001182560909145159, 
           "prDelta" -> 0.001182560909145159, "attractive" -> True|>, 
          <|"pimax" -> 0.0018814057586105256, "piDelta" -> 
            0.0013150285102084102, "prmax" -> 0.0012039187607613222, 
           "prDelta" -> 0.001016459946463283, "attractive" -> True|>, 
          <|"pimax" -> 0.0021796380541733882, "piDelta" -> 
            0.0015626094740155546, "prmax" -> 0.0012276253122920748, 
           "prDelta" -> 0.0011290500635594103, "attractive" -> True|>, 
          <|"pimax" -> 0.0017682926326681502, "piDelta" -> 
            0.0014579713522172091, "prmax" -> 0.0012511973082853524, 
           "prDelta" -> 0.0010186939150154321, "attractive" -> True|>, 
          <|"pimax" -> 0.0023376590257985987, "piDelta" -> 
            0.001746382860071549, "prmax" -> 0.001429168104352686, 
           "prDelta" -> 0.0012538031327161206, "attractive" -> True|>, 
          <|"pimax" -> 0.0017766434655855198, "piDelta" -> 
            0.0010717592590710379, "prmax" -> 0.0011853222801616408, 
           "prDelta" -> 0.0009019682370817145, "attractive" -> True|>, 
          <|"pimax" -> 0.0015441655028127909, "piDelta" -> 
            0.0011584315745371155, "prmax" -> 0.0010471489781898144, 
           "prDelta" -> 0.0009551205484320656, "attractive" -> True|>, 
          <|"pimax" -> 0.001787134335195598, "piDelta" -> 
            0.0008213016828032448, "prmax" -> 0.0011373770376191413, 
           "prDelta" -> 0.0008068281774796154, "attractive" -> True|>, 
          <|"pimax" -> 0.001700597179731257, "piDelta" -> 
            0.001700597179731257, "prmax" -> 0.0011643147646373142, 
           "prDelta" -> 0.0011643147646373142, "attractive" -> True|>, 
          <|"pimax" -> 0.001575746013145578, "piDelta" -> 
            0.001101208932915845, "prmax" -> 0.0010470556354722476, 
           "prDelta" -> 0.000998370605880561, "attractive" -> True|>, 
          <|"pimax" -> 0.0019908453429563515, "piDelta" -> 
            0.001193358699132628, "prmax" -> 0.0013163694440369322, 
           "prDelta" -> 0.0009620302934182563, "attractive" -> True|>, 
          <|"pimax" -> 0.0015317954146353138, "piDelta" -> 
            0.0013921415813507947, "prmax" -> 0.001106107585257621, 
           "prDelta" -> 0.0009499510161314772, "attractive" -> True|>, 
          <|"pimax" -> 0.0014978151411586035, "piDelta" -> 
            0.0013032085534091257, "prmax" -> 0.0010415500173992362, 
           "prDelta" -> 0.0010415500173992362, "attractive" -> True|>, 
          <|"pimax" -> 0.001883536371508726, "piDelta" -> 
            0.0010144048149500374, "prmax" -> 0.0012559392225022436, 
           "prDelta" -> 0.0008708510094935964, "attractive" -> True|>, 
          <|"pimax" -> 0.0015304659684549087, "piDelta" -> 
            0.001396153906535892, "prmax" -> 0.0010568195255548918, 
           "prDelta" -> 0.0010568195255548918, "attractive" -> True|>, 
          <|"pimax" -> 0.0017718493227080836, "piDelta" -> 
            0.0015232120397960694, "prmax" -> 0.0011055160228121991, 
           "prDelta" -> 0.0010814338701237247, "attractive" -> True|>, 
          <|"pimax" -> 0.0014461980554140567, "piDelta" -> 
            0.0013454617971984124, "prmax" -> 0.0010466712429093457, 
           "prDelta" -> 0.0010466712429093457, "attractive" -> True|>, 
          <|"pimax" -> 0.0018499370817387816, "piDelta" -> 
            0.0009654994068190572, "prmax" -> 0.0011671169963786098, 
           "prDelta" -> 0.0008010529550372545, "attractive" -> True|>, 
          <|"pimax" -> 0.0014142963561650508, "piDelta" -> 
            0.001327517290907847, "prmax" -> 0.000991184119809509, 
           "prDelta" -> 0.000991184119809509, "attractive" -> True|>, 
          <|"pimax" -> 0.0015064609190036228, "piDelta" -> 
            0.0008562916359970608, "prmax" -> 0.001036428101942686, 
           "prDelta" -> 0.0008390555967856178, "attractive" -> True|>, 
          <|"pimax" -> 0.0013143469844842377, "piDelta" -> 
            0.000849971499364947, "prmax" -> 0.000968262497067482, 
           "prDelta" -> 0.0008190119521618603, "attractive" -> True|>, 
          <|"pimax" -> 0.0017930775556852232, "piDelta" -> 
            0.001478570491563781, "prmax" -> 0.001168834170839784, 
           "prDelta" -> 0.0010657198786401837, "attractive" -> True|>, 
          <|"pimax" -> 0.0020661433387422386, "piDelta" -> 
            0.0009807033042525005, "prmax" -> 0.0012956265705292274, 
           "prDelta" -> 0.0009153482355927159, "attractive" -> True|>, 
          <|"pimax" -> 0.0016870152348953892, "piDelta" -> 
            0.001191584017845535, "prmax" -> 0.0010551004385789906, 
           "prDelta" -> 0.0010224413894846034, "attractive" -> True|>, 
          <|"pimax" -> 0.001786901182583915, "piDelta" -> 
            0.0015580973157651742, "prmax" -> 0.0011819334339938264, 
           "prDelta" -> 0.0010599476346004949, "attractive" -> True|>, 
          <|"pimax" -> 0.0019339774365800305, "piDelta" -> 
            0.0008567780570244765, "prmax" -> 0.0013090725999703242, 
           "prDelta" -> 0.0008566203574729542, "attractive" -> True|>, 
          <|"pimax" -> 0.0016084417810970104, "piDelta" -> 
            0.0013159741917879528, "prmax" -> 0.001084955843306172, 
           "prDelta" -> 0.0010140755571424328, "attractive" -> True|>, 
          <|"pimax" -> 0.0020285876024178553, "piDelta" -> 
            0.0020285876024178553, "prmax" -> 0.0012625203381192917, 
           "prDelta" -> 0.0012625203381192917, "attractive" -> True|>, 
          <|"pimax" -> 0.001643078115301473, "piDelta" -> 
            0.001643078115301473, "prmax" -> 0.0010675866844908689, 
           "prDelta" -> 0.0010675866844908689, "attractive" -> True|>, 
          <|"pimax" -> 0.0016153211046719075, "piDelta" -> 
            0.0007748995673697657, "prmax" -> 0.0011489767837967984, 
           "prDelta" -> 0.0007335980328198268, "attractive" -> True|>, 
          <|"pimax" -> 0.001843199431220586, "piDelta" -> 
            0.001843199431220586, "prmax" -> 0.0013618401217626694, 
           "prDelta" -> 0.0013618401217626694, "attractive" -> True|>, 
          <|"pimax" -> 0.001470343731962651, "piDelta" -> 
            0.0011849318051854177, "prmax" -> 0.0010836104520435168, 
           "prDelta" -> 0.0009769717981083041, "attractive" -> True|>, 
          <|"pimax" -> 0.001999120075086795, "piDelta" -> 
            0.001339264800070243, "prmax" -> 0.0011531569309691653, 
           "prDelta" -> 0.001063375762889203, "attractive" -> True|>, 
          <|"pimax" -> 0.0017213259837621344, "piDelta" -> 
            0.0016422824562533616, "prmax" -> 0.0013408206322792595, 
           "prDelta" -> 0.0012834284810395358, "attractive" -> True|>, 
          <|"pimax" -> 0.001492742570903795, "piDelta" -> 
            0.001407670268403354, "prmax" -> 0.0009809639293120254, 
           "prDelta" -> 0.0009809639293120254, "attractive" -> True|>, 
          <|"pimax" -> 0.001644829846092848, "piDelta" -> 
            0.0013205663012174507, "prmax" -> 0.0011333253835146707, 
           "prDelta" -> 0.0010286538591296897, "attractive" -> True|>, 
          <|"pimax" -> 0.0018291539863306552, "piDelta" -> 
            0.0009377376446460205, "prmax" -> 0.0011773102136481014, 
           "prDelta" -> 0.0008616592089995765, "attractive" -> True|>, 
          <|"pimax" -> 0.0018223345006689474, "piDelta" -> 
            0.001188734676068878, "prmax" -> 0.0011090077547878197, 
           "prDelta" -> 0.0009356179816548632, "attractive" -> True|>, 
          <|"pimax" -> 0.0017717788273633414, "piDelta" -> 
            0.0012425695205322274, "prmax" -> 0.001121354003143576, 
           "prDelta" -> 0.0009292182482055891, "attractive" -> True|>, 
          <|"pimax" -> 0.0016932856596016755, "piDelta" -> 
            0.0006336816774241268, "prmax" -> 0.0010923741383794911, 
           "prDelta" -> 0.0007553789873555086, "attractive" -> True|>, 
          <|"pimax" -> 0.001639132670941271, "piDelta" -> 
            0.001639132670941271, "prmax" -> 0.0010843012806474163, 
           "prDelta" -> 0.0010843012806474163, "attractive" -> True|>, 
          <|"pimax" -> 0.0016577919511316852, "piDelta" -> 
            0.001163699499728959, "prmax" -> 0.0011390257859536174, 
           "prDelta" -> 0.0010070988066246246, "attractive" -> True|>, 
          <|"pimax" -> 0.0017471790118929263, "piDelta" -> 
            0.0010103485445517812, "prmax" -> 0.001015211987360073, 
           "prDelta" -> 0.000847411627537818, "attractive" -> True|>, 
          <|"pimax" -> 0.0020439548228001407, "piDelta" -> 
            0.0008619067735361952, "prmax" -> 0.0013490950858962238, 
           "prDelta" -> 0.0007932688497423963, "attractive" -> True|>, 
          <|"pimax" -> 0.0014862743126445714, "piDelta" -> 
            0.001259082796815297, "prmax" -> 0.001043367887786497, 
           "prDelta" -> 0.000977400203645372, "attractive" -> True|>, 
          <|"pimax" -> 0.0014068968852905565, "piDelta" -> 
            0.0014068968852905565, "prmax" -> 0.001067221210999816, 
           "prDelta" -> 0.001067221210999816, "attractive" -> True|>, 
          <|"pimax" -> 0.0017462171224482982, "piDelta" -> 
            0.001330292584519529, "prmax" -> 0.0011489970289103937, 
           "prDelta" -> 0.0010574572224393817, "attractive" -> True|>, 
          <|"pimax" -> 0.001447936752539612, "piDelta" -> 
            0.001055657352721769, "prmax" -> 0.001060735863164512, 
           "prDelta" -> 0.000964420101306491, "attractive" -> True|>, 
          <|"pimax" -> 0.0016554346175649784, "piDelta" -> 
            0.0013269952879967767, "prmax" -> 0.0011099280163346134, 
           "prDelta" -> 0.0010800937698143848, "attractive" -> True|>, 
          <|"pimax" -> 0.002416380978854512, "piDelta" -> 
            0.0013337190972473561, "prmax" -> 0.0013182020565388453, 
           "prDelta" -> 0.001021274322081259, "attractive" -> True|>, 
          <|"pimax" -> 0.002315477516224539, "piDelta" -> 
            0.0012811856089733902, "prmax" -> 0.0013756033023038213, 
           "prDelta" -> 0.0009758350292279164, "attractive" -> True|>, 
          <|"pimax" -> 0.001605677525530449, "piDelta" -> 
            0.0015216932003259077, "prmax" -> 0.0011283661572651419, 
           "prDelta" -> 0.0011283661572651419, "attractive" -> True|>, 
          <|"pimax" -> 0.0017014207236713955, "piDelta" -> 
            0.0013041093074910113, "prmax" -> 0.0011756096617737322, 
           "prDelta" -> 0.0010637522260388142, "attractive" -> True|>, 
          <|"pimax" -> 0.0016344321270116001, "piDelta" -> 
            0.0010228948316284808, "prmax" -> 0.0010504263389280052, 
           "prDelta" -> 0.0008336413764704082, "attractive" -> True|>, 
          <|"pimax" -> 0.0018661172119218176, "piDelta" -> 
            0.0014407624681345114, "prmax" -> 0.0011968186016940343, 
           "prDelta" -> 0.001057250031615316, "attractive" -> True|>, 
          <|"pimax" -> 0.0017539079708609692, "piDelta" -> 
            0.0010729134300206888, "prmax" -> 0.0012253623319140427, 
           "prDelta" -> 0.0008976162967580105, "attractive" -> True|>, 
          <|"pimax" -> 0.0013762325356091328, "piDelta" -> 
            0.0012357315759461242, "prmax" -> 0.0010782186367268962, 
           "prDelta" -> 0.0009723903014787227, "attractive" -> True|>, 
          <|"pimax" -> 0.0018018897633999716, "piDelta" -> 
            0.0018018897633999716, "prmax" -> 0.001221525381237483, 
           "prDelta" -> 0.001221525381237483, "attractive" -> True|>, 
          <|"pimax" -> 0.002243873470634775, "piDelta" -> 
            0.0011685120984485451, "prmax" -> 0.0014716411948176523, 
           "prDelta" -> 0.000983771031125241, "attractive" -> True|>, 
          <|"pimax" -> 0.0017695653259357691, "piDelta" -> 
            0.0011536337527058899, "prmax" -> 0.0011441602692157829, 
           "prDelta" -> 0.0009314104748051312, "attractive" -> True|>, 
          <|"pimax" -> 0.0019489680731183186, "piDelta" -> 
            0.0008687515094622209, "prmax" -> 0.0010804310183592943, 
           "prDelta" -> 0.0008322648336997132, "attractive" -> True|>, 
          <|"pimax" -> 0.0021778722193949844, "piDelta" -> 
            0.001318059913123955, "prmax" -> 0.0014165751616330537, 
           "prDelta" -> 0.0010893976299337054, "attractive" -> True|>, 
          <|"pimax" -> 0.001682668678535642, "piDelta" -> 
            0.0016279099228925407, "prmax" -> 0.0012111946285879285, 
           "prDelta" -> 0.0011498517383987069, "attractive" -> True|>, 
          <|"pimax" -> 0.0014990018071860131, "piDelta" -> 
            0.0014990018071860131, "prmax" -> 0.0010607179138316539, 
           "prDelta" -> 0.0010607179138316539, "attractive" -> True|>, 
          <|"pimax" -> 0.0020587590444290527, "piDelta" -> 
            0.0005893813376730055, "prmax" -> 0.0012650281460080224, 
           "prDelta" -> 0.0006996294267310612, "attractive" -> True|>, 
          <|"pimax" -> 0.001595523293441701, "piDelta" -> 
            0.0013123681753461742, "prmax" -> 0.0010883136521696306, 
           "prDelta" -> 0.0009844385902244427, "attractive" -> True|>, 
          <|"pimax" -> 0.0016803685981081474, "piDelta" -> 
            0.0006783602433385767, "prmax" -> 0.001069418357526358, 
           "prDelta" -> 0.0007398641896245239, "attractive" -> True|>, 
          <|"pimax" -> 0.0014623445751783507, "piDelta" -> 
            0.0011286232442698342, "prmax" -> 0.0010408863731596208, 
           "prDelta" -> 0.0009551065038183369, "attractive" -> True|>, 
          <|"pimax" -> 0.0016720294312876994, "piDelta" -> 
            0.0009152783025427669, "prmax" -> 0.0011988458809209254, 
           "prDelta" -> 0.0008181438866006873, "attractive" -> True|>, 
          <|"pimax" -> 0.0016574650540070084, "piDelta" -> 
            0.0015673915949157994, "prmax" -> 0.0012391687247847217, 
           "prDelta" -> 0.0010710847429017643, "attractive" -> True|>, 
          <|"pimax" -> 0.002079067411214458, "piDelta" -> 
            0.0012855597921395097, "prmax" -> 0.0014150866756977858, 
           "prDelta" -> 0.0009627902595026191, "attractive" -> True|>, 
          <|"pimax" -> 0.0014146285833221276, "piDelta" -> 
            0.0011581852582610123, "prmax" -> 0.001013224799482587, 
           "prDelta" -> 0.0009328486217234596, "attractive" -> True|>, 
          <|"pimax" -> 0.0018828350368854981, "piDelta" -> 
            0.0013190702459919264, "prmax" -> 0.0010643454325211116, 
           "prDelta" -> 0.0010157947397874962, "attractive" -> True|>, 
          <|"pimax" -> 0.001822929678652535, "piDelta" -> 
            0.0012893795431510276, "prmax" -> 0.0011362068340504228, 
           "prDelta" -> 0.0010076508185824819, "attractive" -> True|>, 
          <|"pimax" -> 0.0016238789121981062, "piDelta" -> 
            0.000900682102714119, "prmax" -> 0.0011018699558146589, 
           "prDelta" -> 0.0008465776759225327, "attractive" -> True|>, 
          <|"pimax" -> 0.0017141191516021135, "piDelta" -> 
            0.0016049891837852037, "prmax" -> 0.0011862772352213382, 
           "prDelta" -> 0.001161510622503896, "attractive" -> True|>, 
          <|"pimax" -> 0.0018674718271475318, "piDelta" -> 
            0.001401293479235717, "prmax" -> 0.0011004193370460066, 
           "prDelta" -> 0.0010270453370356872, "attractive" -> True|>, 
          <|"pimax" -> 0.0015918915868079844, "piDelta" -> 
            0.0014058498412399566, "prmax" -> 0.0010907607501097869, 
           "prDelta" -> 0.0010764078792510473, "attractive" -> True|>, 
          <|"pimax" -> 0.0018070475815550214, "piDelta" -> 
            0.0018070475815550214, "prmax" -> 0.0012701404001463463, 
           "prDelta" -> 0.0012701404001463463, "attractive" -> True|>, 
          <|"pimax" -> 0.001491674333712555, "piDelta" -> 
            0.0013209459083901958, "prmax" -> 0.0011114688210676683, 
           "prDelta" -> 0.0009755861038922087, "attractive" -> True|>, 
          <|"pimax" -> 0.00145562569922557, "piDelta" -> 
            0.001387569056279183, "prmax" -> 0.0010877072056512161, 
           "prDelta" -> 0.0010564088220691508, "attractive" -> True|>, 
          <|"pimax" -> 0.0016775442021831365, "piDelta" -> 
            0.0011661770293119045, "prmax" -> 0.0011063464308277377, 
           "prDelta" -> 0.0009090696020334668, "attractive" -> True|>, 
          <|"pimax" -> 0.0013972945305870087, "piDelta" -> 
            0.0009759137842077541, "prmax" -> 0.0009896063493537639, 
           "prDelta" -> 0.0008021402100142242, "attractive" -> True|>, 
          <|"pimax" -> 0.0017284980110450895, "piDelta" -> 
            0.0010584900319676946, "prmax" -> 0.0011955892330838425, 
           "prDelta" -> 0.0008890980106901756, "attractive" -> True|>, 
          <|"pimax" -> 0.001377315762446379, "piDelta" -> 
            0.001316695456379006, "prmax" -> 0.0009987940084522015, 
           "prDelta" -> 0.0009987940084522015, "attractive" -> True|>, 
          <|"pimax" -> 0.0016919400749097224, "piDelta" -> 
            0.0012896234149582801, "prmax" -> 0.0011390817582219285, 
           "prDelta" -> 0.001064860028113274, "attractive" -> True|>, 
          <|"pimax" -> 0.0017097509134136085, "piDelta" -> 
            0.0012371195696317, "prmax" -> 0.0012110824341638527, 
           "prDelta" -> 0.0010483992814954005, "attractive" -> True|>, 
          <|"pimax" -> 0.0015719916067208934, "piDelta" -> 
            0.0015719916067208934, "prmax" -> 0.0011228801992815129, 
           "prDelta" -> 0.0011228801992815129, "attractive" -> True|>, 
          <|"pimax" -> 0.0019129103964828477, "piDelta" -> 
            0.001164150937571706, "prmax" -> 0.0012315548679857865, 
           "prDelta" -> 0.0009607766001330276, "attractive" -> True|>, 
          <|"pimax" -> 0.002087400468447507, "piDelta" -> 
            0.002087400468447507, "prmax" -> 0.0013725796219853645, 
           "prDelta" -> 0.0013725796219853645, "attractive" -> True|>, 
          <|"pimax" -> 0.0016566762829408397, "piDelta" -> 
            0.0014885827323760622, "prmax" -> 0.0010777629183582119, 
           "prDelta" -> 0.0009853386768935474, "attractive" -> True|>, 
          <|"pimax" -> 0.001835696587458457, "piDelta" -> 
            0.0012926937929320123, "prmax" -> 0.0012714311405437272, 
           "prDelta" -> 0.001036555116727662, "attractive" -> True|>, 
          <|"pimax" -> 0.0016855649664647518, "piDelta" -> 
            0.0009176068305400526, "prmax" -> 0.0011604774211847733, 
           "prDelta" -> 0.0008018588446186359, "attractive" -> True|>, 
          <|"pimax" -> 0.001562144949625354, "piDelta" -> 
            0.0009678571063389459, "prmax" -> 0.0011420073430631994, 
           "prDelta" -> 0.0008762905692357172, "attractive" -> True|>, 
          <|"pimax" -> 0.0017791536995148084, "piDelta" -> 
            0.0017791536995148084, "prmax" -> 0.0012577587149084817, 
           "prDelta" -> 0.0012577587149084817, "attractive" -> True|>, 
          <|"pimax" -> 0.001854277596022496, "piDelta" -> 
            0.001783700364894417, "prmax" -> 0.0012199375685783428, 
           "prDelta" -> 0.0011222503118213563, "attractive" -> True|>, 
          <|"pimax" -> 0.0017370590085387055, "piDelta" -> 
            0.0017370590085387055, "prmax" -> 0.0012167090820745135, 
           "prDelta" -> 0.0012167090820745135, "attractive" -> True|>, 
          <|"pimax" -> 0.0015961410018084101, "piDelta" -> 
            0.0012263159144027074, "prmax" -> 0.0010924280113607336, 
           "prDelta" -> 0.0009414585252913348, "attractive" -> True|>, 
          <|"pimax" -> 0.0014664419820260921, "piDelta" -> 
            0.0011470388398793741, "prmax" -> 0.000956453679568969, 
           "prDelta" -> 0.0009330733053705384, "attractive" -> True|>, 
          <|"pimax" -> 0.0014168682354699905, "piDelta" -> 
            0.000906603412657127, "prmax" -> 0.0010609093169421614, 
           "prDelta" -> 0.0007993033708560645, "attractive" -> True|>, 
          <|"pimax" -> 0.0018041304699165212, "piDelta" -> 
            0.0018041304699165212, "prmax" -> 0.001318734520239617, 
           "prDelta" -> 0.001318734520239617, "attractive" -> True|>, 
          <|"pimax" -> 0.0015594549574635599, "piDelta" -> 
            0.0012117769520536702, "prmax" -> 0.0010503463975311547, 
           "prDelta" -> 0.0009450959621742732, "attractive" -> True|>, 
          <|"pimax" -> 0.0024955816941565306, "piDelta" -> 
            0.0024955816941565306, "prmax" -> 0.0013449018594303948, 
           "prDelta" -> 0.0013449018594303948, "attractive" -> True|>, 
          <|"pimax" -> 0.0022393275619899088, "piDelta" -> 
            0.0010230915897210973, "prmax" -> 0.0013974413715258298, 
           "prDelta" -> 0.0008430932396133979, "attractive" -> True|>, 
          <|"pimax" -> 0.0016355879987166894, "piDelta" -> 
            0.0013731677942263982, "prmax" -> 0.0011655228056914129, 
           "prDelta" -> 0.001048669051989414, "attractive" -> True|>, 
          <|"pimax" -> 0.0016002339254517575, "piDelta" -> 
            0.0016002339254517575, "prmax" -> 0.0011984907538003578, 
           "prDelta" -> 0.0011984907538003578, "attractive" -> True|>, 
          <|"pimax" -> 0.0015736043720073797, "piDelta" -> 
            0.0008275221055860573, "prmax" -> 0.0009385936902971344, 
           "prDelta" -> 0.0007788281458119802, "attractive" -> True|>, 
          <|"pimax" -> 0.0017412565626539194, "piDelta" -> 
            0.0009266645168669203, "prmax" -> 0.00091422427929172, 
           "prDelta" -> 0.00091422427929172, "attractive" -> True|>, 
          <|"pimax" -> 0.0014918727159161926, "piDelta" -> 
            0.001187133544193709, "prmax" -> 0.001022207622643209, 
           "prDelta" -> 0.0009561738480551454, "attractive" -> True|>, 
          <|"pimax" -> 0.001895549456998743, "piDelta" -> 
            0.001895549456998743, "prmax" -> 0.0012972778811648, 
           "prDelta" -> 0.0012972778811648, "attractive" -> True|>, 
          <|"pimax" -> 0.0017177769473661496, "piDelta" -> 
            0.0017177769473661496, "prmax" -> 0.0012356020856596581, 
           "prDelta" -> 0.0012356020856596581, "attractive" -> True|>, 
          <|"pimax" -> 0.0024960811614174773, "piDelta" -> 
            0.002125245262792217, "prmax" -> 0.0016388124238373568, 
           "prDelta" -> 0.0013996161585562922, "attractive" -> True|>, 
          <|"pimax" -> 0.0027617337317076005, "piDelta" -> 
            0.000909528994540776, "prmax" -> 0.0016950004087550128, 
           "prDelta" -> 0.0008416801216342592, "attractive" -> True|>, 
          <|"pimax" -> 0.0015316176291374941, "piDelta" -> 
            0.0010050440321327432, "prmax" -> 0.0010461439647765991, 
           "prDelta" -> 0.000885380522190333, "attractive" -> True|>, 
          <|"pimax" -> 0.002755519831378053, "piDelta" -> 
            0.002755519831378053, "prmax" -> 0.0017518795420336296, 
           "prDelta" -> 0.0017518795420336296, "attractive" -> True|>, 
          <|"pimax" -> 0.0016222472330340483, "piDelta" -> 
            0.0016222472330340483, "prmax" -> 0.0011282116611837096, 
           "prDelta" -> 0.0011282116611837096, "attractive" -> True|>, 
          <|"pimax" -> 0.001987198083296313, "piDelta" -> 
            0.0012426158443933713, "prmax" -> 0.0013507191515083426, 
           "prDelta" -> 0.0010096765831436743, "attractive" -> True|>, 
          <|"pimax" -> 0.001809657888729871, "piDelta" -> 
            0.001605600511249578, "prmax" -> 0.0011709589571176698, 
           "prDelta" -> 0.00112204276521334, "attractive" -> True|>, 
          <|"pimax" -> 0.0015170291854384275, "piDelta" -> 
            0.000978998373653677, "prmax" -> 0.001043294394283837, 
           "prDelta" -> 0.000819185421635827, "attractive" -> True|>, 
          <|"pimax" -> 0.0016694254947877394, "piDelta" -> 
            0.0014147171269487933, "prmax" -> 0.0011317930181616472, 
           "prDelta" -> 0.0011317930181616472, "attractive" -> True|>, 
          <|"pimax" -> 0.0017628961590239374, "piDelta" -> 
            0.0010252717388842727, "prmax" -> 0.0011184706667114036, 
           "prDelta" -> 0.0008491276724419068, "attractive" -> True|>, 
          <|"pimax" -> 0.0019046755072540608, "piDelta" -> 
            0.0009366207366823541, "prmax" -> 0.0011253752477248984, 
           "prDelta" -> 0.0008734382746477829, "attractive" -> True|>, 
          <|"pimax" -> 0.001657467295547179, "piDelta" -> 
            0.0012076521309484914, "prmax" -> 0.001163619394525644, 
           "prDelta" -> 0.000958524821880824, "attractive" -> True|>, 
          <|"pimax" -> 0.0018936614056137132, "piDelta" -> 
            0.0011765545959269669, "prmax" -> 0.0011961570101181023, 
           "prDelta" -> 0.0009666351010766633, "attractive" -> True|>, 
          <|"pimax" -> 0.0018021005270106418, "piDelta" -> 
            0.0013933308538090945, "prmax" -> 0.0012101912325291706, 
           "prDelta" -> 0.0010643977566978731, "attractive" -> True|>, 
          <|"pimax" -> 0.001551022210138172, "piDelta" -> 
            0.001448493881194478, "prmax" -> 0.0010640465659814962, 
           "prDelta" -> 0.0010640465659814962, "attractive" -> True|>, 
          <|"pimax" -> 0.002009628406007765, "piDelta" -> 
            0.0017867700428056577, "prmax" -> 0.0012753626888874121, 
           "prDelta" -> 0.0012753626888874121, "attractive" -> True|>, 
          <|"pimax" -> 0.0020048696734969785, "piDelta" -> 
            0.0017556637750720141, "prmax" -> 0.0012428188344648723, 
           "prDelta" -> 0.0010819407329079175, "attractive" -> True|>, 
          <|"pimax" -> 0.001914216445483158, "piDelta" -> 
            0.0011700867693323104, "prmax" -> 0.0012779092627963568, 
           "prDelta" -> 0.0009139888397489761, "attractive" -> True|>, 
          <|"pimax" -> 0.0013968366043249588, "piDelta" -> 
            0.0013120622938746999, "prmax" -> 0.0010242130423937653, 
           "prDelta" -> 0.0010242130423937653, "attractive" -> True|>, 
          <|"pimax" -> 0.0013793444948816366, "piDelta" -> 
            0.0012669719703752764, "prmax" -> 0.0010721071238945182, 
           "prDelta" -> 0.0010721071238945182, "attractive" -> True|>, 
          <|"pimax" -> 0.0018594592678056524, "piDelta" -> 
            0.0014816847926236076, "prmax" -> 0.0014011784562020973, 
           "prDelta" -> 0.0010967721007273808, "attractive" -> True|>, 
          <|"pimax" -> 0.001935437092122869, "piDelta" -> 
            0.0012250554345219207, "prmax" -> 0.0012448697935912635, 
           "prDelta" -> 0.0009500294258630443, "attractive" -> True|>, 
          <|"pimax" -> 0.0016228712469260195, "piDelta" -> 
            0.0007937589948444418, "prmax" -> 0.00109834577862907, 
           "prDelta" -> 0.0007440103441145885, "attractive" -> True|>, 
          <|"pimax" -> 0.0018888972455799924, "piDelta" -> 
            0.0013971139678660347, "prmax" -> 0.001100991359044361, 
           "prDelta" -> 0.0010271862834419863, "attractive" -> True|>, 
          <|"pimax" -> 0.001766502059492973, "piDelta" -> 
            0.0014463433380999884, "prmax" -> 0.001136383990900643, 
           "prDelta" -> 0.001109756235111162, "attractive" -> True|>, 
          <|"pimax" -> 0.0016158387936385415, "piDelta" -> 
            0.0012171300100287435, "prmax" -> 0.0010374130409815873, 
           "prDelta" -> 0.0010154342307543878, "attractive" -> True|>, 
          <|"pimax" -> 0.0012939160052734648, "piDelta" -> 
            0.0009347994445475416, "prmax" -> 0.0009388120169585341, 
           "prDelta" -> 0.0008036102562004611, "attractive" -> True|>, 
          <|"pimax" -> 0.0015141389417307567, "piDelta" -> 
            0.0013091110189561417, "prmax" -> 0.0010610649561919312, 
           "prDelta" -> 0.001005368576430989, "attractive" -> True|>, 
          <|"pimax" -> 0.0016869073686743047, "piDelta" -> 
            0.0014203524919646185, "prmax" -> 0.0011423403236927175, 
           "prDelta" -> 0.0010882812010867666, "attractive" -> True|>, 
          <|"pimax" -> 0.0017057710890196636, "piDelta" -> 
            0.0014859781906421858, "prmax" -> 0.001142781503082051, 
           "prDelta" -> 0.001045734500681054, "attractive" -> True|>, 
          <|"pimax" -> 0.0015923368890604526, "piDelta" -> 
            0.001425921944045895, "prmax" -> 0.0011594004764161662, 
           "prDelta" -> 0.0010672998010478449, "attractive" -> True|>, 
          <|"pimax" -> 0.0016876865605047523, "piDelta" -> 
            0.0016876865605047523, "prmax" -> 0.0012317301860243946, 
           "prDelta" -> 0.0012317301860243946, "attractive" -> True|>, 
          <|"pimax" -> 0.0017275368721333764, "piDelta" -> 
            0.0006720161147670615, "prmax" -> 0.0011193736637181452, 
           "prDelta" -> 0.0006929105998615382, "attractive" -> True|>, 
          <|"pimax" -> 0.0023628504856681933, "piDelta" -> 
            0.0014948689009406967, "prmax" -> 0.00144093198085038, 
           "prDelta" -> 0.0011738563199247005, "attractive" -> True|>, 
          <|"pimax" -> 0.001503013916792964, "piDelta" -> 
            0.0014583609835199902, "prmax" -> 0.001101920884500841, 
           "prDelta" -> 0.001101920884500841, "attractive" -> True|>, 
          <|"pimax" -> 0.0019175475371741653, "piDelta" -> 
            0.0019175475371741653, "prmax" -> 0.0011920771639421016, 
           "prDelta" -> 0.0011920771639421016, "attractive" -> True|>, 
          <|"pimax" -> 0.0017731218138443523, "piDelta" -> 
            0.0013015823764919421, "prmax" -> 0.0011417969725534222, 
           "prDelta" -> 0.0010349051605969863, "attractive" -> True|>, 
          <|"pimax" -> 0.0016980783755676482, "piDelta" -> 
            0.0009273375546885941, "prmax" -> 0.001122515928711449, 
           "prDelta" -> 0.0008264009608792102, "attractive" -> True|>, 
          <|"pimax" -> 0.0017068983855423152, "piDelta" -> 
            0.0017068983855423152, "prmax" -> 0.001198496238509145, 
           "prDelta" -> 0.001198496238509145, "attractive" -> True|>, 
          <|"pimax" -> 0.0017503229344131468, "piDelta" -> 
            0.0017503229344131468, "prmax" -> 0.0011832325574831436, 
           "prDelta" -> 0.0011832325574831436, "attractive" -> True|>, 
          <|"pimax" -> 0.0015921673799723112, "piDelta" -> 
            0.001548343542195473, "prmax" -> 0.0012358483208161238, 
           "prDelta" -> 0.0012358483208161238, "attractive" -> True|>, 
          <|"pimax" -> 0.0016561679634911036, "piDelta" -> 
            0.0015506774802504016, "prmax" -> 0.0011207520977580643, 
           "prDelta" -> 0.0011207520977580643, "attractive" -> True|>, 
          <|"pimax" -> 0.0018338555528973762, "piDelta" -> 
            0.0012322155508200383, "prmax" -> 0.0012050314942414796, 
           "prDelta" -> 0.000944212041076748, "attractive" -> True|>, 
          <|"pimax" -> 0.0018807230762706458, "piDelta" -> 
            0.001394972120729543, "prmax" -> 0.0011865707124094163, 
           "prDelta" -> 0.001081972159741928, "attractive" -> True|>, 
          <|"pimax" -> 0.0015339642939313175, "piDelta" -> 
            0.001390520723880796, "prmax" -> 0.0010629278613354537, 
           "prDelta" -> 0.0010629278613354537, "attractive" -> True|>, 
          <|"pimax" -> 0.001722519111827223, "piDelta" -> 
            0.001722519111827223, "prmax" -> 0.0011983758553419685, 
           "prDelta" -> 0.0011983758553419685, "attractive" -> True|>, 
          <|"pimax" -> 0.0016772478512272345, "piDelta" -> 
            0.0012930201764560839, "prmax" -> 0.001190760902437221, 
           "prDelta" -> 0.0010493579417432174, "attractive" -> True|>, 
          <|"pimax" -> 0.001621769612993252, "piDelta" -> 
            0.000891850510470653, "prmax" -> 0.0012452976524156523, 
           "prDelta" -> 0.0007577972268446947, "attractive" -> True|>, 
          <|"pimax" -> 0.0019600720048173906, "piDelta" -> 
            0.0019600720048173906, "prmax" -> 0.0012646544236106574, 
           "prDelta" -> 0.0012646544236106574, "attractive" -> True|>, 
          <|"pimax" -> 0.0016143692503760515, "piDelta" -> 
            0.001501581272483681, "prmax" -> 0.001133242328717745, 
           "prDelta" -> 0.0010760496519383763, "attractive" -> True|>, 
          <|"pimax" -> 0.0016675702333808714, "piDelta" -> 
            0.0013515209294335082, "prmax" -> 0.0010573102416882513, 
           "prDelta" -> 0.0010251085241107293, "attractive" -> True|>, 
          <|"pimax" -> 0.0018870879314217635, "piDelta" -> 
            0.0015599151903384321, "prmax" -> 0.0012072569365685125, 
           "prDelta" -> 0.0012072569365685125, "attractive" -> True|>, 
          <|"pimax" -> 0.0017341345553620235, "piDelta" -> 
            0.0009640000258231565, "prmax" -> 0.00111962452361797, 
           "prDelta" -> 0.0008420122651212265, "attractive" -> True|>, 
          <|"pimax" -> 0.0017040346706886527, "piDelta" -> 
            0.001661578817679695, "prmax" -> 0.00106892042963585, 
           "prDelta" -> 0.00106892042963585, "attractive" -> True|>, 
          <|"pimax" -> 0.0013030920401408293, "piDelta" -> 
            0.0010650720046530306, "prmax" -> 0.0009147609565033648, 
           "prDelta" -> 0.000873912862624551, "attractive" -> True|>, 
          <|"pimax" -> 0.002219423561344017, "piDelta" -> 
            0.0012875870778035617, "prmax" -> 0.0013970882064119662, 
           "prDelta" -> 0.0009816255424168363, "attractive" -> True|>, 
          <|"pimax" -> 0.001556230222104803, "piDelta" -> 
            0.0010431680579708134, "prmax" -> 0.00107864734470821, 
           "prDelta" -> 0.0008793661413545083, "attractive" -> True|>, 
          <|"pimax" -> 0.0017065299852068202, "piDelta" -> 
            0.0011736046895053137, "prmax" -> 0.001149366040261178, 
           "prDelta" -> 0.0009051140799571826, "attractive" -> True|>, 
          <|"pimax" -> 0.0013500354077982677, "piDelta" -> 
            0.0013500354077982677, "prmax" -> 0.0010761469676047637, 
           "prDelta" -> 0.0010162840374735062, "attractive" -> True|>, 
          <|"pimax" -> 0.0017859561862271604, "piDelta" -> 
            0.0017107768767204033, "prmax" -> 0.001228475583707243, 
           "prDelta" -> 0.001228475583707243, "attractive" -> True|>, 
          <|"pimax" -> 0.0015622316882780928, "piDelta" -> 
            0.0005179518448017367, "prmax" -> 0.0010419200640085279, 
           "prDelta" -> 0.0006906723235307377, "attractive" -> True|>, 
          <|"pimax" -> 0.0015465277223846523, "piDelta" -> 
            0.0008535910083787849, "prmax" -> 0.0010675306360380772, 
           "prDelta" -> 0.0008274092178260911, "attractive" -> True|>, 
          <|"pimax" -> 0.0014929418284674663, "piDelta" -> 
            0.0014600540190982726, "prmax" -> 0.0010901234563580411, 
           "prDelta" -> 0.0010901234563580411, "attractive" -> True|>, 
          <|"pimax" -> 0.001729093869716583, "piDelta" -> 
            0.0011028014095161335, "prmax" -> 0.0010481612006296665, 
           "prDelta" -> 0.0009489101204904394, "attractive" -> True|>, 
          <|"pimax" -> 0.001575781335714048, "piDelta" -> 
            0.0011698616177761606, "prmax" -> 0.0010462082795052062, 
           "prDelta" -> 0.0009950811505661198, "attractive" -> True|>, 
          <|"pimax" -> 0.0016877983295167267, "piDelta" -> 
            0.0014422994771910507, "prmax" -> 0.001147228033842612, 
           "prDelta" -> 0.0010728830805089393, "attractive" -> True|>, 
          <|"pimax" -> 0.002207539155251408, "piDelta" -> 
            0.0010663343891602636, "prmax" -> 0.0013718863360414604, 
           "prDelta" -> 0.000925414516945628, "attractive" -> True|>, 
          <|"pimax" -> 0.0013713358475838018, "piDelta" -> 
            0.0011726395031935342, "prmax" -> 0.0009604539233607237, 
           "prDelta" -> 0.0009604539233607237, "attractive" -> True|>, 
          <|"pimax" -> 0.0018073471750013395, "piDelta" -> 
            0.0009978661484577522, "prmax" -> 0.0012684805497971223, 
           "prDelta" -> 0.0008686460721250958, "attractive" -> True|>, 
          <|"pimax" -> 0.0016243270491453025, "piDelta" -> 
            0.0008412835084127417, "prmax" -> 0.0010496483428272536, 
           "prDelta" -> 0.0007809787265318256, "attractive" -> True|>, 
          <|"pimax" -> 0.0024902099558538914, "piDelta" -> 
            0.0024902099558538914, "prmax" -> 0.0015829375472596547, 
           "prDelta" -> 0.0015829375472596547, "attractive" -> True|>, 
          <|"pimax" -> 0.001850669902110346, "piDelta" -> 
            0.001850669902110346, "prmax" -> 0.0011163073518064474, 
           "prDelta" -> 0.0011163073518064474, "attractive" -> True|>, 
          <|"pimax" -> 0.0015430526643879588, "piDelta" -> 
            0.0010678706728903427, "prmax" -> 0.0010795243563276027, 
           "prDelta" -> 0.0008676163257551731, "attractive" -> True|>, 
          <|"pimax" -> 0.0016026792761850432, "piDelta" -> 
            0.0015427022027995154, "prmax" -> 0.0010771718660041408, 
           "prDelta" -> 0.0010595182008846626, "attractive" -> True|>, 
          <|"pimax" -> 0.0017715153098037436, "piDelta" -> 
            0.0012010959077100336, "prmax" -> 0.0010985241315242503, 
           "prDelta" -> 0.0009020551359486922, "attractive" -> True|>, 
          <|"pimax" -> 0.001484613237831597, "piDelta" -> 
            0.0013545817292382122, "prmax" -> 0.0010574566118102913, 
           "prDelta" -> 0.000988966610227036, "attractive" -> True|>, 
          <|"pimax" -> 0.001710988244548652, "piDelta" -> 
            0.001710988244548652, "prmax" -> 0.0011881060298173155, 
           "prDelta" -> 0.0011881060298173155, "attractive" -> True|>, 
          <|"pimax" -> 0.0018274424863294104, "piDelta" -> 
            0.001792727641021384, "prmax" -> 0.0013100553480679374, 
           "prDelta" -> 0.0013100553480679374, "attractive" -> True|>, 
          <|"pimax" -> 0.0017351527626551743, "piDelta" -> 
            0.0012411991230609242, "prmax" -> 0.0011932459173380468, 
           "prDelta" -> 0.0009182788208013305, "attractive" -> True|>, 
          <|"pimax" -> 0.0015160543025777903, "piDelta" -> 
            0.001330039142300036, "prmax" -> 0.0011249298944067349, 
           "prDelta" -> 0.0009697254822925141, "attractive" -> True|>, 
          <|"pimax" -> 0.001957461662830555, "piDelta" -> 
            0.001877540589971698, "prmax" -> 0.0013871477073124647, 
           "prDelta" -> 0.0012227563526349754, "attractive" -> True|>, 
          <|"pimax" -> 0.0015778308285743115, "piDelta" -> 
            0.0014105918424861643, "prmax" -> 0.001187979708602697, 
           "prDelta" -> 0.0010210157475906353, "attractive" -> True|>, 
          <|"pimax" -> 0.0022442318261936636, "piDelta" -> 
            0.0012742787125722564, "prmax" -> 0.0012602220220376001, 
           "prDelta" -> 0.0009525926196134049, "attractive" -> True|>, 
          <|"pimax" -> 0.0016984872303250661, "piDelta" -> 
            0.001116504126736207, "prmax" -> 0.0011506494419962986, 
           "prDelta" -> 0.0009410493857545459, "attractive" -> True|>, 
          <|"pimax" -> 0.0014992692228038202, "piDelta" -> 
            0.001411437923719129, "prmax" -> 0.0011073070091409528, 
           "prDelta" -> 0.0011073070091409528, "attractive" -> True|>, 
          <|"pimax" -> 0.0015183342758422406, "piDelta" -> 
            0.0014974703052127597, "prmax" -> 0.0010816566552546813, 
           "prDelta" -> 0.0010816566552546813, "attractive" -> True|>, 
          <|"pimax" -> 0.00211360976045094, "piDelta" -> 
            0.0010639941744462903, "prmax" -> 0.0014253422991190152, 
           "prDelta" -> 0.000904455693355384, "attractive" -> True|>, 
          <|"pimax" -> 0.001518332555960524, "piDelta" -> 
            0.001117432670778678, "prmax" -> 0.0010785236592613958, 
           "prDelta" -> 0.0008596249050662487, "attractive" -> True|>, 
          <|"pimax" -> 0.0014275979812228999, "piDelta" -> 
            0.0012035252072906486, "prmax" -> 0.001042621264467446, 
           "prDelta" -> 0.0010101307944119502, "attractive" -> True|>, 
          <|"pimax" -> 0.0012908973712203846, "piDelta" -> 
            0.0010714711098711088, "prmax" -> 0.0009472114656199381, 
           "prDelta" -> 0.0008985314941204986, "attractive" -> True|>, 
          <|"pimax" -> 0.0015271032645354692, "piDelta" -> 
            0.0012519425534388857, "prmax" -> 0.0010544655379502647, 
           "prDelta" -> 0.0008984303585017023, "attractive" -> True|>, 
          <|"pimax" -> 0.001757461310522659, "piDelta" -> 
            0.001427664288809441, "prmax" -> 0.0011678502169686156, 
           "prDelta" -> 0.000977770557722795, "attractive" -> True|>, 
          <|"pimax" -> 0.00197913542469668, "piDelta" -> 
            0.0011483720170810073, "prmax" -> 0.00135193280846258, 
           "prDelta" -> 0.0009161840855873366, "attractive" -> True|>, 
          <|"pimax" -> 0.0014290581545062526, "piDelta" -> 
            0.0011475757906669708, "prmax" -> 0.0010901113124648196, 
           "prDelta" -> 0.0009800807855225148, "attractive" -> True|>, 
          <|"pimax" -> 0.002532230901595189, "piDelta" -> 
            0.001559823775324506, "prmax" -> 0.0014951823615067543, 
           "prDelta" -> 0.0010702835562884099, "attractive" -> True|>, 
          <|"pimax" -> 0.0020773553951750658, "piDelta" -> 
            0.0012315876921338367, "prmax" -> 0.001287349057313904, 
           "prDelta" -> 0.0010027583361058232, "attractive" -> True|>, 
          <|"pimax" -> 0.002016518566443563, "piDelta" -> 
            0.0009394001791713691, "prmax" -> 0.001164184123499097, 
           "prDelta" -> 0.0008191936531918089, "attractive" -> True|>, 
          <|"pimax" -> 0.0013896167117784452, "piDelta" -> 
            0.0012816306796751172, "prmax" -> 0.0010214036974305718, 
           "prDelta" -> 0.0010214036974305718, "attractive" -> True|>, 
          <|"pimax" -> 0.0016123170552545247, "piDelta" -> 
            0.001326093559488246, "prmax" -> 0.0011036817665180793, 
           "prDelta" -> 0.000999905093760263, "attractive" -> True|>, 
          <|"pimax" -> 0.0011759630255558063, "piDelta" -> 
            0.0010980798374423638, "prmax" -> 0.0009390134746287902, 
           "prDelta" -> 0.0009390134746287902, "attractive" -> True|>, 
          <|"pimax" -> 0.0016350041257153422, "piDelta" -> 
            0.0013528412595538457, "prmax" -> 0.0010711268345867284, 
           "prDelta" -> 0.0009711207125670481, "attractive" -> True|>, 
          <|"pimax" -> 0.0014588398094811054, "piDelta" -> 
            0.0011237771169741262, "prmax" -> 0.0010657677433749042, 
           "prDelta" -> 0.0009440330143171656, "attractive" -> True|>, 
          <|"pimax" -> 0.001696140595456137, "piDelta" -> 
            0.001696140595456137, "prmax" -> 0.001182164911190431, 
           "prDelta" -> 0.001182164911190431, "attractive" -> True|>, 
          <|"pimax" -> 0.001422083041482465, "piDelta" -> 
            0.0010224154416197265, "prmax" -> 0.0010393972234089056, 
           "prDelta" -> 0.0008671494015581888, "attractive" -> True|>, 
          <|"pimax" -> 0.0018147400916888165, "piDelta" -> 
            0.0008408818760815422, "prmax" -> 0.0010863429074438114, 
           "prDelta" -> 0.0007473790315474599, "attractive" -> True|>, 
          <|"pimax" -> 0.0017387049780379679, "piDelta" -> 
            0.0015749055908549562, "prmax" -> 0.0011565436517136432, 
           "prDelta" -> 0.0010841805616176627, "attractive" -> True|>, 
          <|"pimax" -> 0.0016607420232378368, "piDelta" -> 
            0.0014843951519347652, "prmax" -> 0.0011162707369492286, 
           "prDelta" -> 0.0010880554753537992, "attractive" -> True|>, 
          <|"pimax" -> 0.0015953681618637266, "piDelta" -> 
            0.0014576442572058238, "prmax" -> 0.001065843674885148, 
           "prDelta" -> 0.0010647624739750614, "attractive" -> True|>, 
          <|"pimax" -> 0.0017728919235582466, "piDelta" -> 
            0.0008166274840232479, "prmax" -> 0.0009994888295386346, 
           "prDelta" -> 0.0008479863564288023, "attractive" -> True|>, 
          <|"pimax" -> 0.0015745178269087696, "piDelta" -> 
            0.0011902671049294712, "prmax" -> 0.0011985509449428686, 
           "prDelta" -> 0.0009343190497905905, "attractive" -> True|>, 
          <|"pimax" -> 0.0018252878471310152, "piDelta" -> 
            0.0009498637306505241, "prmax" -> 0.0010741626055076937, 
           "prDelta" -> 0.000856922069791391, "attractive" -> True|>, 
          <|"pimax" -> 0.001641883789471432, "piDelta" -> 
            0.0010059845347350764, "prmax" -> 0.0011858402770753948, 
           "prDelta" -> 0.0009230876285041489, "attractive" -> True|>, 
          <|"pimax" -> 0.0017671525336369284, "piDelta" -> 
            0.001022489637572095, "prmax" -> 0.0011325114450265726, 
           "prDelta" -> 0.0009006417137713746, "attractive" -> True|>, 
          <|"pimax" -> 0.0016905134065896385, "piDelta" -> 
            0.0007342258065379745, "prmax" -> 0.0011439714208306135, 
           "prDelta" -> 0.0007845767717959527, "attractive" -> True|>, 
          <|"pimax" -> 0.0018736774363076266, "piDelta" -> 
            0.001638806321385566, "prmax" -> 0.0013907242436184688, 
           "prDelta" -> 0.0012626348269656248, "attractive" -> True|>, 
          <|"pimax" -> 0.0018065393376155705, "piDelta" -> 
            0.0018065393376155705, "prmax" -> 0.0012403250066882674, 
           "prDelta" -> 0.0012403250066882674, "attractive" -> True|>, 
          <|"pimax" -> 0.001518990927167862, "piDelta" -> 
            0.0010132946692670574, "prmax" -> 0.0010442208517221709, 
           "prDelta" -> 0.0008407832543290367, "attractive" -> True|>, 
          <|"pimax" -> 0.0015461393977605792, "piDelta" -> 
            0.0015066453853955519, "prmax" -> 0.0011141508529964215, 
           "prDelta" -> 0.0011141508529964215, "attractive" -> True|>, 
          <|"pimax" -> 0.00216096358630169, "piDelta" -> 
            0.0013314391106734247, "prmax" -> 0.0013792504042605947, 
           "prDelta" -> 0.0009959918080478473, "attractive" -> True|>, 
          <|"pimax" -> 0.0017952429158201613, "piDelta" -> 
            0.0011467691052006236, "prmax" -> 0.0011235114092875398, 
           "prDelta" -> 0.0008934141475318149, "attractive" -> True|>, 
          <|"pimax" -> 0.0016176432668909915, "piDelta" -> 
            0.0013084534745189521, "prmax" -> 0.00124356093280102, 
           "prDelta" -> 0.0010461728249136105, "attractive" -> True|>, 
          <|"pimax" -> 0.00278858864070067, "piDelta" -> 
            0.0011808827544139845, "prmax" -> 0.0016913509811678912, 
           "prDelta" -> 0.0008620738157982365, "attractive" -> True|>, 
          <|"pimax" -> 0.0019324468807583798, "piDelta" -> 
            0.0019324468807583798, "prmax" -> 0.0013095344726803257, 
           "prDelta" -> 0.0013095344726803257, "attractive" -> True|>, 
          <|"pimax" -> 0.0019308792757769403, "piDelta" -> 
            0.0013501614498747701, "prmax" -> 0.0010849191055283447, 
           "prDelta" -> 0.0010193413537842172, "attractive" -> True|>, 
          <|"pimax" -> 0.0018057790157854716, "piDelta" -> 
            0.0014724806381301331, "prmax" -> 0.0011669500529958698, 
           "prDelta" -> 0.0010751528295657173, "attractive" -> True|>, 
          <|"pimax" -> 0.0015462088567866183, "piDelta" -> 
            0.0015462088567866183, "prmax" -> 0.0010767601762652196, 
           "prDelta" -> 0.0010767601762652196, "attractive" -> True|>, 
          <|"pimax" -> 0.001537506238958163, "piDelta" -> 
            0.0009443525133840059, "prmax" -> 0.0011294996211236715, 
           "prDelta" -> 0.0008530439267941183, "attractive" -> True|>, 
          <|"pimax" -> 0.0016838836089260083, "piDelta" -> 
            0.0016838836089260083, "prmax" -> 0.001196916728888772, 
           "prDelta" -> 0.001196916728888772, "attractive" -> True|>, 
          <|"pimax" -> 0.001463070821757426, "piDelta" -> 
            0.0012458345134437343, "prmax" -> 0.0009826892487874996, 
           "prDelta" -> 0.0009826892487874996, "attractive" -> True|>, 
          <|"pimax" -> 0.0016820889437840338, "piDelta" -> 
            0.0013230817213848475, "prmax" -> 0.0012313979309185091, 
           "prDelta" -> 0.000993742402278043, "attractive" -> True|>, 
          <|"pimax" -> 0.0013645554805860516, "piDelta" -> 
            0.0011690957661236918, "prmax" -> 0.0010245269687078637, 
           "prDelta" -> 0.0009324309541182225, "attractive" -> True|>, 
          <|"pimax" -> 0.001790241576167611, "piDelta" -> 
            0.001790241576167611, "prmax" -> 0.001239344090833618, 
           "prDelta" -> 0.001239344090833618, "attractive" -> True|>, 
          <|"pimax" -> 0.0016324677780548372, "piDelta" -> 
            0.0013622430580848923, "prmax" -> 0.0010703353761675445, 
           "prDelta" -> 0.001067189406586512, "attractive" -> True|>, 
          <|"pimax" -> 0.0016309188366803765, "piDelta" -> 
            0.0011435867763910205, "prmax" -> 0.0011929106655813966, 
           "prDelta" -> 0.0010108145567903873, "attractive" -> True|>, 
          <|"pimax" -> 0.0017383030502138212, "piDelta" -> 
            0.0013302282325046142, "prmax" -> 0.0010941513751821475, 
           "prDelta" -> 0.001077575414621017, "attractive" -> True|>, 
          <|"pimax" -> 0.0018259302179435305, "piDelta" -> 
            0.0013381809742421024, "prmax" -> 0.0012208899065334448, 
           "prDelta" -> 0.0010191464257741786, "attractive" -> True|>, 
          <|"pimax" -> 0.002346395379200011, "piDelta" -> 
            0.0013155125353229054, "prmax" -> 0.0014320606500048281, 
           "prDelta" -> 0.0010435994623186097, "attractive" -> True|>, 
          <|"pimax" -> 0.0013414864958326705, "piDelta" -> 
            0.001092520083086803, "prmax" -> 0.0010368610236965437, 
           "prDelta" -> 0.0009067859941215879, "attractive" -> True|>, 
          <|"pimax" -> 0.0017462877531132042, "piDelta" -> 
            0.0016046691812524024, "prmax" -> 0.0011864002115247539, 
           "prDelta" -> 0.0011864002115247539, "attractive" -> True|>, 
          <|"pimax" -> 0.001593845047824616, "piDelta" -> 
            0.001593845047824616, "prmax" -> 0.001079466641969214, 
           "prDelta" -> 0.001079466641969214, "attractive" -> True|>, 
          <|"pimax" -> 0.0013271293718565753, "piDelta" -> 
            0.0012228928122771695, "prmax" -> 0.001028948901943033, 
           "prDelta" -> 0.0009051802903581886, "attractive" -> True|>, 
          <|"pimax" -> 0.0015663455403708989, "piDelta" -> 
            0.0010471577150317662, "prmax" -> 0.0010395004246131472, 
           "prDelta" -> 0.0009315732238554484, "attractive" -> True|>, 
          <|"pimax" -> 0.001925160037726746, "piDelta" -> 
            0.001925160037726746, "prmax" -> 0.001338284516056289, 
           "prDelta" -> 0.001338284516056289, "attractive" -> True|>, 
          <|"pimax" -> 0.0017647463852144701, "piDelta" -> 
            0.0011433952615040816, "prmax" -> 0.0013074497703401214, 
           "prDelta" -> 0.0009319067440072978, "attractive" -> True|>, 
          <|"pimax" -> 0.0020816723887222984, "piDelta" -> 
            0.0012345444152905276, "prmax" -> 0.001359441073811188, 
           "prDelta" -> 0.001040150736101522, "attractive" -> True|>, 
          <|"pimax" -> 0.002022170597855772, "piDelta" -> 
            0.002022170597855772, "prmax" -> 0.001264632179958003, 
           "prDelta" -> 0.001264632179958003, "attractive" -> True|>, 
          <|"pimax" -> 0.001881563329674417, "piDelta" -> 
            0.0017461818240085587, "prmax" -> 0.001209252337154168, 
           "prDelta" -> 0.00118293402405605, "attractive" -> True|>, 
          <|"pimax" -> 0.001496632687785354, "piDelta" -> 
            0.0009743024116524941, "prmax" -> 0.00102815942628865, 
           "prDelta" -> 0.0008598309746951018, "attractive" -> True|>, 
          <|"pimax" -> 0.0014408877274153901, "piDelta" -> 
            0.0008316566282590831, "prmax" -> 0.0010532561874440401, 
           "prDelta" -> 0.0007680717408533743, "attractive" -> True|>, 
          <|"pimax" -> 0.0017305230215988077, "piDelta" -> 
            0.0014010811507540201, "prmax" -> 0.0012635663658558396, 
           "prDelta" -> 0.001055265746754596, "attractive" -> True|>, 
          <|"pimax" -> 0.0017834978364566407, "piDelta" -> 
            0.000886518972709279, "prmax" -> 0.0012141980333110253, 
           "prDelta" -> 0.000819366004571207, "attractive" -> True|>, 
          <|"pimax" -> 0.0015710776501167358, "piDelta" -> 
            0.0013264627503813047, "prmax" -> 0.0011493919373253157, 
           "prDelta" -> 0.000999593229517448, "attractive" -> True|>, 
          <|"pimax" -> 0.0018829690201856283, "piDelta" -> 
            0.0013461313383504345, "prmax" -> 0.001229024427814393, 
           "prDelta" -> 0.0009823363730537236, "attractive" -> True|>, 
          <|"pimax" -> 0.0016920547876155074, "piDelta" -> 
            0.0016920547876155074, "prmax" -> 0.0011350237000820437, 
           "prDelta" -> 0.0011350237000820437, "attractive" -> True|>, 
          <|"pimax" -> 0.0014714116818262929, "piDelta" -> 
            0.0011784644578100689, "prmax" -> 0.0010471376354315057, 
           "prDelta" -> 0.0009171256155919969, "attractive" -> True|>, 
          <|"pimax" -> 0.0019341495036430908, "piDelta" -> 
            0.0013327025856451225, "prmax" -> 0.0011818892233195334, 
           "prDelta" -> 0.001045470668053214, "attractive" -> True|>, 
          <|"pimax" -> 0.0017561428307133976, "piDelta" -> 
            0.0017561428307133976, "prmax" -> 0.0011639431747644483, 
           "prDelta" -> 0.0011639431747644483, "attractive" -> True|>, 
          <|"pimax" -> 0.0017567807957386409, "piDelta" -> 
            0.0017567807957386409, "prmax" -> 0.001195334755496685, 
           "prDelta" -> 0.001195334755496685, "attractive" -> True|>, 
          <|"pimax" -> 0.0014414921970662938, "piDelta" -> 
            0.0006948418918441304, "prmax" -> 0.0010112325465888815, 
           "prDelta" -> 0.0007861466599026787, "attractive" -> True|>, 
          <|"pimax" -> 0.0013820884309295684, "piDelta" -> 
            0.0013820884309295684, "prmax" -> 0.0010384122503561241, 
           "prDelta" -> 0.0010384122503561241, "attractive" -> True|>, 
          <|"pimax" -> 0.002737819855313123, "piDelta" -> 
            0.002737819855313123, "prmax" -> 0.0015704190109479554, 
           "prDelta" -> 0.0015704190109479554, "attractive" -> True|>, 
          <|"pimax" -> 0.001795208440779821, "piDelta" -> 
            0.0014215946565656315, "prmax" -> 0.0011291566506914177, 
           "prDelta" -> 0.0009611272710218557, "attractive" -> True|>, 
          <|"pimax" -> 0.0018690120262489494, "piDelta" -> 
            0.0015784979393535434, "prmax" -> 0.001128056549072235, 
           "prDelta" -> 0.0010950139302343214, "attractive" -> True|>, 
          <|"pimax" -> 0.0013928198015235283, "piDelta" -> 
            0.0013928198015235283, "prmax" -> 0.001065137710990267, 
           "prDelta" -> 0.001065137710990267, "attractive" -> True|>, 
          <|"pimax" -> 0.0017011927948358903, "piDelta" -> 
            0.001346463164444274, "prmax" -> 0.0011206935158563224, 
           "prDelta" -> 0.0010747472298998334, "attractive" -> True|>, 
          <|"pimax" -> 0.0015877178650797413, "piDelta" -> 
            0.0015288493133111516, "prmax" -> 0.0011233274747315368, 
           "prDelta" -> 0.0011233274747315368, "attractive" -> True|>, 
          <|"pimax" -> 0.00141019225614211, "piDelta" -> 
            0.0013721151520445214, "prmax" -> 0.0010531087547486452, 
           "prDelta" -> 0.0010531087547486452, "attractive" -> True|>, 
          <|"pimax" -> 0.001630152555849934, "piDelta" -> 
            0.0012699849451056993, "prmax" -> 0.0011141669740907243, 
           "prDelta" -> 0.0009576372911923197, "attractive" -> True|>, 
          <|"pimax" -> 0.002025804895762674, "piDelta" -> 
            0.001228854696001126, "prmax" -> 0.001307257650013378, 
           "prDelta" -> 0.0009393369881982214, "attractive" -> True|>, 
          <|"pimax" -> 0.0015533890140252498, "piDelta" -> 
            0.0015403319733004524, "prmax" -> 0.0010978558576155832, 
           "prDelta" -> 0.0010978558576155832, "attractive" -> True|>, 
          <|"pimax" -> 0.002122837839609199, "piDelta" -> 
            0.0013206477757744712, "prmax" -> 0.0012981799687419597, 
           "prDelta" -> 0.0009680273149526385, "attractive" -> True|>, 
          <|"pimax" -> 0.0015549578977408053, "piDelta" -> 
            0.0015549578977408053, "prmax" -> 0.0011632794299613982, 
           "prDelta" -> 0.0011632794299613982, "attractive" -> True|>, 
          <|"pimax" -> 0.002228979904793014, "piDelta" -> 
            0.0011190383122095596, "prmax" -> 0.0012422008431254678, 
           "prDelta" -> 0.000952411905916088, "attractive" -> True|>, 
          <|"pimax" -> 0.0017507086688137135, "piDelta" -> 
            0.001283004786304679, "prmax" -> 0.0011111610565342385, 
           "prDelta" -> 0.0009626986299444871, "attractive" -> True|>, 
          <|"pimax" -> 0.00159095826423506, "piDelta" -> 
            0.001528968375463678, "prmax" -> 0.0011380724885762367, 
           "prDelta" -> 0.0010869647290810843, "attractive" -> True|>, 
          <|"pimax" -> 0.0017074123372396617, "piDelta" -> 
            0.0009658873706804927, "prmax" -> 0.0011482705328278186, 
           "prDelta" -> 0.0008368824977318398, "attractive" -> True|>, 
          <|"pimax" -> 0.0014608016233628592, "piDelta" -> 
            0.0012639928691165019, "prmax" -> 0.0011145445972341507, 
           "prDelta" -> 0.0009802608701006878, "attractive" -> True|>, 
          <|"pimax" -> 0.0016552689173499398, "piDelta" -> 
            0.001567569088497984, "prmax" -> 0.0010825071157430043, 
           "prDelta" -> 0.0010825071157430043, "attractive" -> True|>, 
          <|"pimax" -> 0.0016941078943793768, "piDelta" -> 
            0.0011787060918348501, "prmax" -> 0.0011996582052165895, 
           "prDelta" -> 0.0009263509735609715, "attractive" -> True|>, 
          <|"pimax" -> 0.0015384542891755156, "piDelta" -> 
            0.0015085740634713804, "prmax" -> 0.0011394169861412738, 
           "prDelta" -> 0.0011394169861412738, "attractive" -> True|>, 
          <|"pimax" -> 0.0016821846764402434, "piDelta" -> 
            0.0007742928023342625, "prmax" -> 0.0010316453447272254, 
           "prDelta" -> 0.0007800531200073332, "attractive" -> True|>, 
          <|"pimax" -> 0.0023797775167801976, "piDelta" -> 
            0.001412403525343108, "prmax" -> 0.001369851115856863, 
           "prDelta" -> 0.0010455385628876945, "attractive" -> True|>, 
          <|"pimax" -> 0.0013215329626041449, "piDelta" -> 
            0.0012669570961921746, "prmax" -> 0.0009527922198559717, 
           "prDelta" -> 0.0009527922198559717, "attractive" -> True|>, 
          <|"pimax" -> 0.0020458541739784525, "piDelta" -> 
            0.001262882614040784, "prmax" -> 0.0013292199403258937, 
           "prDelta" -> 0.001007353219275352, "attractive" -> True|>, 
          <|"pimax" -> 0.001831404000707713, "piDelta" -> 
            0.0011520382581332582, "prmax" -> 0.0012057186992699778, 
           "prDelta" -> 0.000949078208683038, "attractive" -> True|>, 
          <|"pimax" -> 0.0016295056509716974, "piDelta" -> 
            0.001217576608387117, "prmax" -> 0.0011079097420662728, 
           "prDelta" -> 0.0009218771937224831, "attractive" -> True|>, 
          <|"pimax" -> 0.0016330730727012763, "piDelta" -> 
            0.0015308638820966077, "prmax" -> 0.0011849435604618186, 
           "prDelta" -> 0.0011566874991502394, "attractive" -> True|>, 
          <|"pimax" -> 0.0015884195762758632, "piDelta" -> 
            0.0015884195762758632, "prmax" -> 0.0011246480831633725, 
           "prDelta" -> 0.0011246480831633725, "attractive" -> True|>, 
          <|"pimax" -> 0.00148824002266574, "piDelta" -> 
            0.0011375115075764003, "prmax" -> 0.0010609831864130084, 
           "prDelta" -> 0.000988441928066445, "attractive" -> True|>, 
          <|"pimax" -> 0.0015910717946743366, "piDelta" -> 
            0.0015123859164689235, "prmax" -> 0.0011538001805542568, 
           "prDelta" -> 0.0011538001805542568, "attractive" -> True|>, 
          <|"pimax" -> 0.0014447475482909913, "piDelta" -> 
            0.001437646939771983, "prmax" -> 0.0011010725200596705, 
           "prDelta" -> 0.0010746994338329116, "attractive" -> True|>, 
          <|"pimax" -> 0.0020326865522855273, "piDelta" -> 
            0.001382876785044801, "prmax" -> 0.0012797670637479898, 
           "prDelta" -> 0.001049359279810328, "attractive" -> True|>, 
          <|"pimax" -> 0.0013956879672433308, "piDelta" -> 
            0.0013956879672433308, "prmax" -> 0.0010085651116191715, 
           "prDelta" -> 0.0010085651116191715, "attractive" -> True|>, 
          <|"pimax" -> 0.001840952835527574, "piDelta" -> 
            0.001377168209470103, "prmax" -> 0.0011469390403702187, 
           "prDelta" -> 0.001074286420405115, "attractive" -> True|>, 
          <|"pimax" -> 0.0014446470619543068, "piDelta" -> 
            0.0013370113994073474, "prmax" -> 0.0010263236364234922, 
           "prDelta" -> 0.0009838957165663885, "attractive" -> True|>, 
          <|"pimax" -> 0.00175003707527215, "piDelta" -> 
            0.000738533425146677, "prmax" -> 0.0011452153566498592, 
           "prDelta" -> 0.0007581882359481491, "attractive" -> True|>, 
          <|"pimax" -> 0.00188090210668416, "piDelta" -> 
            0.0016138011134226957, "prmax" -> 0.0012932483712184463, 
           "prDelta" -> 0.0011771473261023115, "attractive" -> True|>, 
          <|"pimax" -> 0.0015373525479819487, "piDelta" -> 
            0.001007977359373735, "prmax" -> 0.0009756533741737073, 
           "prDelta" -> 0.0008745951752031436, "attractive" -> True|>, 
          <|"pimax" -> 0.0014662482471877126, "piDelta" -> 
            0.0011584288344980524, "prmax" -> 0.001065714841900215, 
           "prDelta" -> 0.0010153518860326401, "attractive" -> True|>, 
          <|"pimax" -> 0.0013775840506451364, "piDelta" -> 
            0.0013775840506451364, "prmax" -> 0.0010443828672972678, 
           "prDelta" -> 0.0010162543341606571, "attractive" -> True|>, 
          <|"pimax" -> 0.001585156797318433, "piDelta" -> 
            0.0011654545264662048, "prmax" -> 0.0010068382990462905, 
           "prDelta" -> 0.0009944884860475234, "attractive" -> True|>, 
          <|"pimax" -> 0.0018534513949107908, "piDelta" -> 
            0.001425198600732889, "prmax" -> 0.0011228964846573652, 
           "prDelta" -> 0.0010759838615920217, "attractive" -> True|>, 
          <|"pimax" -> 0.0018011429980053653, "piDelta" -> 
            0.0018011429980053653, "prmax" -> 0.001210010998070177, 
           "prDelta" -> 0.001210010998070177, "attractive" -> True|>, 
          <|"pimax" -> 0.0017042101029928227, "piDelta" -> 
            0.001365941137867591, "prmax" -> 0.0011700015735016077, 
           "prDelta" -> 0.0010516411940624292, "attractive" -> True|>, 
          <|"pimax" -> 0.001463565324452906, "piDelta" -> 
            0.001329325636171933, "prmax" -> 0.0010940728161754855, 
           "prDelta" -> 0.0010940728161754855, "attractive" -> True|>, 
          <|"pimax" -> 0.0017195255790715702, "piDelta" -> 
            0.001418414057218808, "prmax" -> 0.0012062858945129928, 
           "prDelta" -> 0.001041096905193865, "attractive" -> True|>, 
          <|"pimax" -> 0.0015284391361300022, "piDelta" -> 
            0.0011852290616555256, "prmax" -> 0.0011866475803943908, 
           "prDelta" -> 0.0008820526759656423, "attractive" -> True|>, 
          <|"pimax" -> 0.0018147140726040166, "piDelta" -> 
            0.0014819995921364923, "prmax" -> 0.0012763180446001238, 
           "prDelta" -> 0.0011292250883678456, "attractive" -> True|>, 
          <|"pimax" -> 0.0016395450318563156, "piDelta" -> 
            0.00104001893657637, "prmax" -> 0.001173324218305852, 
           "prDelta" -> 0.0009237528074044849, "attractive" -> True|>, 
          <|"pimax" -> 0.001508121876323228, "piDelta" -> 
            0.0013504627382283695, "prmax" -> 0.0010983845757594915, 
           "prDelta" -> 0.0009811686657248573, "attractive" -> True|>, 
          <|"pimax" -> 0.001475817039115998, "piDelta" -> 
            0.0012107930156818728, "prmax" -> 0.0010355353827475292, 
           "prDelta" -> 0.0009386791773489173, "attractive" -> True|>, 
          <|"pimax" -> 0.0015333761760463562, "piDelta" -> 
            0.0014825724328665977, "prmax" -> 0.001050100205315018, 
           "prDelta" -> 0.001050100205315018, "attractive" -> True|>, 
          <|"pimax" -> 0.001436654234865335, "piDelta" -> 
            0.0008601137893207749, "prmax" -> 0.0010324661279086172, 
           "prDelta" -> 0.0007723200590689729, "attractive" -> True|>, 
          <|"pimax" -> 0.00209147612795324, "piDelta" -> 
            0.0014235090188385144, "prmax" -> 0.0012720643337450308, 
           "prDelta" -> 0.0010244119072822327, "attractive" -> True|>, 
          <|"pimax" -> 0.0017361032014146921, "piDelta" -> 
            0.0013191601568418767, "prmax" -> 0.001111204060744609, 
           "prDelta" -> 0.000996866305544949, "attractive" -> True|>, 
          <|"pimax" -> 0.0018559418979415762, "piDelta" -> 
            0.0014696726464258946, "prmax" -> 0.0012406450690301402, 
           "prDelta" -> 0.0010332116219415799, "attractive" -> True|>, 
          <|"pimax" -> 0.002021004980797815, "piDelta" -> 
            0.0010463785211520461, "prmax" -> 0.0013175165706406798, 
           "prDelta" -> 0.0009119758730183605, "attractive" -> True|>, 
          <|"pimax" -> 0.001635184265367352, "piDelta" -> 
            0.001635184265367352, "prmax" -> 0.0011774186386437821, 
           "prDelta" -> 0.0011774186386437821, "attractive" -> True|>, 
          <|"pimax" -> 0.0017649584850216588, "piDelta" -> 
            0.001525873015214631, "prmax" -> 0.001257538417294412, 
           "prDelta" -> 0.0010983587120507604, "attractive" -> True|>, 
          <|"pimax" -> 0.001579410897422237, "piDelta" -> 
            0.001579410897422237, "prmax" -> 0.0011375530968774738, 
           "prDelta" -> 0.0011375530968774738, "attractive" -> True|>, 
          <|"pimax" -> 0.0018181988986402844, "piDelta" -> 
            0.0011227002342686031, "prmax" -> 0.0012076634611511102, 
           "prDelta" -> 0.0009352058512264119, "attractive" -> True|>, 
          <|"pimax" -> 0.0019159092157975462, "piDelta" -> 
            0.001342949942207742, "prmax" -> 0.0012366031359158835, 
           "prDelta" -> 0.0009890037291106176, "attractive" -> True|>, 
          <|"pimax" -> 0.001542345586677357, "piDelta" -> 
            0.0014552469369008489, "prmax" -> 0.0010973521739722054, 
           "prDelta" -> 0.0010973521739722054, "attractive" -> True|>, 
          <|"pimax" -> 0.0025709153808529104, "piDelta" -> 
            0.00126612527928866, "prmax" -> 0.001501836078486222, 
           "prDelta" -> 0.0008956633439594815, "attractive" -> True|>, 
          <|"pimax" -> 0.001594849748555046, "piDelta" -> 
            0.001454810296149197, "prmax" -> 0.0010732821870726148, 
           "prDelta" -> 0.0010732821870726148, "attractive" -> True|>, 
          <|"pimax" -> 0.0020354586255040955, "piDelta" -> 
            0.0008561690210527872, "prmax" -> 0.0012309689680884213, 
           "prDelta" -> 0.0007995937716968857, "attractive" -> True|>, 
          <|"pimax" -> 0.0017641872162731324, "piDelta" -> 
            0.0017641872162731324, "prmax" -> 0.001190391297941865, 
           "prDelta" -> 0.001190391297941865, "attractive" -> True|>, 
          <|"pimax" -> 0.0018553209146584127, "piDelta" -> 
            0.0009979403654640287, "prmax" -> 0.0012067473719466807, 
           "prDelta" -> 0.0008873197642415694, "attractive" -> True|>, 
          <|"pimax" -> 0.0019504793719824236, "piDelta" -> 
            0.0010108719929859374, "prmax" -> 0.0013463182277941913, 
           "prDelta" -> 0.000897123444713959, "attractive" -> True|>, 
          <|"pimax" -> 0.001675795992165981, "piDelta" -> 
            0.0012469719466320253, "prmax" -> 0.0011893248592607804, 
           "prDelta" -> 0.0009783164289935459, "attractive" -> True|>, 
          <|"pimax" -> 0.001908420697316216, "piDelta" -> 
            0.001908420697316216, "prmax" -> 0.0012338888796598944, 
           "prDelta" -> 0.0012338888796598944, "attractive" -> True|>, 
          <|"pimax" -> 0.001582230021991684, "piDelta" -> 
            0.001582230021991684, "prmax" -> 0.0011479751912167027, 
           "prDelta" -> 0.0011479751912167027, "attractive" -> True|>, 
          <|"pimax" -> 0.0014931882649517926, "piDelta" -> 
            0.0011038497596382402, "prmax" -> 0.0011292987833312468, 
           "prDelta" -> 0.0009386436126812846, "attractive" -> True|>, 
          <|"pimax" -> 0.0014518583441904707, "piDelta" -> 
            0.0009607484823031222, "prmax" -> 0.0010807063948760128, 
           "prDelta" -> 0.0008740350249115884, "attractive" -> True|>, 
          <|"pimax" -> 0.0021659982203279, "piDelta" -> 
            0.0008964838968653923, "prmax" -> 0.0013281152477018835, 
           "prDelta" -> 0.0008246662564372925, "attractive" -> True|>, 
          <|"pimax" -> 0.001749315356798041, "piDelta" -> 
            0.001749315356798041, "prmax" -> 0.001201002187633964, 
           "prDelta" -> 0.001201002187633964, "attractive" -> True|>, 
          <|"pimax" -> 0.001652226099162589, "piDelta" -> 
            0.0013204838674445822, "prmax" -> 0.0011339553741457524, 
           "prDelta" -> 0.001031660279882281, "attractive" -> True|>, 
          <|"pimax" -> 0.001612350022183316, "piDelta" -> 
            0.001612350022183316, "prmax" -> 0.0012237603294651548, 
           "prDelta" -> 0.0012237603294651548, "attractive" -> True|>, 
          <|"pimax" -> 0.0016433820428670318, "piDelta" -> 
            0.0015546971214282952, "prmax" -> 0.001103598971939173, 
           "prDelta" -> 0.001103598971939173, "attractive" -> True|>, 
          <|"pimax" -> 0.0016222466517862447, "piDelta" -> 
            0.0015133267406124804, "prmax" -> 0.0010855834300321763, 
           "prDelta" -> 0.001073006404351201, "attractive" -> True|>, 
          <|"pimax" -> 0.0016113282904803583, "piDelta" -> 
            0.0016113282904803583, "prmax" -> 0.0010733682586852814, 
           "prDelta" -> 0.0010733682586852814, "attractive" -> True|>, 
          <|"pimax" -> 0.001720064822572805, "piDelta" -> 
            0.001321231211221832, "prmax" -> 0.0012051588532222494, 
           "prDelta" -> 0.001052359409370882, "attractive" -> True|>, 
          <|"pimax" -> 0.0018376634028774731, "piDelta" -> 
            0.0013290199455031218, "prmax" -> 0.0012175870358696874, 
           "prDelta" -> 0.0010962637840697383, "attractive" -> True|>, 
          <|"pimax" -> 0.0016103370205444475, "piDelta" -> 
            0.0007875237309709897, "prmax" -> 0.0010327543157583501, 
           "prDelta" -> 0.000784948711373898, "attractive" -> True|>, 
          <|"pimax" -> 0.0016294272179973677, "piDelta" -> 
            0.0009191680761637407, "prmax" -> 0.0011858980647677585, 
           "prDelta" -> 0.0008133625783976446, "attractive" -> True|>, 
          <|"pimax" -> 0.0016947627896820312, "piDelta" -> 
            0.0009736816503867218, "prmax" -> 0.0010739085924520878, 
           "prDelta" -> 0.0008709764988066034, "attractive" -> True|>, 
          <|"pimax" -> 0.0016892509060068175, "piDelta" -> 
            0.0013426914072588547, "prmax" -> 0.0011446914981886429, 
           "prDelta" -> 0.0010184861203870828, "attractive" -> True|>, 
          <|"pimax" -> 0.0015316294619306698, "piDelta" -> 
            0.0008053028467769189, "prmax" -> 0.0010793941326579912, 
           "prDelta" -> 0.0007552797809360039, "attractive" -> True|>, 
          <|"pimax" -> 0.0017852107441546404, "piDelta" -> 
            0.0017852107441546404, "prmax" -> 0.0011595074405652789, 
           "prDelta" -> 0.0011595074405652789, "attractive" -> True|>, 
          <|"pimax" -> 0.0016320827969466304, "piDelta" -> 
            0.00098955451940948, "prmax" -> 0.0010471720745252055, 
           "prDelta" -> 0.0008641863647237985, "attractive" -> True|>, 
          <|"pimax" -> 0.001687161301341653, "piDelta" -> 
            0.001687161301341653, "prmax" -> 0.0011740146678532856, 
           "prDelta" -> 0.0011740146678532856, "attractive" -> True|>, 
          <|"pimax" -> 0.00132541244044651, "piDelta" -> 
            0.0011187606127517125, "prmax" -> 0.001003086293994878, 
           "prDelta" -> 0.0009367065425630154, "attractive" -> True|>, 
          <|"pimax" -> 0.0016229229365745074, "piDelta" -> 
            0.0008448496641658067, "prmax" -> 0.0010122266424399556, 
           "prDelta" -> 0.0007990270379804559, "attractive" -> True|>, 
          <|"pimax" -> 0.0015099454343943705, "piDelta" -> 
            0.0010836626760000847, "prmax" -> 0.0011227862716332462, 
           "prDelta" -> 0.0009837525449626762, "attractive" -> True|>, 
          <|"pimax" -> 0.0017818574070627101, "piDelta" -> 
            0.0010291266991750354, "prmax" -> 0.0010922252625964292, 
           "prDelta" -> 0.0008518448569963468, "attractive" -> True|>, 
          <|"pimax" -> 0.0014812732039205198, "piDelta" -> 
            0.0013410152838940425, "prmax" -> 0.001047627805704651, 
           "prDelta" -> 0.001047627805704651, "attractive" -> True|>, 
          <|"pimax" -> 0.0015008254035577112, "piDelta" -> 
            0.0009743950838283458, "prmax" -> 0.0010963909608544754, 
           "prDelta" -> 0.0007950892324232659, "attractive" -> True|>, 
          <|"pimax" -> 0.0014830037556475893, "piDelta" -> 
            0.0012418530792480658, "prmax" -> 0.0010771978009083876, 
           "prDelta" -> 0.0010616473849795528, "attractive" -> True|>, 
          <|"pimax" -> 0.0013849959734453035, "piDelta" -> 
            0.0013849959734453035, "prmax" -> 0.0010970075086238896, 
           "prDelta" -> 0.0010970075086238896, "attractive" -> True|>, 
          <|"pimax" -> 0.0016530082572403448, "piDelta" -> 
            0.0013787944191015421, "prmax" -> 0.0011941590252365763, 
           "prDelta" -> 0.00095859891923727, "attractive" -> True|>, 
          <|"pimax" -> 0.0019486439999374518, "piDelta" -> 
            0.0019486439999374518, "prmax" -> 0.00131811734399947, 
           "prDelta" -> 0.00131811734399947, "attractive" -> True|>, 
          <|"pimax" -> 0.002082553830339406, "piDelta" -> 
            0.002082553830339406, "prmax" -> 0.001284453391928439, 
           "prDelta" -> 0.001284453391928439, "attractive" -> True|>, 
          <|"pimax" -> 0.0019199297139713446, "piDelta" -> 
            0.0009915998530713916, "prmax" -> 0.0012418946370447554, 
           "prDelta" -> 0.0009302857447991102, "attractive" -> True|>, 
          <|"pimax" -> 0.001508881675334892, "piDelta" -> 
            0.001508881675334892, "prmax" -> 0.001124485381431921, 
           "prDelta" -> 0.001124485381431921, "attractive" -> True|>, 
          <|"pimax" -> 0.0016660992786851339, "piDelta" -> 
            0.0012441334534415303, "prmax" -> 0.0010431272942725664, 
           "prDelta" -> 0.0009743428590909299, "attractive" -> True|>, 
          <|"pimax" -> 0.001719623178991309, "piDelta" -> 
            0.001164359896627041, "prmax" -> 0.0011300551363216393, 
           "prDelta" -> 0.0009135521565696028, "attractive" -> True|>, 
          <|"pimax" -> 0.0015950760003494535, "piDelta" -> 
            0.0011494402520671534, "prmax" -> 0.0011769863409017913, 
           "prDelta" -> 0.0008464514997639796, "attractive" -> True|>, 
          <|"pimax" -> 0.0017025055055142685, "piDelta" -> 
            0.0017025055055142685, "prmax" -> 0.001172744956436241, 
           "prDelta" -> 0.001172744956436241, "attractive" -> True|>, 
          <|"pimax" -> 0.002153589211190763, "piDelta" -> 
            0.0013344017531056723, "prmax" -> 0.0013115290721574754, 
           "prDelta" -> 0.0009742680488754996, "attractive" -> True|>, 
          <|"pimax" -> 0.001632210927539887, "piDelta" -> 
            0.0014349451347283099, "prmax" -> 0.001117611966669261, 
           "prDelta" -> 0.0009974756119831443, "attractive" -> True|>, 
          <|"pimax" -> 0.0015899930010288697, "piDelta" -> 
            0.0015899930010288697, "prmax" -> 0.0010965072765898069, 
           "prDelta" -> 0.0010965072765898069, "attractive" -> True|>, 
          <|"pimax" -> 0.0017554719098688356, "piDelta" -> 
            0.0017554719098688356, "prmax" -> 0.0012486859580550353, 
           "prDelta" -> 0.0012486859580550353, "attractive" -> True|>, 
          <|"pimax" -> 0.0013034680273386076, "piDelta" -> 
            0.00119759024585631, "prmax" -> 0.0009672849715824333, 
           "prDelta" -> 0.0009508028685888701, "attractive" -> True|>, 
          <|"pimax" -> 0.001688554621621408, "piDelta" -> 
            0.0014892386560982828, "prmax" -> 0.0012302915331229816, 
           "prDelta" -> 0.0010591817315522673, "attractive" -> True|>, 
          <|"pimax" -> 0.002122966054786747, "piDelta" -> 
            0.0015014766192558333, "prmax" -> 0.0014363798529523687, 
           "prDelta" -> 0.001089928892217282, "attractive" -> True|>, 
          <|"pimax" -> 0.002271018462279605, "piDelta" -> 
            0.002271018462279605, "prmax" -> 0.0014523969113102641, 
           "prDelta" -> 0.0014523969113102641, "attractive" -> True|>, 
          <|"pimax" -> 0.0019031598946860763, "piDelta" -> 
            0.0012587497186976966, "prmax" -> 0.0011853578855406353, 
           "prDelta" -> 0.0009738773694296153, "attractive" -> True|>, 
          <|"pimax" -> 0.0015970910230492653, "piDelta" -> 
            0.0013892767945220528, "prmax" -> 0.0011222584732043233, 
           "prDelta" -> 0.0010519862494624784, "attractive" -> True|>, 
          <|"pimax" -> 0.0050573101058812575, "piDelta" -> 
            0.0015782028302444662, "prmax" -> 0.0023694385086197216, 
           "prDelta" -> 0.0010795442337293891, "attractive" -> True|>, 
          <|"pimax" -> 0.0025688858987918703, "piDelta" -> 
            0.0014324543878008265, "prmax" -> 0.0015129412278618755, 
           "prDelta" -> 0.001135617378665929, "attractive" -> True|>, 
          <|"pimax" -> 0.0023139453880605134, "piDelta" -> 
            0.0016870678644614894, "prmax" -> 0.0012919657105754441, 
           "prDelta" -> 0.0011625822315349844, "attractive" -> True|>, 
          <|"pimax" -> 0.0012806818604892067, "piDelta" -> 
            0.0009410677045463595, "prmax" -> 0.0010228311170397267, 
           "prDelta" -> 0.0008450651223812087, "attractive" -> True|>, 
          <|"pimax" -> 0.0016129172645418849, "piDelta" -> 
            0.001156245992806268, "prmax" -> 0.0011117877279389974, 
           "prDelta" -> 0.0008966293919170028, "attractive" -> True|>, 
          <|"pimax" -> 0.0020026795720149994, "piDelta" -> 
            0.0013682579156747985, "prmax" -> 0.0013081804913394504, 
           "prDelta" -> 0.001062511572908376, "attractive" -> True|>, 
          <|"pimax" -> 0.0018571658251684776, "piDelta" -> 
            0.001371696284154861, "prmax" -> 0.001223779426943662, 
           "prDelta" -> 0.0010166474668485215, "attractive" -> True|>, 
          <|"pimax" -> 0.0014709752169509238, "piDelta" -> 
            0.0011711226193696796, "prmax" -> 0.0009932039028819936, 
           "prDelta" -> 0.0008915211314904392, "attractive" -> True|>, 
          <|"pimax" -> 0.0018924586233357128, "piDelta" -> 
            0.001234754533125771, "prmax" -> 0.0011363315289998472, 
           "prDelta" -> 0.0009763068472384647, "attractive" -> True|>, 
          <|"pimax" -> 0.0017561381689698823, "piDelta" -> 
            0.0017561381689698823, "prmax" -> 0.0011875960816149812, 
           "prDelta" -> 0.0011875960816149812, "attractive" -> True|>, 
          <|"pimax" -> 0.0016663582951547446, "piDelta" -> 
            0.001323608472575905, "prmax" -> 0.0011109359364983799, 
           "prDelta" -> 0.001027576608046385, "attractive" -> True|>, 
          <|"pimax" -> 0.0017701237637256955, "piDelta" -> 
            0.0015496665478953481, "prmax" -> 0.0011479794512323392, 
           "prDelta" -> 0.0011459038301658915, "attractive" -> True|>, 
          <|"pimax" -> 0.0018525276845412998, "piDelta" -> 
            0.001583222240383243, "prmax" -> 0.0012540702034151386, 
           "prDelta" -> 0.0012540702034151386, "attractive" -> True|>, 
          <|"pimax" -> 0.0018065786635534983, "piDelta" -> 
            0.001086730437982726, "prmax" -> 0.0012803519738793158, 
           "prDelta" -> 0.0008763648010629146, "attractive" -> True|>, 
          <|"pimax" -> 0.0016580821468313994, "piDelta" -> 
            0.0012745213475789496, "prmax" -> 0.0011088523202893847, 
           "prDelta" -> 0.001048480473098947, "attractive" -> True|>, 
          <|"pimax" -> 0.0017263821001777678, "piDelta" -> 
            0.0011532472562701668, "prmax" -> 0.0011815850489299692, 
           "prDelta" -> 0.0009162512340268018, "attractive" -> True|>, 
          <|"pimax" -> 0.0017886507193232142, "piDelta" -> 
            0.0010152137980776231, "prmax" -> 0.001166887721964043, 
           "prDelta" -> 0.0009191377222327231, "attractive" -> True|>, 
          <|"pimax" -> 0.0017359610772150836, "piDelta" -> 
            0.0006775893451925537, "prmax" -> 0.0010740854761180187, 
           "prDelta" -> 0.0006529807193377058, "attractive" -> True|>, 
          <|"pimax" -> 0.0016157443807623662, "piDelta" -> 
            0.0014145369856310116, "prmax" -> 0.0010864209253353529, 
           "prDelta" -> 0.0010789717858072283, "attractive" -> True|>, 
          <|"pimax" -> 0.002131197351223486, "piDelta" -> 
            0.0016606644978445456, "prmax" -> 0.001275129806599506, 
           "prDelta" -> 0.0011224096599871745, "attractive" -> True|>, 
          <|"pimax" -> 0.001247717307876083, "piDelta" -> 
            0.0011367246235543939, "prmax" -> 0.0009289107470250048, 
           "prDelta" -> 0.000921106506127269, "attractive" -> True|>, 
          <|"pimax" -> 0.0016914962413244216, "piDelta" -> 
            0.0007596735105496335, "prmax" -> 0.0011497526089294437, 
           "prDelta" -> 0.0007954915056960137, "attractive" -> True|>, 
          <|"pimax" -> 0.0017152287379302255, "piDelta" -> 
            0.0014942548515206064, "prmax" -> 0.001244072958811048, 
           "prDelta" -> 0.0010572610035721084, "attractive" -> True|>, 
          <|"pimax" -> 0.0017826628536472574, "piDelta" -> 
            0.0012834946948597711, "prmax" -> 0.001159376254301543, 
           "prDelta" -> 0.0010828469498528948, "attractive" -> True|>, 
          <|"pimax" -> 0.0014555822243628646, "piDelta" -> 
            0.0014555822243628646, "prmax" -> 0.0010624830083947373, 
           "prDelta" -> 0.0010624830083947373, "attractive" -> True|>, 
          <|"pimax" -> 0.0015151439496083367, "piDelta" -> 
            0.0008571487486436854, "prmax" -> 0.0010195305301657124, 
           "prDelta" -> 0.000859666524547065, "attractive" -> True|>, 
          <|"pimax" -> 0.0017747266406943616, "piDelta" -> 
            0.001240220217181343, "prmax" -> 0.001092801346410343, 
           "prDelta" -> 0.0009277771482347038, "attractive" -> True|>, 
          <|"pimax" -> 0.0018207812411524672, "piDelta" -> 
            0.0017308591175087538, "prmax" -> 0.0011951667048440602, 
           "prDelta" -> 0.0011857681902228434, "attractive" -> True|>, 
          <|"pimax" -> 0.0015485944559027187, "piDelta" -> 
            0.0012814970053885357, "prmax" -> 0.0011348762348703044, 
           "prDelta" -> 0.0009978178465067653, "attractive" -> True|>, 
          <|"pimax" -> 0.0020497062075512467, "piDelta" -> 
            0.0020497062075512467, "prmax" -> 0.0014980852396200902, 
           "prDelta" -> 0.0014980852396200902, "attractive" -> True|>, 
          <|"pimax" -> 0.0018006255748645645, "piDelta" -> 
            0.001114691392095357, "prmax" -> 0.0011524000288759908, 
           "prDelta" -> 0.0009317707409529507, "attractive" -> True|>, 
          <|"pimax" -> 0.00153610875149985, "piDelta" -> 0.00153610875149985, 
           "prmax" -> 0.001181750074973453, "prDelta" -> 
            0.001181750074973453, "attractive" -> True|>, 
          <|"pimax" -> 0.001839250155028271, "piDelta" -> 
            0.0010460803068533546, "prmax" -> 0.0012126097646446839, 
           "prDelta" -> 0.0009089059891561049, "attractive" -> True|>, 
          <|"pimax" -> 0.0017649965587244521, "piDelta" -> 
            0.0012524455629002785, "prmax" -> 0.0012467512845447427, 
           "prDelta" -> 0.0009712467385155726, "attractive" -> True|>, 
          <|"pimax" -> 0.0017954762732751166, "piDelta" -> 
            0.0013858359732416366, "prmax" -> 0.0011548705446579974, 
           "prDelta" -> 0.0009776230249222964, "attractive" -> True|>, 
          <|"pimax" -> 0.001734023132224597, "piDelta" -> 
            0.000809623387730985, "prmax" -> 0.0011886613364777122, 
           "prDelta" -> 0.0007166240633715111, "attractive" -> True|>, 
          <|"pimax" -> 0.0015310417700594506, "piDelta" -> 
            0.0012003121662085032, "prmax" -> 0.0009947298604799917, 
           "prDelta" -> 0.0009843397470055493, "attractive" -> True|>, 
          <|"pimax" -> 0.0017025394186484363, "piDelta" -> 
            0.0017025394186484363, "prmax" -> 0.0012556364110278791, 
           "prDelta" -> 0.0012556364110278791, "attractive" -> True|>, 
          <|"pimax" -> 0.0018674915623788705, "piDelta" -> 
            0.0008914421305177235, "prmax" -> 0.0013005557829187965, 
           "prDelta" -> 0.0008687862678515844, "attractive" -> True|>, 
          <|"pimax" -> 0.0015979638346517704, "piDelta" -> 
            0.0011895654892029406, "prmax" -> 0.0010335501473580544, 
           "prDelta" -> 0.0009541377899744436, "attractive" -> True|>, 
          <|"pimax" -> 0.0015029482403354152, "piDelta" -> 
            0.001098346984766479, "prmax" -> 0.0010704278706674271, 
           "prDelta" -> 0.0009251201903214234, "attractive" -> True|>, 
          <|"pimax" -> 0.001542926543285539, "piDelta" -> 
            0.0011463423585528125, "prmax" -> 0.0011713123253132764, 
           "prDelta" -> 0.0009044220333064252, "attractive" -> True|>}, 
         TypeSystem`Vector[TypeSystem`Struct[{"pimax", "piDelta", "prmax", 
            "prDelta", "attractive"}, {TypeSystem`Atom[Real], 
            TypeSystem`Atom[Real], TypeSystem`Atom[Real], TypeSystem`Atom[
             Real], TypeSystem`Atom[TypeSystem`Boolean]}], 500], <||>]|>, 
      TypeSystem`Struct[{"n", "m", "maxdeg", "data"}, 
       {TypeSystem`Atom[Integer], TypeSystem`Atom[Integer], 
        TypeSystem`Atom[Integer], TypeSystem`AnyType}], <||>]}


==> anc/test.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    480528,      10351]
NotebookOptionsPosition[    463867,      10070]
NotebookOutlinePosition[    464311,      10087]
CellTagsIndexPosition[    464268,      10084]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Test DCM package", "Title",
 CellChangeTimes->{{3.814181718760399*^9, 3.814181726792959*^9}, {
  3.814182746865533*^9, 3.8141827488723803`*^9}, {3.826215489290008*^9, 
  3.826215493318613*^9}},ExpressionUUID->"99301676-6df3-42db-9e11-\
4144779f6f50"],

Cell[CellGroupData[{

Cell["Setup", "Chapter",
 CellChangeTimes->{{3.8141822152249403`*^9, 
  3.814182215867734*^9}},ExpressionUUID->"e6566f31-59ce-40cb-b911-\
d2d98f712a05"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.814185109958004*^9, 3.8141851225642567`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"b01b0946-f6a3-4215-aa50-697bdf77e0d5"],

Cell["Load DCM in this way to have proper monitor of the progress.", "Text",
 CellChangeTimes->{{3.826295506434067*^9, 
  3.826295525882124*^9}},ExpressionUUID->"53c25db4-7134-4ef2-a9b7-\
fb3a0239f384"],

Cell[BoxData[
 RowBox[{"<<", "DCM`"}]], "Input",
 CellChangeTimes->{{3.814185109958004*^9, 3.8141851225642567`*^9}, {
  3.826295595800872*^9, 3.826295597772654*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"b5e6d528-28d8-4d7b-9e6c-407b44581c4b"],

Cell[BoxData[
 RowBox[{"On", "[", "Assert", "]"}]], "Input",
 CellChangeTimes->{{3.826295712744947*^9, 3.826295717938229*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"267a7230-0ad8-4f51-bf6c-24dc1c913366"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Heavy tail distribution", "Chapter",
 CellChangeTimes->{{3.8262164373238907`*^9, 
  3.826216454082396*^9}},ExpressionUUID->"634d113c-d754-427f-9028-\
8718829cfb58"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox["heavyTailDist", TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"f3ec23ba-ab7c-4cd0-b9cd-f5f174760861"]], \
"Section",
 CellChangeTimes->{{3.826217678186203*^9, 
  3.826217678732039*^9}},ExpressionUUID->"6a2522b2-b776-47be-bfbc-\
005543736216"],

Cell[BoxData[
 RowBox[{"<<", "DCM`"}]], "Input",
 CellChangeTimes->{{3.826216455883198*^9, 3.826216458230979*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"68987963-70b5-473a-803a-ce5e43172b94"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "heavyTailDist"}]], "Input",
 CellChangeTimes->{{3.8262164597879353`*^9, 3.826216468920141*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"9f882163-be40-43d7-9a78-ba26fa41ef80"],

Cell[BoxData[
 InterpretationBox[
  StyleBox[
   FrameBox[
    DynamicModuleBox[{System`InformationDump`open$$ = False, 
     System`InformationDump`mouseOver$$ = False}, 
     PaneSelectorBox[{True->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox["\<\" Symbol\"\>", "InformationTitleText",
             StripOnInput->False,
             BaseStyle -> None],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"heavyTailDist[a, r] returns a discrete probability \
distribution on integers with mean r and right tail of the order 1/x^a\"\>", 
             "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          PaneBox[
           TagBox[GridBox[{
              {
               StyleBox[
                TagBox[
                 TooltipBox[
                  StyleBox["\<\" Definitions\"\>", "InformationRowLabel",
                   StripOnInput->False],
                  "\"Definitions\"",
                  TooltipStyle->"TextStyling"],
                 Annotation[#, "Definitions", "Tooltip"]& ], "DialogStyle",
                StripOnInput->False]},
              {
               TemplateBox[{"\"\[ThinSpace]\"", 
                 GridBox[{{
                    RowBox[{
                    RowBox[{"heavyTailDist", "[", 
                    RowBox[{
                    RowBox[{"DCM`Private`a_", "/;", 
                    RowBox[{"DCM`Private`a", ">", "1"}]}], ",", 
                    RowBox[{"DCM`Private`r_", "/;", 
                    RowBox[{"DCM`Private`r", ">", "0"}]}]}], "]"}], ":=", 
                    RowBox[{"Module", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    
                    RowBox[{"DCM`Private`prob1", ",", "DCM`Private`pdf1", ",",
                     "DCM`Private`mean1", ",", "DCM`Private`p", ",", 
                    "DCM`Private`p1", ",", "DCM`Private`prob2", ",", 
                    "DCM`Private`pdf2"}], "}"}], ",", 
                    RowBox[{
                    RowBox[{"DCM`Private`prob1", "=", 
                    RowBox[{"ProbabilityDistribution", "[", 
                    RowBox[{
                    FractionBox["1", 
                    SuperscriptBox["DCM`Private`x", 
                    RowBox[{"DCM`Private`a", "+", "1"}]]], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"DCM`Private`x", ",", "DCM`Private`r", ",", 
                    "\[Infinity]", ",", "1"}], "}"}], ",", 
                    RowBox[{"Method", "\[Rule]", "\"Normalize\""}]}], "]"}]}],
                     ";", 
                    RowBox[{
                    RowBox[{"DCM`Private`pdf1", "[", "DCM`Private`x_", "]"}], 
                    "=", 
                    RowBox[{"PDF", "[", 
                    RowBox[{"DCM`Private`prob1", ",", "DCM`Private`x"}], 
                    "]"}]}], ";", 
                    RowBox[{"DCM`Private`mean1", "=", 
                    RowBox[{"Mean", "[", "DCM`Private`prob1", "]"}]}], ";", 
                    RowBox[{"DCM`Private`p1", "=", 
                    RowBox[{"DCM`Private`p", "/.", "\[VeryThinSpace]", 
                    RowBox[{
                    RowBox[{"Solve", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", "DCM`Private`p"}], ")"}], " ", 
                    "DCM`Private`mean1"}], "\[Equal]", "DCM`Private`r"}], ",",
                     "DCM`Private`p"}], "]"}], "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}]}]}], ";", 
                    RowBox[{
                    RowBox[{"DCM`Private`pdf2", "[", "DCM`Private`x_", "]"}], 
                    "=", 
                    RowBox[{"Simplify", "[", 
                    RowBox[{"Piecewise", "[", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"DCM`Private`p1", ",", 
                    RowBox[{"DCM`Private`x", "\[Equal]", "0"}]}], "}"}], ",", 
                    
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", "DCM`Private`p1"}], ")"}], " ", 
                    RowBox[{"DCM`Private`pdf1", "[", "DCM`Private`x", "]"}]}],
                     ",", 
                    
                    RowBox[{"DCM`Private`x", "\[GreaterEqual]", 
                    "DCM`Private`r"}]}], "}"}]}], "}"}], "]"}], "]"}]}], ";", 
                    
                    RowBox[{"DCM`Private`prob2", "=", 
                    RowBox[{"ProbabilityDistribution", "[", 
                    RowBox[{
                    RowBox[{"DCM`Private`pdf2", "[", "DCM`Private`x", "]"}], 
                    ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"DCM`Private`x", ",", "0", ",", "\[Infinity]", 
                    ",", "1"}], "}"}]}], "]"}]}]}]}], "]"}]}]}, {" "}}, 
                  GridBoxAlignment -> {"Columns" -> {{Left}}}, 
                  DefaultBaseStyle -> "Column", 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]},
                "RowDefault"]}
             },
             DefaultBaseStyle->"Column",
             GridBoxAlignment->{"Columns" -> {{Left}}},
             
             GridBoxItemSize->{
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
            "Column"],
           FrameMargins->{{6, 0}, {3, 6}}], "\<\"\"\>"},
         {
          PaneBox[GridBox[{
             {
              
              DynamicModuleBox[{System`InformationDump`open$$ = {
               False, False, False, False, False, False}}, 
               StyleBox[GridBox[{
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Attributes\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"Attributes\"",
                    TooltipStyle->"TextStyling"],
                    Annotation[#, "Attributes", "Tooltip"]& ], 
                   RowBox[{"{", "Protected", "}"}]},
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Full Name\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"FullName\"",
                    TooltipStyle->"TextStyling"],
                    
                    Annotation[#, "FullName", 
                    "Tooltip"]& ], "\<\"DCM`heavyTailDist\"\>"}
                 },
                 AutoDelete->False,
                 GridBoxAlignment->{"Columns" -> {Right, Left}},
                 GridBoxDividers->None,
                 GridBoxItemSize->{"Columns" -> {Automatic, Automatic}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.8]}, 
                    Offset[0.2]}}], "DialogStyle",
                StripOnInput->False],
               DynamicModuleValues:>{}]}
            },
            DefaultBaseStyle->"Column",
            GridBoxAlignment->{"Columns" -> {{Left}}},
            GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[3.6]}, 
                Offset[0.2]}}],
           FrameMargins->{{6, 6}, {6, 3}}], ""},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpener"]], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpenerHot"]]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, False],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"], False->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox["\<\" Symbol\"\>", "InformationTitleText",
             StripOnInput->False],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"heavyTailDist[a, r] returns a discrete probability \
distribution on integers with mean r and right tail of the order 1/x^a\"\>", 
             "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpener"],
               ImageSizeCache->{10., {3., 7.}}], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpenerHot"],
               ImageSizeCache->{10., {3., 7.}}]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, True],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]}, Dynamic[System`InformationDump`open$$],
      BaselinePosition->Baseline,
      FrameMargins->0,
      ImageSize->Automatic],
     DynamicModuleValues:>{}],
    BaseStyle->"InformationGridFrame",
    StripOnInput->False], "InformationGridPlain",
   StripOnInput->False],
  InformationData[
   Association[
   "ObjectType" -> "Symbol", "Usage" -> 
    "heavyTailDist[a, r] returns a discrete probability distribution on \
integers with mean r and right tail of the order 1/x^a", "Documentation" -> 
    None, "OwnValues" -> None, "UpValues" -> None, "DownValues" -> 
    Information`InformationValueForm[
     DownValues, DCM`heavyTailDist, {DCM`heavyTailDist[
         Condition[
          Pattern[DCM`Private`a, 
           Blank[]], DCM`Private`a > 1], 
         Condition[
          Pattern[DCM`Private`r, 
           Blank[]], DCM`Private`r > 0]] :> 
       Module[{DCM`Private`prob1, DCM`Private`pdf1, DCM`Private`mean1, 
          DCM`Private`p, DCM`Private`p1, DCM`Private`prob2, DCM`Private`pdf2},
          DCM`Private`prob1 = 
          ProbabilityDistribution[
           1/DCM`Private`x^(DCM`Private`a + 1), {
            DCM`Private`x, DCM`Private`r, Infinity, 1}, Method -> 
            "Normalize"]; DCM`Private`pdf1[
            Pattern[DCM`Private`x, 
             Blank[]]] = PDF[DCM`Private`prob1, DCM`Private`x]; 
         DCM`Private`mean1 = Mean[DCM`Private`prob1]; 
         DCM`Private`p1 = ReplaceAll[DCM`Private`p, 
            Part[
             
             Solve[(1 - DCM`Private`p) DCM`Private`mean1 == DCM`Private`r, 
              DCM`Private`p], 1]]; DCM`Private`pdf2[
            Pattern[DCM`Private`x, 
             Blank[]]] = Simplify[
            
            Piecewise[{{
              DCM`Private`p1, DCM`Private`x == 0}, {(1 - DCM`Private`p1) 
               DCM`Private`pdf1[DCM`Private`x], DCM`Private`x >= 
               DCM`Private`r}}]]; 
         DCM`Private`prob2 = ProbabilityDistribution[
            DCM`Private`pdf2[DCM`Private`x], {
            DCM`Private`x, 0, Infinity, 1}]]}], "SubValues" -> None, 
    "DefaultValues" -> None, "NValues" -> None, "FormatValues" -> None, 
    "Options" -> None, "Attributes" -> {Protected}, "FullName" -> 
    "DCM`heavyTailDist"], False]]], "Output",
 CellChangeTimes->{{3.826216463513528*^9, 3.826216494758862*^9}, 
   3.826216719998493*^9, 3.826216984909017*^9, 3.826217069000309*^9, 
   3.826217099444812*^9, 3.826217329441325*^9, 3.826217682856962*^9, 
   3.8262703752800627`*^9, 3.826273064581584*^9, 3.826276837044475*^9, {
   3.826295698985662*^9, 3.826295722279447*^9}, 3.8262961205239773`*^9, 
   3.826296166583787*^9, 3.826446441196458*^9, 3.826449956200563*^9, 
   3.826723576303935*^9, 3.826725845202857*^9, 3.827348380428176*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"afcaea2e-5820-4298-9210-39be591bdd00"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"testheaveTailDist", "[", 
   RowBox[{"a0_", ",", "r0_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"dist", ",", "pdf", ",", "x"}], "}"}], ",", 
    RowBox[{
     RowBox[{"dist", "=", 
      RowBox[{"heavyTailDist", "[", 
       RowBox[{"a0", ",", "r0"}], "]"}]}], ";", 
     RowBox[{
      RowBox[{"Assert", "[", 
       RowBox[{
        RowBox[{"Mean", "[", "dist", "]"}], "\[Equal]", "r0"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{"pdf", "=", 
        RowBox[{"PDF", "[", 
         RowBox[{"dist", ",", "x"}], "]"}]}], ")"}]}], ";", 
     RowBox[{"Assert", "[", 
      RowBox[{"AsymptoticEqual", "[", 
       RowBox[{"pdf", ",", 
        FractionBox["1", 
         SuperscriptBox["x", 
          RowBox[{"a0", "+", "1"}]]], ",", 
        RowBox[{"x", "\[Rule]", "\[Infinity]"}]}], "]"}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.826216502851787*^9, 3.826216511601516*^9}, {
   3.826216562814547*^9, 3.82621656521424*^9}, 3.82621701252437*^9, {
   3.82621736513236*^9, 3.8262174155289097`*^9}, {3.8262174545622797`*^9, 
   3.8262174697879133`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"98acd00a-a764-4b64-89c2-6ab336f7f293"],

Cell[BoxData[
 RowBox[{"testheaveTailDist", "[", 
  RowBox[{
   RowBox[{"3", "/", "2"}], ",", "3"}], "]"}]], "Input",
 CellChangeTimes->{{3.826217420748487*^9, 3.826217446161592*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"24aa476b-3da4-4ac6-bcb3-6b7ce932a96c"],

Cell[BoxData[
 RowBox[{"testheaveTailDist", "[", 
  RowBox[{
   RowBox[{"11", "/", "10"}], ",", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.826217473999227*^9, 3.826217481989221*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"ec880ed3-0612-4306-bfb5-9f3f505494ca"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Degree sequence", "Chapter",
 CellChangeTimes->{{3.826215558190125*^9, 
  3.826215561130434*^9}},ExpressionUUID->"c7de4df1-ef24-4ec1-914a-\
8f2b47abda02"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox["deg2Stub", 
  TraditionalForm]],ExpressionUUID->"e1d1a7d7-c51e-48a7-9bba-c570a48d76da"]], \
"Section",
 CellChangeTimes->{{3.8262176661871634`*^9, 
  3.82621766688345*^9}},ExpressionUUID->"aa8f7cf9-d7c2-41cf-900a-\
5cb1cf5058f6"],

Cell[BoxData[
 RowBox[{"<<", "DCM`"}]], "Input",
 CellChangeTimes->{{3.826217650988956*^9, 3.8262176528351088`*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"aa4eca13-f15d-450c-b434-89ce6f90de52"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "deg2Stub"}]], "Input",
 CellChangeTimes->{{3.826215730546048*^9, 3.826215745567576*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"782047c1-84bb-42e9-84aa-e02d36976adc"],

Cell[BoxData[
 InterpretationBox[
  StyleBox[
   FrameBox[
    DynamicModuleBox[{System`InformationDump`open$$ = False, 
     System`InformationDump`mouseOver$$ = False}, 
     PaneSelectorBox[{True->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox["\<\" Symbol\"\>", "InformationTitleText",
             StripOnInput->False,
             BaseStyle -> None],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"de2Stub[deg] turns a degree sequence into a stub \
(half-edge) sequence\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          PaneBox[
           TagBox[GridBox[{
              {
               StyleBox[
                TagBox[
                 TooltipBox[
                  StyleBox["\<\" Definitions\"\>", "InformationRowLabel",
                   StripOnInput->False],
                  "\"Definitions\"",
                  TooltipStyle->"TextStyling"],
                 Annotation[#, "Definitions", "Tooltip"]& ], "DialogStyle",
                StripOnInput->False]},
              {
               TemplateBox[{"\"\[ThinSpace]\"", 
                 GridBox[{{
                    RowBox[{
                    RowBox[{"deg2Stub", "[", 
                    RowBox[{"DCM`Private`degs_", "/;", 
                    RowBox[{"ArrayQ", "[", 
                    RowBox[{"DCM`Private`degs", ",", "1", ",", "IntegerQ"}], 
                    "]"}]}], "]"}], ":=", 
                    RowBox[{"Module", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    
                    RowBox[{"DCM`Private`nedges", ",", "DCM`Private`stubs", 
                    ",", 
                    RowBox[{"DCM`Private`m", "=", "0"}]}], "}"}], ",", 
                    RowBox[{
                    RowBox[{"DCM`Private`nedges", "=", 
                    RowBox[{"Total", "[", "DCM`Private`degs", "]"}]}], ";", 
                    RowBox[{"DCM`Private`stubs", "=", 
                    RowBox[{"ConstantArray", "[", 
                    RowBox[{"0", ",", "DCM`Private`nedges"}], "]"}]}], ";", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"DCM`Private`stubs", "\[LeftDoubleBracket]", 
                    RowBox[{
                    RowBox[{"DCM`Private`m", "+", "1"}], ";;", 
                    RowBox[{"DCM`Private`m", "+", 
                    
                    RowBox[{"DCM`Private`degs", "\[LeftDoubleBracket]", 
                    "DCM`Private`i", "\[RightDoubleBracket]"}]}]}], 
                    "\[RightDoubleBracket]"}], "=", "DCM`Private`i"}], ";", 
                    RowBox[{"DCM`Private`m", "=", 
                    RowBox[{"DCM`Private`m", "+", 
                    
                    RowBox[{"DCM`Private`degs", "\[LeftDoubleBracket]", 
                    "DCM`Private`i", "\[RightDoubleBracket]"}]}]}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"DCM`Private`i", ",", "1", ",", 
                    RowBox[{"Length", "[", "DCM`Private`degs", "]"}]}], 
                    "}"}]}], "]"}], ";", "DCM`Private`stubs"}]}], "]"}]}]}, {
                   " "}}, GridBoxAlignment -> {"Columns" -> {{Left}}}, 
                  DefaultBaseStyle -> "Column", 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]},
                "RowDefault"]}
             },
             DefaultBaseStyle->"Column",
             GridBoxAlignment->{"Columns" -> {{Left}}},
             
             GridBoxItemSize->{
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
            "Column"],
           FrameMargins->{{6, 0}, {3, 6}}], "\<\"\"\>"},
         {
          PaneBox[GridBox[{
             {
              
              DynamicModuleBox[{System`InformationDump`open$$ = {
               False, False, False, False, False, False}}, 
               StyleBox[GridBox[{
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Attributes\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"Attributes\"",
                    TooltipStyle->"TextStyling"],
                    Annotation[#, "Attributes", "Tooltip"]& ], 
                   RowBox[{"{", "Protected", "}"}]},
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Full Name\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"FullName\"",
                    TooltipStyle->"TextStyling"],
                    
                    Annotation[#, "FullName", 
                    "Tooltip"]& ], "\<\"DCM`deg2Stub\"\>"}
                 },
                 AutoDelete->False,
                 GridBoxAlignment->{"Columns" -> {Right, Left}},
                 GridBoxDividers->None,
                 GridBoxItemSize->{"Columns" -> {Automatic, Automatic}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.8]}, 
                    Offset[0.2]}}], "DialogStyle",
                StripOnInput->False],
               DynamicModuleValues:>{}]}
            },
            DefaultBaseStyle->"Column",
            GridBoxAlignment->{"Columns" -> {{Left}}},
            GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[3.6]}, 
                Offset[0.2]}}],
           FrameMargins->{{6, 6}, {6, 3}}], ""},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpener"]], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpenerHot"]]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, False],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"], False->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox["\<\" Symbol\"\>", "InformationTitleText",
             StripOnInput->False],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"de2Stub[deg] turns a degree sequence into a stub \
(half-edge) sequence\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpener"],
               ImageSizeCache->{10., {3., 7.}}], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpenerHot"],
               ImageSizeCache->{10., {3., 7.}}]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, True],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]}, Dynamic[System`InformationDump`open$$],
      BaselinePosition->Baseline,
      FrameMargins->0,
      ImageSize->Automatic],
     DynamicModuleValues:>{}],
    BaseStyle->"InformationGridFrame",
    StripOnInput->False], "InformationGridPlain",
   StripOnInput->False],
  InformationData[
   Association[
   "ObjectType" -> "Symbol", "Usage" -> 
    "de2Stub[deg] turns a degree sequence into a stub (half-edge) sequence", 
    "Documentation" -> None, "OwnValues" -> None, "UpValues" -> None, 
    "DownValues" -> 
    Information`InformationValueForm[DownValues, DCM`deg2Stub, {DCM`deg2Stub[
         Condition[
          Pattern[DCM`Private`degs, 
           Blank[]], 
          ArrayQ[DCM`Private`degs, 1, IntegerQ]]] :> 
       Module[{DCM`Private`nedges, DCM`Private`stubs, DCM`Private`m = 0}, 
         DCM`Private`nedges = Total[DCM`Private`degs]; 
         DCM`Private`stubs = ConstantArray[0, DCM`Private`nedges]; 
         Table[Part[DCM`Private`stubs, 
              Span[
              DCM`Private`m + 1, DCM`Private`m + 
               Part[DCM`Private`degs, DCM`Private`i]]] = DCM`Private`i; 
           DCM`Private`m = 
            DCM`Private`m + Part[DCM`Private`degs, DCM`Private`i], {
           DCM`Private`i, 1, 
            Length[DCM`Private`degs]}]; DCM`Private`stubs]}], "SubValues" -> 
    None, "DefaultValues" -> None, "NValues" -> None, "FormatValues" -> None, 
    "Options" -> None, "Attributes" -> {Protected}, "FullName" -> 
    "DCM`deg2Stub"], False]]], "Output",
 CellChangeTimes->{{3.8262157354413967`*^9, 3.826215747483307*^9}, 
   3.826215880042314*^9, 3.82621591186047*^9, 3.8262159969860163`*^9, 
   3.826216074762706*^9, 3.826217068766348*^9, 3.826217099221918*^9, 
   3.826217329213676*^9, {3.826217658904112*^9, 3.826217670128338*^9}, 
   3.8262703779149933`*^9, 3.826273065165028*^9, {3.826295704810135*^9, 
   3.8262957276600943`*^9}, 3.826296168569388*^9, 3.826446442227738*^9, 
   3.826449961569931*^9, 3.8267235774034853`*^9, 3.826725846225872*^9, 
   3.827348381332882*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"04a94acc-aaaa-4743-b025-628b9e970728"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Assert", "[", 
  RowBox[{
   RowBox[{"deg2Stub", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1.1", ",", "1"}], "}"}], "]"}], "\[Equal]", 
   RowBox[{"deg2Stub", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1.1", ",", "1"}], "}"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8262156700471163`*^9, 3.826215712946271*^9}, {
  3.8262160061965*^9, 3.82621601913597*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"657e753c-bb1b-49d9-a40b-2665e2a5ec2a"],

Cell[BoxData[
 RowBox[{"Assert", "[", 
  RowBox[{
   RowBox[{"deg2Stub", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3", ",", "0", ",", "1"}], "}"}], "]"}], "\[Equal]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "2", ",", "2", ",", "4"}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.826216033580752*^9, 3.826216064532585*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"bb63935e-5de3-41da-96da-82851207a126"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox["findMaxDegree", TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"bc93b010-5555-4c77-be8d-2476e2254b33"]], \
"Section",
 CellChangeTimes->{{3.8262741490198307`*^9, 
  3.826274152793902*^9}},ExpressionUUID->"31ae4e00-b584-4077-82a6-\
93fffe8ad8d5"],

Cell[BoxData[
 RowBox[{"<<", "DCM`"}]], "Input",
 CellChangeTimes->{{3.826274162414276*^9, 3.826274165281052*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"3d245877-f5b8-48b9-a8f4-322df8467958"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "findMaxDegree"}]], "Input",
 CellChangeTimes->{{3.8262742766457453`*^9, 3.8262742802259693`*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"b18bd3cb-c2c3-4e04-b9c3-6e7df517dbc3"],

Cell[BoxData[
 InterpretationBox[
  StyleBox[
   FrameBox[
    DynamicModuleBox[{System`InformationDump`open$$ = False, 
     System`InformationDump`mouseOver$$ = False}, 
     PaneSelectorBox[{True->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox["\<\" Symbol\"\>", "InformationTitleText",
             StripOnInput->False,
             BaseStyle -> None],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"findMaxDegree[pdf, n, p] returns the approximate \
max degree of a graph with n vertices whose degree sequence has limit \
distribution pdf with cutoff probability p\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          PaneBox[
           TagBox[GridBox[{
              {
               StyleBox[
                TagBox[
                 TooltipBox[
                  StyleBox["\<\" Definitions\"\>", "InformationRowLabel",
                   StripOnInput->False],
                  "\"Definitions\"",
                  TooltipStyle->"TextStyling"],
                 Annotation[#, "Definitions", "Tooltip"]& ], "DialogStyle",
                StripOnInput->False]},
              {
               TemplateBox[{"\"\[ThinSpace]\"", 
                 GridBox[{{
                    RowBox[{
                    RowBox[{"findMaxDegree", "[", 
                    RowBox[{"DCM`Private`pdf_", ",", 
                    RowBox[{"DCM`Private`n_", "/;", 
                    RowBox[{
                    RowBox[{"IntegerQ", "[", "DCM`Private`n", "]"}], "&&", 
                    RowBox[{"DCM`Private`n", "\[GreaterEqual]", "1"}]}]}], 
                    ",", 
                    RowBox[{"DCM`Private`p_", "/;", 
                    
                    RowBox[{"1", "\[GreaterEqual]", "DCM`Private`p", ">", 
                    "0"}]}]}], "]"}], ":=", 
                    RowBox[{"Module", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"DCM`Private`deg", "=", "1"}], ",", 
                    RowBox[{"DCM`Private`p0", "=", "1"}]}], "}"}], ",", 
                    RowBox[{
                    RowBox[{"While", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"DCM`Private`n", " ", "DCM`Private`p0"}], 
                    "\[GreaterEqual]", "DCM`Private`p"}], ",", 
                    RowBox[{
                    RowBox[{"DCM`Private`deg", "=", 
                    RowBox[{"DCM`Private`deg", "+", "1"}]}], ";", 
                    RowBox[{"DCM`Private`p0", "=", 
                    
                    RowBox[{"DCM`Private`pdf", "[", "DCM`Private`deg", 
                    "]"}]}], ";"}]}], "]"}], ";", "DCM`Private`deg"}]}], 
                    "]"}]}]}, {" "}}, 
                  GridBoxAlignment -> {"Columns" -> {{Left}}}, 
                  DefaultBaseStyle -> "Column", 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]},
                "RowDefault"]}
             },
             DefaultBaseStyle->"Column",
             GridBoxAlignment->{"Columns" -> {{Left}}},
             
             GridBoxItemSize->{
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
            "Column"],
           FrameMargins->{{6, 0}, {3, 6}}], "\<\"\"\>"},
         {
          PaneBox[GridBox[{
             {
              
              DynamicModuleBox[{System`InformationDump`open$$ = {
               False, False, False, False, False, False}}, 
               StyleBox[GridBox[{
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Attributes\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"Attributes\"",
                    TooltipStyle->"TextStyling"],
                    Annotation[#, "Attributes", "Tooltip"]& ], 
                   RowBox[{"{", "Protected", "}"}]},
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Full Name\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"FullName\"",
                    TooltipStyle->"TextStyling"],
                    
                    Annotation[#, "FullName", 
                    "Tooltip"]& ], "\<\"DCM`findMaxDegree\"\>"}
                 },
                 AutoDelete->False,
                 GridBoxAlignment->{"Columns" -> {Right, Left}},
                 GridBoxDividers->None,
                 GridBoxItemSize->{"Columns" -> {Automatic, Automatic}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.8]}, 
                    Offset[0.2]}}], "DialogStyle",
                StripOnInput->False],
               DynamicModuleValues:>{}]}
            },
            DefaultBaseStyle->"Column",
            GridBoxAlignment->{"Columns" -> {{Left}}},
            GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[3.6]}, 
                Offset[0.2]}}],
           FrameMargins->{{6, 6}, {6, 3}}], ""},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpener"]], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpenerHot"]]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, False],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"], False->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox["\<\" Symbol\"\>", "InformationTitleText",
             StripOnInput->False],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"findMaxDegree[pdf, n, p] returns the approximate \
max degree of a graph with n vertices whose degree sequence has limit \
distribution pdf with cutoff probability p\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpener"],
               ImageSizeCache->{10., {3., 7.}}], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpenerHot"],
               ImageSizeCache->{10., {3., 7.}}]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, True],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]}, Dynamic[System`InformationDump`open$$],
      BaselinePosition->Baseline,
      FrameMargins->0,
      ImageSize->Automatic],
     DynamicModuleValues:>{}],
    BaseStyle->"InformationGridFrame",
    StripOnInput->False], "InformationGridPlain",
   StripOnInput->False],
  InformationData[
   Association[
   "ObjectType" -> "Symbol", "Usage" -> 
    "findMaxDegree[pdf, n, p] returns the approximate max degree of a graph \
with n vertices whose degree sequence has limit distribution pdf with cutoff \
probability p", "Documentation" -> None, "OwnValues" -> None, "UpValues" -> 
    None, "DownValues" -> 
    Information`InformationValueForm[
     DownValues, DCM`findMaxDegree, {DCM`findMaxDegree[
         Pattern[DCM`Private`pdf, 
          Blank[]], 
         Condition[
          Pattern[DCM`Private`n, 
           Blank[]], 
          And[
           IntegerQ[DCM`Private`n], DCM`Private`n >= 1]], 
         Condition[
          Pattern[DCM`Private`p, 
           Blank[]], 
          Inequality[1, GreaterEqual, DCM`Private`p, Greater, 0]]] :> 
       Module[{DCM`Private`deg = 1, DCM`Private`p0 = 1}, 
         While[DCM`Private`n DCM`Private`p0 >= DCM`Private`p, 
           DCM`Private`deg = DCM`Private`deg + 1; 
           DCM`Private`p0 = DCM`Private`pdf[DCM`Private`deg]; Null]; 
         DCM`Private`deg]}], "SubValues" -> None, "DefaultValues" -> None, 
    "NValues" -> None, "FormatValues" -> None, "Options" -> None, 
    "Attributes" -> {Protected}, "FullName" -> "DCM`findMaxDegree"], 
   False]]], "Output",
 CellChangeTimes->{
  3.82627428064158*^9, 3.826274330596355*^9, 3.826274433726672*^9, 
   3.826274517762092*^9, {3.8262784707636127`*^9, 3.826278493025136*^9}, {
   3.8262786001678257`*^9, 3.826278612874259*^9}, 3.8262786453582573`*^9, {
   3.8262957050737*^9, 3.8262957279152718`*^9}, 3.8262961689498987`*^9, 
   3.826446442446042*^9, 3.8264499618271914`*^9, 3.8267235775782967`*^9, 
   3.826725846401163*^9, 3.827348381527587*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"72c5f989-4cc6-4544-8945-8ede07d2e962"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"a0", "=", 
   RowBox[{"3", "/", "2"}]}], ";", 
  RowBox[{"r0", "=", "2"}], ";", 
  RowBox[{"n1", "=", "10000"}], ";", 
  RowBox[{"p0", "=", 
   RowBox[{"1", "/", "3"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8262742218861427`*^9, 3.8262742274627037`*^9}, {
   3.826274462273374*^9, 3.826274464413982*^9}, 3.8262745149111853`*^9, {
   3.826278450686553*^9, 3.826278467450889*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"1f8eae1f-9b14-4214-8388-20855d156795"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"dist", "=", 
  RowBox[{"DCM`heavyTailDist", "[", 
   RowBox[{"a0", ",", "r0"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.826274156022547*^9, 3.8262741774225893`*^9}, {
   3.826274210619326*^9, 3.8262742337442827`*^9}, {3.826278454343048*^9, 
   3.826278455080285*^9}, 3.826278596052751*^9},
 CellLabel->"In[16]:=",ExpressionUUID->"dcc472ab-7dbf-4971-af06-b9d18090ab65"],

Cell[BoxData[
 RowBox[{"ProbabilityDistribution", "[", 
  RowBox[{
   TagBox[GridBox[{
      {"\[Piecewise]", GridBox[{
         {
          FractionBox["2", 
           RowBox[{
            SuperscriptBox["\[FormalX]", 
             RowBox[{"5", "/", "2"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"Zeta", "[", 
               FractionBox["3", "2"], "]"}]}], ")"}]}]], 
          RowBox[{"\[FormalX]", "\[GreaterEqual]", "2"}]},
         {
          FractionBox[
           RowBox[{"1", "+", 
            RowBox[{"Zeta", "[", 
             FractionBox["3", "2"], "]"}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"Zeta", "[", 
              FractionBox["5", "2"], "]"}]}]}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"Zeta", "[", 
             FractionBox["3", "2"], "]"}]}]], 
          RowBox[{"\[FormalX]", "\[Equal]", "0"}]},
         {"0", 
          TagBox["True",
           "PiecewiseDefault",
           AutoDelete->True]}
        },
        AllowedDimensions->{2, Automatic},
        Editable->True,
        GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.84]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}},
        Selectable->True]}
     },
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.35]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    "Piecewise",
    DeleteWithContents->True,
    Editable->False,
    SelectWithContents->True,
    Selectable->False,
    StripWrapperBoxes->True], ",", 
   RowBox[{"{", 
    RowBox[{"\[FormalX]", ",", "0", ",", "\[Infinity]", ",", "1"}], "}"}]}], 
  "]"}]], "Output",
 CellChangeTimes->{{3.826274216699535*^9, 3.8262742342079906`*^9}, 
   3.826274330683714*^9, 3.8262744338157263`*^9, 3.8262745178522463`*^9, {
   3.826278470792635*^9, 3.826278493062693*^9}, {3.826278592727831*^9, 
   3.826278612968011*^9}, 3.82627864544847*^9, {3.8262957051744337`*^9, 
   3.826295728001444*^9}, 3.826296169059065*^9, 3.826446442548999*^9, 
   3.826449961960478*^9, 3.826723578526361*^9, 3.826725858660472*^9, 
   3.827348381615987*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"ece38e1e-f95b-4864-a4a5-312e76ac2ddb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"pdf", "[", "i_", "]"}], "=", 
  RowBox[{"PDF", "[", 
   RowBox[{"dist", ",", "i"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8262742394391203`*^9, 3.826274247288331*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"4507938d-88e1-46fe-9d51-eddc28d6b729"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\[Piecewise]", GridBox[{
       {
        FractionBox["2", 
         RowBox[{
          SuperscriptBox["i", 
           RowBox[{"5", "/", "2"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"Zeta", "[", 
             FractionBox["3", "2"], "]"}]}], ")"}]}]], 
        RowBox[{"i", "\[GreaterEqual]", "2"}]},
       {
        FractionBox[
         RowBox[{"1", "+", 
          RowBox[{"Zeta", "[", 
           FractionBox["3", "2"], "]"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"Zeta", "[", 
            FractionBox["5", "2"], "]"}]}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"Zeta", "[", 
           FractionBox["3", "2"], "]"}]}]], 
        RowBox[{"i", "\[Equal]", "0"}]},
       {"0", 
        TagBox["True",
         "PiecewiseDefault",
         AutoDelete->True]}
      },
      AllowedDimensions->{2, Automatic},
      Editable->True,
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.84]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}},
      Selectable->True]}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[0.35]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  "Piecewise",
  DeleteWithContents->True,
  Editable->False,
  SelectWithContents->True,
  Selectable->False,
  StripWrapperBoxes->True]], "Output",
 CellChangeTimes->{{3.826274247605859*^9, 3.826274266940399*^9}, 
   3.826274330705186*^9, 3.8262744338335*^9, 3.826274517873077*^9, {
   3.826278470819377*^9, 3.826278493087544*^9}, {3.826278588148602*^9, 
   3.8262786129905853`*^9}, 3.826278645474184*^9, {3.826295705194766*^9, 
   3.826295728024117*^9}, 3.826296169082142*^9, 3.82644644257066*^9, 
   3.826449962008923*^9, 3.826723578607973*^9, 3.826725858690658*^9, 
   3.827348381641344*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"d58b689e-ff49-4b99-8126-d02ce33ca2bd"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"nmax", "=", 
   RowBox[{"findMaxDegree", "[", 
    RowBox[{"pdf", ",", "n1", ",", "p0"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8262742699805813`*^9, 3.82627432121036*^9}, {
   3.82627443890128*^9, 3.826274468380261*^9}, {3.826278485198079*^9, 
   3.826278485692017*^9}, 3.826278623357524*^9},
 CellLabel->"In[18]:=",ExpressionUUID->"95eff748-745a-4188-8055-45b79dd638f7"],

Cell[BoxData[
 RowBox[{"Assert", "[", 
  RowBox[{
   RowBox[{"n1", "*", 
    RowBox[{"pdf", "[", 
     RowBox[{"nmax", "-", "1"}], "]"}]}], "\[GreaterEqual]", "p0"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.826274486246129*^9, 3.8262744951992064`*^9}, {
  3.826278323173976*^9, 3.82627832329424*^9}, {3.8262784598844624`*^9, 
  3.8262784601307087`*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"2130324b-dcb8-42eb-82e5-3b948a7f241d"],

Cell[BoxData[
 RowBox[{"Assert", "[", 
  RowBox[{
   RowBox[{"n1", "*", 
    RowBox[{"pdf", "[", "nmax", "]"}]}], "<", "p0"}], "]"}]], "Input",
 CellChangeTimes->{{3.826274447405177*^9, 3.826274508064136*^9}, {
  3.8262783270552673`*^9, 3.8262783272262373`*^9}, {3.826278463316724*^9, 
  3.8262784636254787`*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"cd61a3ac-543c-4de0-9315-31a5146cc6eb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox["pdf2Deg", TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"4963c3f2-f912-4163-ba01-b3f9f40a1d1e"]], \
"Section",
 CellChangeTimes->{{3.826271573447505*^9, 
  3.8262715830871*^9}},ExpressionUUID->"33b74e9c-9e9f-4957-a5a5-0f31eaa1c89d"],

Cell[BoxData[
 RowBox[{"<<", "DCM`"}]], "Input",
 CellChangeTimes->{{3.826271585870421*^9, 3.8262715874846973`*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"88da40f2-2104-4253-9686-a73e5cd865f0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "pdf2Deg"}]], "Input",
 CellChangeTimes->{{3.826271589417405*^9, 3.826271592077277*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"e4e51fd5-0c02-4892-9ae8-5a66736aba34"],

Cell[BoxData[
 InterpretationBox[
  StyleBox[
   FrameBox[
    DynamicModuleBox[{System`InformationDump`open$$ = False, 
     System`InformationDump`mouseOver$$ = False}, 
     PaneSelectorBox[{True->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox["\<\" Symbol\"\>", "InformationTitleText",
             StripOnInput->False,
             BaseStyle -> None],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"pdf2Deg[pdf, n] creates a bi-degree sequence \
according to the limit bi-degree distribution pdf\\npdf2Deg[pdf, r, n, p] \
creates a bi-degree sequence for a graph with out-degree fixed to be r and \
in-degrees have distribution pdf and cutoff probability p for maximum \
degree\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          PaneBox[
           TagBox[GridBox[{
              {
               StyleBox[
                TagBox[
                 TooltipBox[
                  StyleBox["\<\" Definitions\"\>", "InformationRowLabel",
                   StripOnInput->False],
                  "\"Definitions\"",
                  TooltipStyle->"TextStyling"],
                 Annotation[#, "Definitions", "Tooltip"]& ], "DialogStyle",
                StripOnInput->False]},
              {
               TemplateBox[{"\"\[ThinSpace]\"", 
                 GridBox[{{
                    RowBox[{
                    RowBox[{"pdf2Deg", "[", 
                    RowBox[{"DCM`Private`pdf_", ",", 
                    RowBox[{"DCM`Private`n_", "/;", 
                    RowBox[{
                    RowBox[{"IntegerQ", "[", "DCM`Private`n", "]"}], "&&", 
                    RowBox[{"DCM`Private`n", "\[GreaterEqual]", "1"}]}]}]}], 
                    "]"}], ":=", 
                    RowBox[{"Module", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    
                    RowBox[{"DCM`Private`n1", ",", "DCM`Private`deglist", ",",
                     "DCM`Private`t", ",", "DCM`Private`i", ",", 
                    "DCM`Private`d", ",", "DCM`Private`nhead", ",", 
                    "DCM`Private`ntail", ",", "DCM`Private`diff", ",", 
                    "DCM`Private`heads", ",", "DCM`Private`tails"}], "}"}], 
                    ",", 
                    RowBox[{
                    RowBox[{"DCM`Private`n1", "=", "DCM`Private`n"}], ";", 
                    RowBox[{"DCM`Private`deglist", "=", 
                    RowBox[{"{", "}"}]}], ";", 
                    RowBox[{"For", "[", 
                    RowBox[{
                    RowBox[{"DCM`Private`t", "=", "0"}], ",", "True", ",", 
                    RowBox[{"DCM`Private`t", "++"}], ",", 
                    RowBox[{
                    RowBox[{"For", "[", 
                    RowBox[{
                    RowBox[{"DCM`Private`i", "=", "0"}], ",", 
                    
                    RowBox[{"DCM`Private`i", "\[LessEqual]", 
                    "DCM`Private`t"}], ",", 
                    RowBox[{"DCM`Private`i", "++"}], ",", 
                    RowBox[{
                    RowBox[{"DCM`Private`d", "=", 
                    RowBox[{"Ceiling", "[", 
                    RowBox[{"DCM`Private`n", " ", 
                    RowBox[{"DCM`Private`pdf", "[", 
                    RowBox[{"DCM`Private`i", ",", 
                    RowBox[{"DCM`Private`t", "-", "DCM`Private`i"}]}], "]"}]}]
                    , "]"}]}], ";", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"DCM`Private`d", ">", "0"}], ",", 
                    RowBox[{
                    RowBox[{"DCM`Private`d", "=", 
                    RowBox[{"Min", "[", 
                    RowBox[{"DCM`Private`d", ",", "DCM`Private`n1"}], "]"}]}],
                     ";", 
                    RowBox[{"DCM`Private`deglist", "=", 
                    RowBox[{"Join", "[", 
                    RowBox[{"DCM`Private`deglist", ",", 
                    RowBox[{"ConstantArray", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"DCM`Private`i", ",", 
                    RowBox[{"DCM`Private`t", "-", "DCM`Private`i"}]}], "}"}], 
                    ",", "DCM`Private`d"}], "]"}]}], "]"}]}], ";", 
                    RowBox[{"DCM`Private`n1", "=", 
                    RowBox[{"DCM`Private`n1", "-", "DCM`Private`d"}]}], ";", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"DCM`Private`n1", "\[LessEqual]", "0"}], ",", 
                    RowBox[{"Break", "[", "]"}]}], "]"}]}]}], "]"}]}]}], 
                    "]"}], ";", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"DCM`Private`n1", "\[LessEqual]", "0"}], ",", 
                    RowBox[{"Break", "[", "]"}]}], "]"}]}]}], "]"}], ";", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"DCM`Private`heads", ",", "DCM`Private`tails"}], 
                    "}"}], "=", 
                    RowBox[{"DCM`Private`deglist", "=", 
                    
                    RowBox[{"Transpose", "[", "DCM`Private`deglist", 
                    "]"}]}]}], ";", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"DCM`Private`nhead", ",", "DCM`Private`ntail"}], 
                    "}"}], "=", 
                    RowBox[{"Total", "[", 
                    RowBox[{"DCM`Private`deglist", ",", 
                    RowBox[{"{", "2", "}"}]}], "]"}]}], ";", 
                    RowBox[{"DCM`Private`diff", "=", 
                    RowBox[{"Abs", "[", 
                    RowBox[{"DCM`Private`nhead", "-", "DCM`Private`ntail"}], 
                    "]"}]}], ";", 
                    RowBox[{"Which", "[", 
                    RowBox[{
                    RowBox[{"DCM`Private`nhead", "<", "DCM`Private`ntail"}], 
                    ",", 
                    RowBox[{"DCM`Private`heads", "=", 
                    RowBox[{"Join", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"DCM`Private`heads", "\[LeftDoubleBracket]", 
                    RowBox[{"1", ";;", "DCM`Private`diff"}], 
                    "\[RightDoubleBracket]"}], "+", "1"}], ",", 
                    RowBox[{"DCM`Private`heads", "\[LeftDoubleBracket]", 
                    RowBox[{
                    RowBox[{"DCM`Private`diff", "+", "1"}], ";;", "All"}], 
                    "\[RightDoubleBracket]"}]}], "]"}]}], ",", 
                    RowBox[{"DCM`Private`nhead", ">", "DCM`Private`ntail"}], 
                    ",", 
                    RowBox[{"DCM`Private`tails", "=", 
                    RowBox[{"Join", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"DCM`Private`tails", "\[LeftDoubleBracket]", 
                    RowBox[{"1", ";;", "DCM`Private`diff"}], 
                    "\[RightDoubleBracket]"}], "+", "1"}], ",", 
                    RowBox[{"DCM`Private`tails", "\[LeftDoubleBracket]", 
                    RowBox[{
                    RowBox[{"DCM`Private`diff", "+", "1"}], ";;", "All"}], 
                    "\[RightDoubleBracket]"}]}], "]"}]}]}], "]"}], ";", 
                    RowBox[{"{", 
                    RowBox[{"DCM`Private`heads", ",", "DCM`Private`tails"}], 
                    "}"}]}]}], "]"}]}]}, {" "}, {
                    RowBox[{
                    RowBox[{"pdf2Deg", "[", 
                    RowBox[{"DCM`Private`pdf_", ",", 
                    RowBox[{"DCM`Private`r__", "/;", 
                    RowBox[{
                    RowBox[{"IntegerQ", "[", "DCM`Private`r", "]"}], "&&", 
                    RowBox[{"DCM`Private`r", "\[GreaterEqual]", "1"}]}]}], 
                    ",", 
                    RowBox[{"DCM`Private`n_", "/;", 
                    RowBox[{
                    RowBox[{"IntegerQ", "[", "DCM`Private`n", "]"}], "&&", 
                    RowBox[{"DCM`Private`n", "\[GreaterEqual]", "1"}]}]}], 
                    ",", 
                    RowBox[{"DCM`Private`p_", "/;", 
                    
                    RowBox[{"0", "<", "DCM`Private`p", "\[LessEqual]", 
                    "1"}]}]}], "]"}], ":=", 
                    RowBox[{"Module", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    
                    RowBox[{"DCM`Private`maxdeg", ",", "DCM`Private`nedge", 
                    ",", "DCM`Private`d", ",", "DCM`Private`dn", ",", 
                    "DCM`Private`deglist"}], "}"}], ",", 
                    RowBox[{
                    RowBox[{"DCM`Private`maxdeg", "=", 
                    RowBox[{"findMaxDegree", "[", 
                    
                    RowBox[{"DCM`Private`pdf", ",", "DCM`Private`n", ",", 
                    "DCM`Private`p"}], "]"}]}], ";", 
                    RowBox[{"DCM`Private`nedge", "=", 
                    RowBox[{"DCM`Private`r", " ", "DCM`Private`n"}]}], ";", 
                    RowBox[{"DCM`Private`deglist", "=", 
                    RowBox[{"{", "}"}]}], ";", 
                    RowBox[{"For", "[", 
                    RowBox[{
                    RowBox[{"DCM`Private`d", "=", "DCM`Private`maxdeg"}], ",", 
                    RowBox[{"DCM`Private`d", "\[GreaterEqual]", "2"}], ",", 
                    RowBox[{"DCM`Private`d", "--"}], ",", 
                    RowBox[{
                    RowBox[{"DCM`Private`dn", "=", 
                    RowBox[{"Ceiling", "[", 
                    RowBox[{"DCM`Private`n", " ", 
                    RowBox[{"DCM`Private`pdf", "[", "DCM`Private`d", "]"}]}], 
                    "]"}]}], ";", 
                    RowBox[{"DCM`Private`dn", "=", 
                    RowBox[{"Min", "[", 
                    RowBox[{"DCM`Private`dn", ",", 
                    RowBox[{"Floor", "[", 
                    FractionBox["DCM`Private`nedge", "DCM`Private`d"], 
                    "]"}]}], "]"}]}], ";", 
                    RowBox[{"DCM`Private`deglist", "=", 
                    RowBox[{"Join", "[", 
                    RowBox[{
                    RowBox[{"ConstantArray", "[", 
                    RowBox[{"DCM`Private`d", ",", "DCM`Private`dn"}], "]"}], 
                    ",", "DCM`Private`deglist"}], "]"}]}], ";", 
                    RowBox[{"DCM`Private`nedge", "-=", 
                    RowBox[{"DCM`Private`dn", " ", "DCM`Private`d"}]}]}]}], 
                    "]"}], ";", 
                    RowBox[{"DCM`Private`deglist", "=", 
                    RowBox[{"PadLeft", "[", 
                    RowBox[{"DCM`Private`deglist", ",", "DCM`Private`n"}], 
                    "]"}]}], ";", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"DCM`Private`nedge", ">", "0"}], ",", 
                    RowBox[{
                    RowBox[{"DCM`Private`deglist", "\[LeftDoubleBracket]", 
                    RowBox[{"1", ";;", "DCM`Private`nedge"}], 
                    "\[RightDoubleBracket]"}], "+=", "1"}]}], "]"}], ";", 
                    RowBox[{"{", 
                    RowBox[{"DCM`Private`deglist", ",", 
                    RowBox[{"ConstantArray", "[", 
                    RowBox[{"DCM`Private`r", ",", "DCM`Private`n"}], "]"}]}], 
                    "}"}]}]}], "]"}]}]}, {" "}}, 
                  GridBoxAlignment -> {"Columns" -> {{Left}}}, 
                  DefaultBaseStyle -> "Column", 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]},
                "RowDefault"]}
             },
             DefaultBaseStyle->"Column",
             GridBoxAlignment->{"Columns" -> {{Left}}},
             
             GridBoxItemSize->{
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
            "Column"],
           FrameMargins->{{6, 0}, {3, 6}}], "\<\"\"\>"},
         {
          PaneBox[GridBox[{
             {
              
              DynamicModuleBox[{System`InformationDump`open$$ = {
               False, False, False, False, False, False}}, 
               StyleBox[GridBox[{
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Attributes\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"Attributes\"",
                    TooltipStyle->"TextStyling"],
                    Annotation[#, "Attributes", "Tooltip"]& ], 
                   RowBox[{"{", "Protected", "}"}]},
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Full Name\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"FullName\"",
                    TooltipStyle->"TextStyling"],
                    
                    Annotation[#, "FullName", 
                    "Tooltip"]& ], "\<\"DCM`pdf2Deg\"\>"}
                 },
                 AutoDelete->False,
                 GridBoxAlignment->{"Columns" -> {Right, Left}},
                 GridBoxDividers->None,
                 GridBoxItemSize->{"Columns" -> {Automatic, Automatic}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.8]}, 
                    Offset[0.2]}}], "DialogStyle",
                StripOnInput->False],
               DynamicModuleValues:>{}]}
            },
            DefaultBaseStyle->"Column",
            GridBoxAlignment->{"Columns" -> {{Left}}},
            GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[3.6]}, 
                Offset[0.2]}}],
           FrameMargins->{{6, 6}, {6, 3}}], ""},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpener"]], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpenerHot"]]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, False],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"], False->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox["\<\" Symbol\"\>", "InformationTitleText",
             StripOnInput->False],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"pdf2Deg[pdf, n] creates a bi-degree sequence \
according to the limit bi-degree distribution pdf\\npdf2Deg[pdf, r, n, p] \
creates a bi-degree sequence for a graph with out-degree fixed to be r and \
in-degrees have distribution pdf and cutoff probability p for maximum \
degree\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpener"],
               ImageSizeCache->{10., {3., 7.}}], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpenerHot"],
               ImageSizeCache->{10., {3., 7.}}]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, True],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]}, Dynamic[System`InformationDump`open$$],
      BaselinePosition->Baseline,
      FrameMargins->0,
      ImageSize->Automatic],
     DynamicModuleValues:>{}],
    BaseStyle->"InformationGridFrame",
    StripOnInput->False], "InformationGridPlain",
   StripOnInput->False],
  InformationData[
   Association[
   "ObjectType" -> "Symbol", "Usage" -> 
    "pdf2Deg[pdf, n] creates a bi-degree sequence according to the limit \
bi-degree distribution pdf\npdf2Deg[pdf, r, n, p] creates a bi-degree \
sequence for a graph with out-degree fixed to be r and in-degrees have \
distribution pdf and cutoff probability p for maximum degree", 
    "Documentation" -> None, "OwnValues" -> None, "UpValues" -> None, 
    "DownValues" -> 
    Information`InformationValueForm[DownValues, DCM`pdf2Deg, {DCM`pdf2Deg[
         Pattern[DCM`Private`pdf, 
          Blank[]], 
         Condition[
          Pattern[DCM`Private`n, 
           Blank[]], 
          And[
           IntegerQ[DCM`Private`n], DCM`Private`n >= 1]]] :> 
       Module[{DCM`Private`n1, DCM`Private`deglist, DCM`Private`t, 
          DCM`Private`i, DCM`Private`d, DCM`Private`nhead, DCM`Private`ntail, 
          DCM`Private`diff, DCM`Private`heads, DCM`Private`tails}, 
         DCM`Private`n1 = DCM`Private`n; DCM`Private`deglist = {}; 
         For[DCM`Private`t = 0, True, 
           Increment[DCM`Private`t], 
           For[DCM`Private`i = 0, DCM`Private`i <= DCM`Private`t, 
             Increment[DCM`Private`i], 
             DCM`Private`d = 
              Ceiling[DCM`Private`n 
                DCM`Private`pdf[
                 DCM`Private`i, DCM`Private`t - DCM`Private`i]]; 
             If[DCM`Private`d > 0, 
               DCM`Private`d = Min[DCM`Private`d, DCM`Private`n1]; 
               DCM`Private`deglist = Join[DCM`Private`deglist, 
                  
                  ConstantArray[{
                   DCM`Private`i, DCM`Private`t - DCM`Private`i}, 
                   DCM`Private`d]]; 
               DCM`Private`n1 = DCM`Private`n1 - DCM`Private`d; 
               If[DCM`Private`n1 <= 0, 
                 Break[]]]]; If[DCM`Private`n1 <= 0, 
             Break[]]]; {DCM`Private`heads, DCM`Private`tails} = (
           DCM`Private`deglist = Transpose[DCM`Private`deglist]); {
           DCM`Private`nhead, DCM`Private`ntail} = 
          Total[DCM`Private`deglist, {2}]; 
         DCM`Private`diff = Abs[DCM`Private`nhead - DCM`Private`ntail]; 
         Which[DCM`Private`nhead < DCM`Private`ntail, DCM`Private`heads = 
           Join[Part[DCM`Private`heads, 
               Span[1, DCM`Private`diff]] + 1, 
             Part[DCM`Private`heads, 
              Span[DCM`Private`diff + 1, All]]], DCM`Private`nhead > 
           DCM`Private`ntail, DCM`Private`tails = Join[Part[DCM`Private`tails, 
               Span[1, DCM`Private`diff]] + 1, 
             Part[DCM`Private`tails, 
              Span[DCM`Private`diff + 1, All]]]]; {
          DCM`Private`heads, DCM`Private`tails}], DCM`pdf2Deg[
         Pattern[DCM`Private`pdf, 
          Blank[]], 
         Condition[
          Pattern[DCM`Private`r, 
           BlankSequence[]], 
          And[
           IntegerQ[DCM`Private`r], DCM`Private`r >= 1]], 
         Condition[
          Pattern[DCM`Private`n, 
           Blank[]], 
          And[
           IntegerQ[DCM`Private`n], DCM`Private`n >= 1]], 
         Condition[
          Pattern[DCM`Private`p, 
           Blank[]], 
          Inequality[0, Less, DCM`Private`p, LessEqual, 1]]] :> 
       Module[{DCM`Private`maxdeg, DCM`Private`nedge, DCM`Private`d, 
          DCM`Private`dn, DCM`Private`deglist}, 
         DCM`Private`maxdeg = 
          DCM`findMaxDegree[DCM`Private`pdf, DCM`Private`n, DCM`Private`p]; 
         DCM`Private`nedge = DCM`Private`r DCM`Private`n; 
         DCM`Private`deglist = {}; 
         For[DCM`Private`d = DCM`Private`maxdeg, DCM`Private`d >= 2, 
           Decrement[DCM`Private`d], 
           DCM`Private`dn = 
            Ceiling[DCM`Private`n DCM`Private`pdf[DCM`Private`d]]; 
           DCM`Private`dn = Min[DCM`Private`dn, 
              Floor[DCM`Private`nedge/DCM`Private`d]]; 
           DCM`Private`deglist = Join[
              ConstantArray[DCM`Private`d, DCM`Private`dn], 
              DCM`Private`deglist]; 
           SubtractFrom[DCM`Private`nedge, DCM`Private`dn DCM`Private`d]]; 
         DCM`Private`deglist = PadLeft[DCM`Private`deglist, DCM`Private`n]; 
         If[DCM`Private`nedge > 0, 
           AddTo[
            Part[DCM`Private`deglist, 
             Span[1, DCM`Private`nedge]], 1]]; {DCM`Private`deglist, 
           ConstantArray[DCM`Private`r, DCM`Private`n]}]}], "SubValues" -> 
    None, "DefaultValues" -> None, "NValues" -> None, "FormatValues" -> None, 
    "Options" -> None, "Attributes" -> {Protected}, "FullName" -> 
    "DCM`pdf2Deg"], False]]], "Output",
 CellChangeTimes->{{3.826271592945468*^9, 3.826271611630475*^9}, {
   3.82627236447616*^9, 3.826272377568907*^9}, 3.826272604947627*^9, 
   3.826272738898336*^9, 3.826272996364613*^9, 3.826273065379641*^9, {
   3.8262732669127502`*^9, 3.826273291158022*^9}, 3.8262737942768373`*^9, 
   3.826273833861238*^9, {3.826295705451645*^9, 3.826295728277451*^9}, 
   3.8262961692905273`*^9, 3.8264464427981443`*^9, 3.826449962336957*^9, 
   3.8267235790371227`*^9, 3.8267258589612103`*^9, 3.827348381838449*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"f9e2c14b-e765-4b4e-8e13-b78713e2b1f4"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{
  "pdf", ",", "dist", ",", "n1", ",", "stat", ",", "stat1", ",", "err1", ",", 
   "deglist"}], "]"}]], "Input",
 CellChangeTimes->{{3.8262716335802097`*^9, 3.826271635216906*^9}, {
  3.826271762445142*^9, 3.8262717629919243`*^9}, {3.8262738255755*^9, 
  3.826273840256338*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"f6827746-c883-46c3-8ed1-5fa61ac5d03d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"pdf", "[", 
   RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{"Piecewise", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        FractionBox["1", "4"], ",", 
        RowBox[{
         RowBox[{"i", "\[Equal]", "0"}], "&&", 
         RowBox[{"j", "\[Equal]", "2"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["1", "4"], ",", 
        RowBox[{
         RowBox[{"i", "\[Equal]", "0"}], "&&", 
         RowBox[{"j", "\[Equal]", "3"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["1", "4"], ",", 
        RowBox[{
         RowBox[{"i", "\[Equal]", "5"}], "&&", 
         RowBox[{"j", "\[Equal]", "2"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["1", "4"], ",", 
        RowBox[{
         RowBox[{"i", "\[Equal]", "5"}], "&&", 
         RowBox[{"j", "\[Equal]", "3"}]}]}], "}"}]}], "}"}], ",", "0"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.826271636331993*^9, 3.826271644586768*^9}, {
   3.826271692116844*^9, 3.8262717501533937`*^9}, {3.826272046771284*^9, 
   3.82627204866472*^9}, 3.826272478555862*^9, {3.826272947797845*^9, 
   3.826272950070788*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"2c962011-04d5-44d1-b125-17a476b90fc9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"dist", "=", 
  RowBox[{"ProbabilityDistribution", "[", 
   RowBox[{
    RowBox[{"pdf", "[", 
     RowBox[{"i", ",", "j"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "0", ",", "\[Infinity]", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "0", ",", "\[Infinity]", ",", "1"}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.826271771062511*^9, 3.826271785423704*^9}, {
  3.8262719167064962`*^9, 3.826271949134975*^9}, {3.826272001310678*^9, 
  3.82627200684131*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"dd69799e-115e-4969-ada4-b25064da6fcd"],

Cell[BoxData[
 RowBox[{"ProbabilityDistribution", "[", 
  RowBox[{
   TagBox[GridBox[{
      {"\[Piecewise]", GridBox[{
         {
          FractionBox["1", "4"], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[FormalX]1", "\[Equal]", "0"}], "&&", 
             RowBox[{"\[FormalX]2", "\[Equal]", "2"}]}], ")"}], "||", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[FormalX]1", "\[Equal]", "0"}], "&&", 
             RowBox[{"\[FormalX]2", "\[Equal]", "3"}]}], ")"}], "||", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[FormalX]1", "\[Equal]", "5"}], "&&", 
             RowBox[{"\[FormalX]2", "\[Equal]", "2"}]}], ")"}], "||", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[FormalX]1", "\[Equal]", "5"}], "&&", 
             RowBox[{"\[FormalX]2", "\[Equal]", "3"}]}], ")"}]}]},
         {"0", 
          TagBox["True",
           "PiecewiseDefault",
           AutoDelete->True]}
        },
        AllowedDimensions->{2, Automatic},
        Editable->True,
        GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.84]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}},
        Selectable->True]}
     },
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.35]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    "Piecewise",
    DeleteWithContents->True,
    Editable->False,
    SelectWithContents->True,
    Selectable->False,
    StripWrapperBoxes->True], ",", 
   RowBox[{"{", 
    RowBox[{"\[FormalX]1", ",", "0", ",", "\[Infinity]", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"\[FormalX]2", ",", "0", ",", "\[Infinity]", ",", "1"}], "}"}]}], 
  "]"}]], "Output",
 CellChangeTimes->{{3.826272007721052*^9, 3.826272050216208*^9}, {
   3.826272364514769*^9, 3.82627237761178*^9}, 3.82627260498525*^9, 
   3.826272738945712*^9, 3.826272957802047*^9, 3.8262729964115763`*^9, 
   3.8262730654400187`*^9, {3.826273266957849*^9, 3.826273291200509*^9}, 
   3.826273794315034*^9, 3.826273833907096*^9, {3.826295705483506*^9, 
   3.826295728311894*^9}, 3.826296169322034*^9, 3.826446442828704*^9, 
   3.826449962435103*^9, 3.826723581970796*^9, 3.826725858994872*^9, 
   3.827348381863112*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"34e162df-6458-4d83-aac7-79a29d84f5d2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Mean", "[", "dist", "]"}]], "Input",
 CellChangeTimes->{{3.826272786896925*^9, 3.826272791874751*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"8e12e41d-58f8-4598-b056-1128a65f567e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["5", "2"], ",", 
   FractionBox["5", "2"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8262727927746763`*^9, {3.826272954174486*^9, 3.826272959274036*^9}, 
   3.8262729968006887`*^9, 3.826273065834787*^9, {3.826273267342066*^9, 
   3.826273291609674*^9}, 3.826273794701252*^9, 3.826273834296316*^9, {
   3.826295706151779*^9, 3.826295728735256*^9}, 3.8262961699203243`*^9, 
   3.826446443358334*^9, 3.8264499635539827`*^9, 3.826723583214635*^9, 
   3.8267258598298264`*^9, 3.827348382423904*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"b6835ff9-d381-4392-bc12-0eed0d8bc7ec"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Assert", "[", 
  RowBox[{
   RowBox[{"pdf2Deg", "[", 
    RowBox[{"pdf", ",", "8"}], "]"}], "==", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "5", ",", "5", ",", "5", ",", 
       "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "2", ",", "3", ",", "3", ",", "2", ",", "2", ",", "3", ",", 
       "3"}], "}"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.826272322866781*^9, 3.82627233083626*^9}, {
   3.8262724184947977`*^9, 3.8262724187186947`*^9}, 3.826272453363037*^9, {
   3.826273003799028*^9, 3.826273021688559*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"7d3249de-36e0-400a-96ca-43cf40d1ed8c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"n1", "=", "100015"}], ";"}]], "Input",
 CellChangeTimes->{{3.826273346732007*^9, 3.826273360982584*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"7b514866-dd08-479d-85e4-b7b581093a88"],

Cell[BoxData[
 RowBox[{
  RowBox[{"deglist", " ", "=", " ", 
   RowBox[{"pdf2Deg", "[", 
    RowBox[{"pdf", ",", "n1"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.82627303251633*^9, 3.826273045022056*^9}, {
  3.826273088836934*^9, 3.826273093026259*^9}, {3.8262731235433197`*^9, 
  3.826273142646058*^9}, {3.826273286130344*^9, 3.826273286442465*^9}, {
  3.8262733641822166`*^9, 3.82627336432038*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"428b809f-00a9-400d-ab71-16f3ca5e7fb6"],

Cell[BoxData[
 RowBox[{"Assert", "[", 
  RowBox[{"Equal", "@@", 
   RowBox[{"Total", "/@", "deglist"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8262730728889914`*^9, 3.826273118489406*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"7c9df46e-2011-4cc6-921f-55425aa00bd5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"stat", "=", 
  RowBox[{
   RowBox[{"Transpose", "[", "deglist", "]"}], "//", "Tally"}]}]], "Input",
 CellChangeTimes->{{3.826273225615251*^9, 3.8262732723966713`*^9}, {
  3.8262733900240297`*^9, 3.8262733916718388`*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"4a439703-6aae-407f-9654-60cb2c773a5c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "2"}], "}"}], ",", "25002"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "3"}], "}"}], ",", "25004"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"5", ",", "2"}], "}"}], ",", "25004"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"5", ",", "3"}], "}"}], ",", "25003"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8262732353130903`*^9, 3.82627329172003*^9}, {
   3.826273375297757*^9, 3.826273392167227*^9}, 3.826273454888445*^9, 
   3.826273794810281*^9, 3.826273834414386*^9, {3.8262957063568983`*^9, 
   3.826295728921892*^9}, 3.8262961701261377`*^9, 3.826446443508704*^9, 
   3.8264499639615173`*^9, 3.826723583463706*^9, 3.826725860100773*^9, 
   3.827348382578787*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"1df7abd0-5f04-45e2-b579-724128040eb8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"stat1", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"#1", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
      "n1"], "&"}], ")"}], "/@", "stat"}]}]], "Input",
 CellChangeTimes->{{3.826273686594843*^9, 3.8262736967643557`*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"7cb4c047-a1dc-4379-8177-d4eda8670c31"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["2", "100015"], ",", 
   FractionBox["25002", "100015"], ",", 
   FractionBox["25004", "100015"], ",", 
   FractionBox["25004", "100015"], ",", 
   FractionBox["25003", "100015"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.826273697454647*^9, 3.826273794828636*^9, 3.826273834435873*^9, {
   3.8262957063801603`*^9, 3.826295728943912*^9}, 3.826296170150498*^9, 
   3.826446443529454*^9, 3.826449964007707*^9, 3.826723583495549*^9, 
   3.826725860164501*^9, 3.827348382592279*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"b4bb04b4-4103-4d8f-b51c-3a001cfb5b5e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"err1", "=", 
   RowBox[{"10", "*", 
    SuperscriptBox["n1", 
     RowBox[{"-", "1"}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.826273737115411*^9, 3.8262737438892517`*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"fd6afb94-f36c-4a77-b4b1-965e5f5d50fd"],

Cell[BoxData[
 RowBox[{"Assert", "[", 
  RowBox[{"And", "@@", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"#", "<", "err1"}], "||", 
        RowBox[{
         RowBox[{"Abs", "[", 
          RowBox[{"#", "-", 
           RowBox[{"1", "/", "4"}]}], "]"}], "<", "err1"}]}], "&"}], ")"}], "/@",
      "stat1"}], ")"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8262737057757463`*^9, 3.826273782025593*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"33a0958b-b8e1-416e-a0be-e61edff97d69"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox["pdf2Deg", TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"8029675d-9108-4f74-862f-dd5b3a9b4e5a"]], \
"Section",
 CellChangeTimes->{{3.826271573447505*^9, 
  3.8262715830871*^9}},ExpressionUUID->"f90c4914-7576-4fd1-a9a8-4c30814a1ce7"],

Cell[CellGroupData[{

Cell["Test", "Subsection",
 CellChangeTimes->{{3.826277476004231*^9, 
  3.826277490184147*^9}},ExpressionUUID->"c2510eaf-8c66-4b28-8094-\
35c76762c8d5"],

Cell[BoxData[
 RowBox[{"<<", "DCM`"}]], "Input",
 CellChangeTimes->{{3.826271585870421*^9, 3.8262715874846973`*^9}},
 CellLabel->
  "In[100]:=",ExpressionUUID->"13b18416-73fd-4055-afb5-78eb234b37b5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "pdf2Deg"}]], "Input",
 CellChangeTimes->{{3.826271589417405*^9, 3.826271592077277*^9}},
 CellLabel->
  "In[101]:=",ExpressionUUID->"6a62949d-84da-4cbd-98da-7015a7f9a90a"],

Cell[BoxData[
 InterpretationBox[
  StyleBox[
   FrameBox[
    DynamicModuleBox[{System`InformationDump`open$$ = False, 
     System`InformationDump`mouseOver$$ = False}, 
     PaneSelectorBox[{True->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox["\<\" Symbol\"\>", "InformationTitleText",
             StripOnInput->False,
             BaseStyle -> None],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"pdf2Deg[pdf, n] creates a bi-degree sequence \
according to the limit bi-degree distribution pdf\\npdf2Deg[pdf, r, n, p] \
creates a bi-degree sequence for a graph with out-degree fixed to be r and \
in-degrees have distribution pdf and cutoff probability p for maximum \
degree\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          PaneBox[
           TagBox[GridBox[{
              {
               StyleBox[
                TagBox[
                 TooltipBox[
                  StyleBox["\<\" Definitions\"\>", "InformationRowLabel",
                   StripOnInput->False],
                  "\"Definitions\"",
                  TooltipStyle->"TextStyling"],
                 Annotation[#, "Definitions", "Tooltip"]& ], "DialogStyle",
                StripOnInput->False]},
              {
               TemplateBox[{"\"\[ThinSpace]\"", 
                 GridBox[{{
                    RowBox[{
                    RowBox[{"pdf2Deg", "[", 
                    RowBox[{"DCM`Private`pdf_", ",", 
                    RowBox[{"DCM`Private`n_", "/;", 
                    RowBox[{
                    RowBox[{"IntegerQ", "[", "DCM`Private`n", "]"}], "&&", 
                    RowBox[{"DCM`Private`n", "\[GreaterEqual]", "1"}]}]}]}], 
                    "]"}], ":=", 
                    RowBox[{"Module", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    
                    RowBox[{"DCM`Private`n1", ",", "DCM`Private`deglist", ",",
                     "DCM`Private`t", ",", "DCM`Private`i", ",", 
                    "DCM`Private`d", ",", "DCM`Private`nhead", ",", 
                    "DCM`Private`ntail", ",", "DCM`Private`diff", ",", 
                    "DCM`Private`heads", ",", "DCM`Private`tails"}], "}"}], 
                    ",", 
                    RowBox[{
                    RowBox[{"DCM`Private`n1", "=", "DCM`Private`n"}], ";", 
                    RowBox[{"DCM`Private`deglist", "=", 
                    RowBox[{"{", "}"}]}], ";", 
                    RowBox[{"For", "[", 
                    RowBox[{
                    RowBox[{"DCM`Private`t", "=", "0"}], ",", "True", ",", 
                    RowBox[{"DCM`Private`t", "++"}], ",", 
                    RowBox[{
                    RowBox[{"For", "[", 
                    RowBox[{
                    RowBox[{"DCM`Private`i", "=", "0"}], ",", 
                    
                    RowBox[{"DCM`Private`i", "\[LessEqual]", 
                    "DCM`Private`t"}], ",", 
                    RowBox[{"DCM`Private`i", "++"}], ",", 
                    RowBox[{
                    RowBox[{"DCM`Private`d", "=", 
                    RowBox[{"Ceiling", "[", 
                    RowBox[{"DCM`Private`n", " ", 
                    RowBox[{"DCM`Private`pdf", "[", 
                    RowBox[{"DCM`Private`i", ",", 
                    RowBox[{"DCM`Private`t", "-", "DCM`Private`i"}]}], "]"}]}]
                    , "]"}]}], ";", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"DCM`Private`d", ">", "0"}], ",", 
                    RowBox[{
                    RowBox[{"DCM`Private`d", "=", 
                    RowBox[{"Min", "[", 
                    RowBox[{"DCM`Private`d", ",", "DCM`Private`n1"}], "]"}]}],
                     ";", 
                    RowBox[{"DCM`Private`deglist", "=", 
                    RowBox[{"Join", "[", 
                    RowBox[{"DCM`Private`deglist", ",", 
                    RowBox[{"ConstantArray", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"DCM`Private`i", ",", 
                    RowBox[{"DCM`Private`t", "-", "DCM`Private`i"}]}], "}"}], 
                    ",", "DCM`Private`d"}], "]"}]}], "]"}]}], ";", 
                    RowBox[{"DCM`Private`n1", "=", 
                    RowBox[{"DCM`Private`n1", "-", "DCM`Private`d"}]}], ";", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"DCM`Private`n1", "\[LessEqual]", "0"}], ",", 
                    RowBox[{"Break", "[", "]"}]}], "]"}]}]}], "]"}]}]}], 
                    "]"}], ";", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"DCM`Private`n1", "\[LessEqual]", "0"}], ",", 
                    RowBox[{"Break", "[", "]"}]}], "]"}]}]}], "]"}], ";", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"DCM`Private`heads", ",", "DCM`Private`tails"}], 
                    "}"}], "=", 
                    RowBox[{"DCM`Private`deglist", "=", 
                    
                    RowBox[{"Transpose", "[", "DCM`Private`deglist", 
                    "]"}]}]}], ";", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"DCM`Private`nhead", ",", "DCM`Private`ntail"}], 
                    "}"}], "=", 
                    RowBox[{"Total", "[", 
                    RowBox[{"DCM`Private`deglist", ",", 
                    RowBox[{"{", "2", "}"}]}], "]"}]}], ";", 
                    RowBox[{"DCM`Private`diff", "=", 
                    RowBox[{"Abs", "[", 
                    RowBox[{"DCM`Private`nhead", "-", "DCM`Private`ntail"}], 
                    "]"}]}], ";", 
                    RowBox[{"Which", "[", 
                    RowBox[{
                    RowBox[{"DCM`Private`nhead", "<", "DCM`Private`ntail"}], 
                    ",", 
                    RowBox[{"DCM`Private`heads", "=", 
                    RowBox[{"Join", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"DCM`Private`heads", "\[LeftDoubleBracket]", 
                    RowBox[{"1", ";;", "DCM`Private`diff"}], 
                    "\[RightDoubleBracket]"}], "+", "1"}], ",", 
                    RowBox[{"DCM`Private`heads", "\[LeftDoubleBracket]", 
                    RowBox[{
                    RowBox[{"DCM`Private`diff", "+", "1"}], ";;", "All"}], 
                    "\[RightDoubleBracket]"}]}], "]"}]}], ",", 
                    RowBox[{"DCM`Private`nhead", ">", "DCM`Private`ntail"}], 
                    ",", 
                    RowBox[{"DCM`Private`tails", "=", 
                    RowBox[{"Join", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"DCM`Private`tails", "\[LeftDoubleBracket]", 
                    RowBox[{"1", ";;", "DCM`Private`diff"}], 
                    "\[RightDoubleBracket]"}], "+", "1"}], ",", 
                    RowBox[{"DCM`Private`tails", "\[LeftDoubleBracket]", 
                    RowBox[{
                    RowBox[{"DCM`Private`diff", "+", "1"}], ";;", "All"}], 
                    "\[RightDoubleBracket]"}]}], "]"}]}]}], "]"}], ";", 
                    RowBox[{"{", 
                    RowBox[{"DCM`Private`heads", ",", "DCM`Private`tails"}], 
                    "}"}]}]}], "]"}]}]}, {" "}, {
                    RowBox[{
                    RowBox[{"pdf2Deg", "[", 
                    RowBox[{"DCM`Private`pdf_", ",", 
                    RowBox[{"DCM`Private`r__", "/;", 
                    RowBox[{
                    RowBox[{"IntegerQ", "[", "DCM`Private`r", "]"}], "&&", 
                    RowBox[{"DCM`Private`r", "\[GreaterEqual]", "1"}]}]}], 
                    ",", 
                    RowBox[{"DCM`Private`n_", "/;", 
                    RowBox[{
                    RowBox[{"IntegerQ", "[", "DCM`Private`n", "]"}], "&&", 
                    RowBox[{"DCM`Private`n", "\[GreaterEqual]", "1"}]}]}], 
                    ",", 
                    RowBox[{"DCM`Private`p_", "/;", 
                    
                    RowBox[{"0", "<", "DCM`Private`p", "\[LessEqual]", 
                    "1"}]}]}], "]"}], ":=", 
                    RowBox[{"Module", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    
                    RowBox[{"DCM`Private`maxdeg", ",", "DCM`Private`nedge", 
                    ",", "DCM`Private`d", ",", "DCM`Private`dn", ",", 
                    "DCM`Private`deglist"}], "}"}], ",", 
                    RowBox[{
                    RowBox[{"DCM`Private`maxdeg", "=", 
                    RowBox[{"findMaxDegree", "[", 
                    
                    RowBox[{"DCM`Private`pdf", ",", "DCM`Private`n", ",", 
                    "DCM`Private`p"}], "]"}]}], ";", 
                    RowBox[{"DCM`Private`nedge", "=", 
                    RowBox[{"DCM`Private`r", " ", "DCM`Private`n"}]}], ";", 
                    RowBox[{"DCM`Private`deglist", "=", 
                    RowBox[{"{", "}"}]}], ";", 
                    RowBox[{"For", "[", 
                    RowBox[{
                    RowBox[{"DCM`Private`d", "=", "DCM`Private`maxdeg"}], ",", 
                    RowBox[{"DCM`Private`d", "\[GreaterEqual]", "2"}], ",", 
                    RowBox[{"DCM`Private`d", "--"}], ",", 
                    RowBox[{
                    RowBox[{"DCM`Private`dn", "=", 
                    RowBox[{"Ceiling", "[", 
                    RowBox[{"DCM`Private`n", " ", 
                    RowBox[{"DCM`Private`pdf", "[", "DCM`Private`d", "]"}]}], 
                    "]"}]}], ";", 
                    RowBox[{"DCM`Private`dn", "=", 
                    RowBox[{"Min", "[", 
                    RowBox[{"DCM`Private`dn", ",", 
                    RowBox[{"Floor", "[", 
                    FractionBox["DCM`Private`nedge", "DCM`Private`d"], 
                    "]"}]}], "]"}]}], ";", 
                    RowBox[{"DCM`Private`deglist", "=", 
                    RowBox[{"Join", "[", 
                    RowBox[{
                    RowBox[{"ConstantArray", "[", 
                    RowBox[{"DCM`Private`d", ",", "DCM`Private`dn"}], "]"}], 
                    ",", "DCM`Private`deglist"}], "]"}]}], ";", 
                    RowBox[{"DCM`Private`nedge", "-=", 
                    RowBox[{"DCM`Private`dn", " ", "DCM`Private`d"}]}]}]}], 
                    "]"}], ";", 
                    RowBox[{"DCM`Private`deglist", "=", 
                    RowBox[{"PadLeft", "[", 
                    RowBox[{"DCM`Private`deglist", ",", "DCM`Private`n"}], 
                    "]"}]}], ";", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"DCM`Private`nedge", ">", "0"}], ",", 
                    RowBox[{
                    RowBox[{"DCM`Private`deglist", "\[LeftDoubleBracket]", 
                    RowBox[{"1", ";;", "DCM`Private`nedge"}], 
                    "\[RightDoubleBracket]"}], "+=", "1"}]}], "]"}], ";", 
                    RowBox[{"{", 
                    RowBox[{"DCM`Private`deglist", ",", 
                    RowBox[{"ConstantArray", "[", 
                    RowBox[{"DCM`Private`r", ",", "DCM`Private`n"}], "]"}]}], 
                    "}"}]}]}], "]"}]}]}, {" "}}, 
                  GridBoxAlignment -> {"Columns" -> {{Left}}}, 
                  DefaultBaseStyle -> "Column", 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]},
                "RowDefault"]}
             },
             DefaultBaseStyle->"Column",
             GridBoxAlignment->{"Columns" -> {{Left}}},
             
             GridBoxItemSize->{
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
            "Column"],
           FrameMargins->{{6, 0}, {3, 6}}], "\<\"\"\>"},
         {
          PaneBox[GridBox[{
             {
              
              DynamicModuleBox[{System`InformationDump`open$$ = {
               False, False, False, False, False, False}}, 
               StyleBox[GridBox[{
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Attributes\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"Attributes\"",
                    TooltipStyle->"TextStyling"],
                    Annotation[#, "Attributes", "Tooltip"]& ], 
                   RowBox[{"{", "Protected", "}"}]},
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Full Name\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"FullName\"",
                    TooltipStyle->"TextStyling"],
                    
                    Annotation[#, "FullName", 
                    "Tooltip"]& ], "\<\"DCM`pdf2Deg\"\>"}
                 },
                 AutoDelete->False,
                 GridBoxAlignment->{"Columns" -> {Right, Left}},
                 GridBoxDividers->None,
                 GridBoxItemSize->{"Columns" -> {Automatic, Automatic}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.8]}, 
                    Offset[0.2]}}], "DialogStyle",
                StripOnInput->False],
               DynamicModuleValues:>{}]}
            },
            DefaultBaseStyle->"Column",
            GridBoxAlignment->{"Columns" -> {{Left}}},
            GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[3.6]}, 
                Offset[0.2]}}],
           FrameMargins->{{6, 6}, {6, 3}}], ""},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpener"]], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpenerHot"]]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, False],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"], False->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox["\<\" Symbol\"\>", "InformationTitleText",
             StripOnInput->False],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"pdf2Deg[pdf, n] creates a bi-degree sequence \
according to the limit bi-degree distribution pdf\\npdf2Deg[pdf, r, n, p] \
creates a bi-degree sequence for a graph with out-degree fixed to be r and \
in-degrees have distribution pdf and cutoff probability p for maximum \
degree\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpener"],
               ImageSizeCache->{10., {3., 7.}}], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpenerHot"],
               ImageSizeCache->{10., {3., 7.}}]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, True],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]}, Dynamic[System`InformationDump`open$$],
      BaselinePosition->Baseline,
      FrameMargins->0,
      ImageSize->Automatic],
     DynamicModuleValues:>{}],
    BaseStyle->"InformationGridFrame",
    StripOnInput->False], "InformationGridPlain",
   StripOnInput->False],
  InformationData[
   Association[
   "ObjectType" -> "Symbol", "Usage" -> 
    "pdf2Deg[pdf, n] creates a bi-degree sequence according to the limit \
bi-degree distribution pdf\npdf2Deg[pdf, r, n, p] creates a bi-degree \
sequence for a graph with out-degree fixed to be r and in-degrees have \
distribution pdf and cutoff probability p for maximum degree", 
    "Documentation" -> None, "OwnValues" -> None, "UpValues" -> None, 
    "DownValues" -> 
    Information`InformationValueForm[DownValues, DCM`pdf2Deg, {DCM`pdf2Deg[
         Pattern[DCM`Private`pdf, 
          Blank[]], 
         Condition[
          Pattern[DCM`Private`n, 
           Blank[]], 
          And[
           IntegerQ[DCM`Private`n], DCM`Private`n >= 1]]] :> 
       Module[{DCM`Private`n1, DCM`Private`deglist, DCM`Private`t, 
          DCM`Private`i, DCM`Private`d, DCM`Private`nhead, DCM`Private`ntail, 
          DCM`Private`diff, DCM`Private`heads, DCM`Private`tails}, 
         DCM`Private`n1 = DCM`Private`n; DCM`Private`deglist = {}; 
         For[DCM`Private`t = 0, True, 
           Increment[DCM`Private`t], 
           For[DCM`Private`i = 0, DCM`Private`i <= DCM`Private`t, 
             Increment[DCM`Private`i], 
             DCM`Private`d = 
              Ceiling[DCM`Private`n 
                DCM`Private`pdf[
                 DCM`Private`i, DCM`Private`t - DCM`Private`i]]; 
             If[DCM`Private`d > 0, 
               DCM`Private`d = Min[DCM`Private`d, DCM`Private`n1]; 
               DCM`Private`deglist = Join[DCM`Private`deglist, 
                  
                  ConstantArray[{
                   DCM`Private`i, DCM`Private`t - DCM`Private`i}, 
                   DCM`Private`d]]; 
               DCM`Private`n1 = DCM`Private`n1 - DCM`Private`d; 
               If[DCM`Private`n1 <= 0, 
                 Break[]]]]; If[DCM`Private`n1 <= 0, 
             Break[]]]; {DCM`Private`heads, DCM`Private`tails} = (
           DCM`Private`deglist = Transpose[DCM`Private`deglist]); {
           DCM`Private`nhead, DCM`Private`ntail} = 
          Total[DCM`Private`deglist, {2}]; 
         DCM`Private`diff = Abs[DCM`Private`nhead - DCM`Private`ntail]; 
         Which[DCM`Private`nhead < DCM`Private`ntail, DCM`Private`heads = 
           Join[Part[DCM`Private`heads, 
               Span[1, DCM`Private`diff]] + 1, 
             Part[DCM`Private`heads, 
              Span[DCM`Private`diff + 1, All]]], DCM`Private`nhead > 
           DCM`Private`ntail, DCM`Private`tails = Join[Part[DCM`Private`tails, 
               Span[1, DCM`Private`diff]] + 1, 
             Part[DCM`Private`tails, 
              Span[DCM`Private`diff + 1, All]]]]; {
          DCM`Private`heads, DCM`Private`tails}], DCM`pdf2Deg[
         Pattern[DCM`Private`pdf, 
          Blank[]], 
         Condition[
          Pattern[DCM`Private`r, 
           BlankSequence[]], 
          And[
           IntegerQ[DCM`Private`r], DCM`Private`r >= 1]], 
         Condition[
          Pattern[DCM`Private`n, 
           Blank[]], 
          And[
           IntegerQ[DCM`Private`n], DCM`Private`n >= 1]], 
         Condition[
          Pattern[DCM`Private`p, 
           Blank[]], 
          Inequality[0, Less, DCM`Private`p, LessEqual, 1]]] :> 
       Module[{DCM`Private`maxdeg, DCM`Private`nedge, DCM`Private`d, 
          DCM`Private`dn, DCM`Private`deglist}, 
         DCM`Private`maxdeg = 
          DCM`findMaxDegree[DCM`Private`pdf, DCM`Private`n, DCM`Private`p]; 
         DCM`Private`nedge = DCM`Private`r DCM`Private`n; 
         DCM`Private`deglist = {}; 
         For[DCM`Private`d = DCM`Private`maxdeg, DCM`Private`d >= 2, 
           Decrement[DCM`Private`d], 
           DCM`Private`dn = 
            Ceiling[DCM`Private`n DCM`Private`pdf[DCM`Private`d]]; 
           DCM`Private`dn = Min[DCM`Private`dn, 
              Floor[DCM`Private`nedge/DCM`Private`d]]; 
           DCM`Private`deglist = Join[
              ConstantArray[DCM`Private`d, DCM`Private`dn], 
              DCM`Private`deglist]; 
           SubtractFrom[DCM`Private`nedge, DCM`Private`dn DCM`Private`d]]; 
         DCM`Private`deglist = PadLeft[DCM`Private`deglist, DCM`Private`n]; 
         If[DCM`Private`nedge > 0, 
           AddTo[
            Part[DCM`Private`deglist, 
             Span[1, DCM`Private`nedge]], 1]]; {DCM`Private`deglist, 
           ConstantArray[DCM`Private`r, DCM`Private`n]}]}], "SubValues" -> 
    None, "DefaultValues" -> None, "NValues" -> None, "FormatValues" -> None, 
    "Options" -> None, "Attributes" -> {Protected}, "FullName" -> 
    "DCM`pdf2Deg"], False]]], "Output",
 CellChangeTimes->{{3.826271592945468*^9, 3.826271611630475*^9}, {
   3.82627236447616*^9, 3.826272377568907*^9}, 3.826272604947627*^9, 
   3.826272738898336*^9, 3.826272996364613*^9, 3.826273065379641*^9, {
   3.8262732669127502`*^9, 3.826273291158022*^9}, 3.8262737942768373`*^9, {
   3.8262748841475477`*^9, 3.826274904212628*^9}, 3.826274964577943*^9, 
   3.826275015674839*^9, {3.826275047652072*^9, 3.826275072678179*^9}, {
   3.826275270941722*^9, 3.826275299704936*^9}, 3.826275409489431*^9, 
   3.8262754590939217`*^9, {3.826275542625313*^9, 3.82627556385275*^9}, 
   3.826275626685567*^9, 3.826275686552907*^9, {3.826275767884501*^9, 
   3.82627578240695*^9}, {3.8262761043636723`*^9, 3.8262761194708033`*^9}, 
   3.826276253785345*^9, 3.826276288903654*^9, 3.826276499615527*^9, 
   3.826276559860434*^9, 3.826276848326911*^9, {3.8262771732115707`*^9, 
   3.826277188818358*^9}, 3.826277580118004*^9, 3.826277824721937*^9, 
   3.8262779075459146`*^9, 3.8262781011686*^9, 3.826278981234746*^9, 
   3.826280457835175*^9, {3.8262957066218987`*^9, 3.8262957291787977`*^9}, 
   3.826296170426051*^9, 3.826446443753953*^9, 3.82644996441706*^9, 
   3.826723583889394*^9, 3.826725860489362*^9, 3.827348382829691*^9, 
   3.82734848882498*^9},
 CellLabel->
  "Out[101]=",ExpressionUUID->"e5b6886e-b44b-4f12-9d1a-e2c5830f4f0f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"r0", "=", "2"}], ";", 
       RowBox[{"dist", "=", 
        RowBox[{"heavyTailDist", "[", 
         RowBox[{"a0", ",", "r0"}], "]"}]}], ";", 
       RowBox[{
        RowBox[{"pdf", "[", "i_", "]"}], "=", 
        RowBox[{"PDF", "[", 
         RowBox[{"dist", ",", "i"}], "]"}]}], ";", 
       RowBox[{"deglist", "=", 
        RowBox[{"pdf2Deg", "[", 
         RowBox[{"pdf", ",", "r0", ",", "n1", ",", 
          FractionBox["1", "5"]}], "]"}]}], ";", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"#1", "\[Equal]", "n1"}], "&"}], ")"}], "/@", 
          RowBox[{"Length", "/@", "deglist"}]}], ",", 
         RowBox[{"Equal", "@@", 
          RowBox[{"Total", "/@", "deglist"}]}]}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"a0", ",", 
        FractionBox["3", "2"], ",", 
        FractionBox["7", "2"], ",", 
        FractionBox["1", "2"]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"n1", ",", 
        SuperscriptBox["10", "3"], ",", 
        SuperscriptBox["10", "4"], ",", 
        SuperscriptBox["10", "3"]}], "}"}]}], "]"}], "//", "Flatten"}], "//", 
   
   RowBox[{
    RowBox[{"And", "@@", "#"}], "&"}]}], "//", "Assert"}]], "Input",
 CellChangeTimes->{{3.8262742218861427`*^9, 3.8262742274627037`*^9}, {
   3.826274462273374*^9, 3.826274464413982*^9}, 3.8262745149111853`*^9, 
   3.8262749012289057`*^9, {3.826275022475646*^9, 3.826275037054164*^9}, 
   3.826275069228292*^9, {3.826275259810742*^9, 3.826275262355405*^9}, 
   3.826275296350575*^9, {3.826275403241461*^9, 3.826275403526606*^9}, {
   3.826275616035963*^9, 3.826275616232773*^9}, {3.826275681499114*^9, 
   3.8262756829298067`*^9}, {3.8262757631449347`*^9, 3.826275778196994*^9}, {
   3.826276100512224*^9, 3.826276116458338*^9}, {3.82627624973669*^9, 
   3.826276250066045*^9}, 3.826276284354514*^9, {3.8262764955717916`*^9, 
   3.826276496302128*^9}, {3.826277184968917*^9, 3.826277185392218*^9}, {
   3.827348495592021*^9, 3.827348582258226*^9}, {3.8273486190714483`*^9, 
   3.827348646949243*^9}, {3.827348681106086*^9, 3.827348726449935*^9}, {
   3.827348767958776*^9, 3.8273488146225433`*^9}},
 CellLabel->
  "In[118]:=",ExpressionUUID->"f681e5e7-3504-4fa0-96ae-d6b5408fb007"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["DCM", "Chapter",
 CellChangeTimes->{{3.826284647061893*^9, 
  3.8262846499658613`*^9}},ExpressionUUID->"8d1f8d91-9494-4de1-ab4b-\
52a4e783df2a"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox["makeDCM", TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"300ef3f1-5283-42b3-b59d-31f3aabd6349"]], \
"Section",
 CellChangeTimes->{{3.826280558745675*^9, 
  3.826280565072413*^9}},ExpressionUUID->"a45f5cce-952b-427f-ae54-\
210b8dc398c6"],

Cell[BoxData[
 RowBox[{"<<", "DCM`"}]], "Input",
 CellChangeTimes->{{3.8262805675281887`*^9, 3.826280569538549*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"6862bb84-7c40-4200-a6d5-edcf704aaa01"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "makeDCM"}]], "Input",
 CellChangeTimes->{{3.8262805708255*^9, 3.826280573192183*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"10de13c2-0bb3-4726-9cb0-aec76719c97b"],

Cell[BoxData[
 InterpretationBox[
  StyleBox[
   FrameBox[
    DynamicModuleBox[{System`InformationDump`open$$ = False, 
     System`InformationDump`mouseOver$$ = False}, 
     PaneSelectorBox[{True->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox["\<\" Symbol\"\>", "InformationTitleText",
             StripOnInput->False,
             BaseStyle -> None],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"makeDCM[deglist] create a random directed model \
with bi-degree sequences indeg, outdeg\\nmakeDCM[n, heads, tails] create a \
random directed model with stub-list heads and tails\"\>", 
             "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          PaneBox[
           TagBox[GridBox[{
              {
               StyleBox[
                TagBox[
                 TooltipBox[
                  StyleBox["\<\" Definitions\"\>", "InformationRowLabel",
                   StripOnInput->False],
                  "\"Definitions\"",
                  TooltipStyle->"TextStyling"],
                 Annotation[#, "Definitions", "Tooltip"]& ], "DialogStyle",
                StripOnInput->False]},
              {
               TemplateBox[{"\"\[ThinSpace]\"", 
                 GridBox[{{
                    RowBox[{
                    RowBox[{"makeDCM", "[", "DCM`Private`deglist_", "]"}], 
                    ":=", 
                    RowBox[{"Module", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"DCM`Private`heads", ",", "DCM`Private`tails"}], 
                    "}"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"DCM`Private`heads", ",", "DCM`Private`tails"}], 
                    "}"}], "=", 
                    RowBox[{"deg2Stub", "/@", "DCM`Private`deglist"}]}], ";", 
                    
                    RowBox[{"makeDCM", "[", 
                    RowBox[{
                    RowBox[{"Length", "[", 
                    
                    RowBox[{"DCM`Private`deglist", "\[LeftDoubleBracket]", 
                    "1", "\[RightDoubleBracket]"}], "]"}], ",", 
                    "DCM`Private`heads", ",", "DCM`Private`tails"}], 
                    "]"}]}]}], "]"}]}]}, {" "}, {
                    RowBox[{
                    RowBox[{"makeDCM", "[", 
                    
                    RowBox[{
                    "DCM`Private`n_Integer", ",", "DCM`Private`heads_List", 
                    ",", "DCM`Private`tails_List"}], "]"}], ":=", 
                    RowBox[{"Module", "[", 
                    RowBox[{
                    RowBox[{"{", "}"}], ",", 
                    RowBox[{"Graph", "[", 
                    RowBox[{
                    RowBox[{"Range", "[", "DCM`Private`n", "]"}], ",", 
                    RowBox[{"Thread", "[", 
                    RowBox[{"DCM`Private`tails", "\[DirectedEdge]", 
                    RowBox[{"RandomSample", "[", "DCM`Private`heads", "]"}]}],
                     "]"}]}], "]"}]}], "]"}]}]}, {" "}}, 
                  GridBoxAlignment -> {"Columns" -> {{Left}}}, 
                  DefaultBaseStyle -> "Column", 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]},
                "RowDefault"]}
             },
             DefaultBaseStyle->"Column",
             GridBoxAlignment->{"Columns" -> {{Left}}},
             
             GridBoxItemSize->{
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
            "Column"],
           FrameMargins->{{6, 0}, {3, 6}}], "\<\"\"\>"},
         {
          PaneBox[GridBox[{
             {
              
              DynamicModuleBox[{System`InformationDump`open$$ = {
               False, False, False, False, False, False}}, 
               StyleBox[GridBox[{
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Attributes\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"Attributes\"",
                    TooltipStyle->"TextStyling"],
                    Annotation[#, "Attributes", "Tooltip"]& ], 
                   RowBox[{"{", "Protected", "}"}]},
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Full Name\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"FullName\"",
                    TooltipStyle->"TextStyling"],
                    
                    Annotation[#, "FullName", 
                    "Tooltip"]& ], "\<\"DCM`makeDCM\"\>"}
                 },
                 AutoDelete->False,
                 GridBoxAlignment->{"Columns" -> {Right, Left}},
                 GridBoxDividers->None,
                 GridBoxItemSize->{"Columns" -> {Automatic, Automatic}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.8]}, 
                    Offset[0.2]}}], "DialogStyle",
                StripOnInput->False],
               DynamicModuleValues:>{}]}
            },
            DefaultBaseStyle->"Column",
            GridBoxAlignment->{"Columns" -> {{Left}}},
            GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[3.6]}, 
                Offset[0.2]}}],
           FrameMargins->{{6, 6}, {6, 3}}], ""},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpener"]], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpenerHot"]]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, False],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"], False->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox["\<\" Symbol\"\>", "InformationTitleText",
             StripOnInput->False],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"makeDCM[deglist] create a random directed model \
with bi-degree sequences indeg, outdeg\\nmakeDCM[n, heads, tails] create a \
random directed model with stub-list heads and tails\"\>", 
             "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpener"],
               ImageSizeCache->{10., {3., 7.}}], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpenerHot"],
               ImageSizeCache->{10., {3., 7.}}]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, True],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]}, Dynamic[System`InformationDump`open$$],
      BaselinePosition->Baseline,
      FrameMargins->0,
      ImageSize->Automatic],
     DynamicModuleValues:>{}],
    BaseStyle->"InformationGridFrame",
    StripOnInput->False], "InformationGridPlain",
   StripOnInput->False],
  InformationData[
   Association[
   "ObjectType" -> "Symbol", "Usage" -> 
    "makeDCM[deglist] create a random directed model with bi-degree sequences \
indeg, outdeg\nmakeDCM[n, heads, tails] create a random directed model with \
stub-list heads and tails", "Documentation" -> None, "OwnValues" -> None, 
    "UpValues" -> None, "DownValues" -> 
    Information`InformationValueForm[DownValues, DCM`makeDCM, {DCM`makeDCM[
         Pattern[DCM`Private`deglist, 
          Blank[]]] :> 
       Module[{DCM`Private`heads, 
          DCM`Private`tails}, {DCM`Private`heads, DCM`Private`tails} = 
          Map[DCM`deg2Stub, DCM`Private`deglist]; DCM`makeDCM[
           Length[
            Part[DCM`Private`deglist, 1]], DCM`Private`heads, 
           DCM`Private`tails]], DCM`makeDCM[
         Pattern[DCM`Private`n, 
          Blank[Integer]], 
         Pattern[DCM`Private`heads, 
          Blank[List]], 
         Pattern[DCM`Private`tails, 
          Blank[List]]] :> Module[{}, 
         Graph[
          Range[DCM`Private`n], 
          Thread[
           DirectedEdge[DCM`Private`tails, 
            RandomSample[DCM`Private`heads]]]]]}], "SubValues" -> None, 
    "DefaultValues" -> None, "NValues" -> None, "FormatValues" -> None, 
    "Options" -> None, "Attributes" -> {Protected}, "FullName" -> 
    "DCM`makeDCM"], False]]], "Output",
 CellChangeTimes->{
  3.826280573689296*^9, 3.826280727311719*^9, {3.826281137625821*^9, 
   3.826281165724897*^9}, {3.8262825410602303`*^9, 3.8262825639039793`*^9}, 
   3.826283443395731*^9, 3.826284325473001*^9, 3.826285231865952*^9, 
   3.826285330359457*^9, 3.826295733502087*^9, 3.8262961708510723`*^9, 
   3.826446444089326*^9, 3.826449976438034*^9, 3.8267235845366983`*^9, 
   3.826725861142126*^9, 3.827348383141673*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"5f48d7c3-188b-4ad3-b364-211818a48aed"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"outdeg", "=", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "2", ",", "2"}], "}"}]}], ";", 
  RowBox[{"indeg", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "4", ",", "3", ",", "2"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8262809628023453`*^9, 3.826280972497178*^9}, {
  3.8262826143814983`*^9, 3.8262826413995*^9}, {3.826283348573351*^9, 
  3.8262834212517643`*^9}, {3.8262839516809263`*^9, 3.826283955459526*^9}, {
  3.826284351691822*^9, 3.8262843555497637`*^9}, {3.826285226050087*^9, 
  3.826285228703741*^9}, {3.826285323579739*^9, 3.8262853259935093`*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"9c047c1c-2f75-40ad-8ca4-24ff469d8c26"],

Cell[BoxData[
 RowBox[{
  RowBox[{"deglist", "=", 
   RowBox[{"{", 
    RowBox[{"indeg", ",", "outdeg"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.826280631635049*^9, 3.826280654173462*^9}, {
  3.8262808471280613`*^9, 3.826280855003817*^9}, {3.826280961750827*^9, 
  3.826280978717813*^9}, {3.826282621870804*^9, 3.826282644768108*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"9dc8105b-c9df-4317-9b8d-d77ba9cd8bd5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"g", " ", "=", 
   RowBox[{"makeDCM", "[", "deglist", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.826280658672695*^9, 3.8262806667072363`*^9}, {
   3.826280735195272*^9, 3.8262807372737103`*^9}, {3.8262811485365257`*^9, 
   3.8262811500405807`*^9}, 3.8262826490363007`*^9},
 CellLabel->"In[48]:=",ExpressionUUID->"a063f1c2-3207-4142-a9bf-cf31840c618f"],

Cell[BoxData[
 RowBox[{"Assert", "[", 
  RowBox[{
   RowBox[{"VertexInDegree", "[", "g", "]"}], "\[Equal]", "indeg"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8262825828450613`*^9, 3.826282629814354*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"79e2acf2-ac3f-44ae-a04e-faa9c4fef5f1"],

Cell[BoxData[
 RowBox[{"Assert", "[", 
  RowBox[{
   RowBox[{"VertexOutDegree", "[", "g", "]"}], "\[Equal]", "outdeg"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.826282634942338*^9, 3.826282657624004*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"b928fa8b-6be6-4c10-bc63-8962feae27bb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox["transitProbM", TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"819f8dfe-db58-47f2-a0f5-33ecadbf81cd"]], \
"Section",
 CellChangeTimes->{{3.826282698469857*^9, 
  3.826282710402347*^9}},ExpressionUUID->"8296dd81-2a89-4031-8643-\
d1bfe43f0abf"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SeedRandom", "[", "1000", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"g", "=", 
   RowBox[{"makeDCM", "[", "deglist", "]"}]}], ";"}], "\n", 
 RowBox[{"g", "=", 
  RowBox[{"Annotate", "[", 
   RowBox[{"g", ",", 
    RowBox[{"PlotTheme", "\[Rule]", "\"\<ClassicDiagram\>\""}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.826282959146245*^9, 3.8262829899103403`*^9}, {
  3.826283309264225*^9, 3.826283323813093*^9}, {3.826284337139895*^9, 
  3.826284337867992*^9}, {3.826285298395555*^9, 3.826285299024808*^9}, {
  3.826285340493236*^9, 3.826285348651737*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"c039ae70-c15c-4b75-a998-4b9a5488673e"],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox["NetworkGraphics",
   DynamicModuleBox[{Typeset`graph = HoldComplete[
     Graph[{1, 2, 3, 
      4}, {{{1, 3}, {1, 2}, {1, 4}, {2, 3}, {2, 2}, {3, 4}, {3, 2}, {4, 2}, {
       4, 3}}, Null}, {PlotTheme -> "ClassicDiagram"}]], Typeset`boxes, 
    Typeset`boxes$s2d = GraphicsGroupBox[{{
       Arrowheads[Medium], 
       Directive[
        Hue[0, 1, 0.5], 
        Opacity[1]], 
       ArrowBox[{
         DynamicLocation["VertexID$1", Automatic, Center], 
         DynamicLocation["VertexID$2", Automatic, Center]}], 
       ArrowBox[{
         DynamicLocation["VertexID$1", Automatic, Center], 
         DynamicLocation["VertexID$3", Automatic, Center]}], 
       ArrowBox[{
         DynamicLocation["VertexID$1", Automatic, Center], 
         DynamicLocation["VertexID$4", Automatic, Center]}], 
       ArrowBox[
        BezierCurveBox[{
          DynamicLocation["VertexID$2", Automatic, Center], {
          0.0883773084525373, -0.1963438379796459}, {-0.009611730387778794, \
-0.3783639831794915}, {-0.14047393153771362`, -0.42859733044124365`}, \
{-0.4106846332290861, -0.16649561362753637`}, {-0.3644606503066745, \
-0.03416402907677846}, {-0.18550970535125463`, 0.06932386534080129}, 
          DynamicLocation["VertexID$2", Automatic, Center]}, SplineDegree -> 
         7]], 
       ArrowBox[
        BezierCurveBox[{
          DynamicLocation["VertexID$2", Automatic, Center], {
          0.290905556305823, 0.5704635648319302}, 
          DynamicLocation["VertexID$3", Automatic, Center]}]], 
       ArrowBox[
        BezierCurveBox[{
          DynamicLocation["VertexID$3", Automatic, Center], {
          0.5752678578810889, 0.2941709811866707}, 
          DynamicLocation["VertexID$2", Automatic, Center]}]], 
       ArrowBox[
        BezierCurveBox[{
          DynamicLocation["VertexID$3", Automatic, Center], {
          0.4285653816398439, 0.7182703609170283}, 
          DynamicLocation["VertexID$4", Automatic, Center]}]], 
       ArrowBox[{
         DynamicLocation["VertexID$4", Automatic, Center], 
         DynamicLocation["VertexID$2", Automatic, Center]}], 
       ArrowBox[
        BezierCurveBox[{
          DynamicLocation["VertexID$4", Automatic, Center], {
          0.42457017036914524`, 0.9988508561587054}, 
          DynamicLocation["VertexID$3", Automatic, Center]}]]}, {
       Directive[
        Hue[0.15, 0.2, 1], 
        EdgeForm[{
          Thickness[0.003], 
          Hue[0.15, 0.6, 0.9], 
          Opacity[1]}]], 
       TagBox[{
         TagBox[
          
          RectangleBox[{0.8396854393460973, -0.014052579131712966`}, {
           0.8936957044718765, 0.039957685994066336`}], "DynamicName", BoxID -> 
          "VertexID$1"], 
         InsetBox[
          FormBox["1", TraditionalForm], 
          DynamicLocation["VertexID$1", None, Center], BaseStyle -> 
          "Graphics"]}, "DynamicName", BoxID -> "VertexLabelID$1"], 
       TagBox[{
         TagBox[
          
          RectangleBox[{-0.013967270384966628`, -0.02700513256288965}, {
           0.040042994740812674`, 0.02700513256288965}], "DynamicName", BoxID -> 
          "VertexID$2"], 
         InsetBox[
          FormBox["2", TraditionalForm], 
          DynamicLocation["VertexID$2", None, Center], BaseStyle -> 
          "Graphics"]}, "DynamicName", BoxID -> "VertexLabelID$2"], 
       TagBox[{
         TagBox[
          
          RectangleBox[{0.8261304194460986, 0.8376294134557092}, {
           0.8801406845718778, 0.8916396785814884}], "DynamicName", BoxID -> 
          "VertexID$3"], 
         InsetBox[
          FormBox["3", TraditionalForm], 
          DynamicLocation["VertexID$3", None, Center], BaseStyle -> 
          "Graphics"]}, "DynamicName", BoxID -> "VertexLabelID$3"], 
       TagBox[{
         TagBox[
          
          RectangleBox[{-0.02700513256288965, 0.8254815384942457}, {
           0.02700513256288965, 0.8794918036200249}], "DynamicName", BoxID -> 
          "VertexID$4"], 
         InsetBox[
          FormBox["4", TraditionalForm], 
          DynamicLocation["VertexID$4", None, Center], BaseStyle -> 
          "Graphics"]}, "DynamicName", BoxID -> 
        "VertexLabelID$4"]}}], $CellContext`flag}, 
    TagBox[
     DynamicBox[GraphComputation`NetworkGraphicsBox[
      3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
      CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
       SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
      ImageSizeCache->{{3.7606933090100982`, 
       356.0393066909899}, {-194.2393066909899, 191.2393066909899}}],
     MouseAppearanceTag["NetworkGraphics"]],
    AllowKernelInitialization->False,
    UnsavedVariables:>{$CellContext`flag}]],
  DefaultBaseStyle->{
   "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
  FormatType->TraditionalForm,
  FrameTicks->None]], "Output",
 CellChangeTimes->{{3.826282937162937*^9, 3.826282954968918*^9}, {
   3.826282991303895*^9, 3.826283010886311*^9}, {3.826283121920081*^9, 
   3.8262831741569767`*^9}, {3.826283237372839*^9, 3.826283249929023*^9}, {
   3.826283303020349*^9, 3.8262833244680643`*^9}, {3.826283450496262*^9, 
   3.826283469760736*^9}, {3.8262843281257353`*^9, 3.8262843636596823`*^9}, 
   3.826285235598037*^9, 3.826285299680566*^9, {3.826285333824802*^9, 
   3.826285349426008*^9}, 3.8262957335921173`*^9, 3.826296171092808*^9, 
   3.826446444143818*^9, 3.8264499765357847`*^9, 3.826723584687215*^9, 
   3.826725861269187*^9, 3.827348383219912*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"490d82a4-5f74-4810-afb8-1b8b6268ef98"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"transitmatrix", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", 
        FractionBox["1", "3"], 
        FractionBox["1", "3"], 
        FractionBox["1", "3"]},
       {"0", 
        FractionBox["1", "2"], 
        FractionBox["1", "2"], "0"},
       {"0", 
        FractionBox["1", "2"], "0", 
        FractionBox["1", "2"]},
       {"0", 
        FractionBox["1", "2"], 
        FractionBox["1", "2"], "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}]], "Input",
 CellChangeTimes->{{3.826285357182281*^9, 3.82628536408339*^9}, {
  3.826285401558792*^9, 3.826285412543017*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"12ae12e6-70f6-4f0d-8cfa-cf8d827ba32b"],

Cell[BoxData[
 RowBox[{"Assert", "[", 
  RowBox[{
   RowBox[{"transitProbM", "[", "g", "]"}], "\[Equal]", "transitmatrix"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8262843773366013`*^9, 3.8262844243364477`*^9}, {
  3.82628445681495*^9, 3.826284515339405*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"aded749a-028b-467f-b63c-ab9e2dbcf556"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Stationary distributions", "Chapter",
 CellChangeTimes->{{3.826284629779499*^9, 
  3.8262846331674623`*^9}},ExpressionUUID->"464b09b8-2ec3-4f5c-b23e-\
e184b7214ab0"],

Cell[CellGroupData[{

Cell["Setup ", "Section",
 CellChangeTimes->{{3.826287070526782*^9, 
  3.826287071441677*^9}},ExpressionUUID->"1f4e535b-e921-464c-a674-\
4af8d4486e29"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"err2", "=", 
  RowBox[{
   RowBox[{"10", "^", 
    RowBox[{"-", "5"}]}], "//", "N"}]}]], "Input",
 CellChangeTimes->{{3.826285150597973*^9, 3.826285165375803*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"9907ec60-dc2a-4218-ac9b-2efcbc4e2cdd"],

Cell[BoxData["0.00001`"], "Output",
 CellChangeTimes->{{3.8262851554472933`*^9, 3.826285165704606*^9}, 
   3.826285212212448*^9, 3.8262854877916737`*^9, 3.826285764583776*^9, 
   3.82628585415908*^9, 3.826285942845379*^9, 3.826286023951591*^9, {
   3.826287047004319*^9, 3.826287074024404*^9}, 3.826295747976323*^9, 
   3.826296171172546*^9, 3.826446444191936*^9, 3.826449982938167*^9, 
   3.82672358480823*^9, 3.826725861385795*^9, 3.8273483832703238`*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"0a9a3b2e-1dbd-4a1e-a4cb-6eccd85b45d2"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["stationaryProbEigen", "Section",
 CellChangeTimes->{{3.826284724990365*^9, 
  3.8262847272382383`*^9}},ExpressionUUID->"9387b02c-35b6-4829-b645-\
e7d0a8096f12"],

Cell[BoxData[
 RowBox[{"<<", "DCM`"}]], "Input",
 CellChangeTimes->{{3.8262847689964027`*^9, 3.826284770427264*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"c6e1c6ad-9e2d-4c22-bf03-f8946d93c7fb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "stationaryProbEigen"}]], "Input",
 CellChangeTimes->{{3.8262871280394917`*^9, 3.8262871417067337`*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"5f0f78f2-53b5-43eb-a770-98cbe497414f"],

Cell[BoxData[
 InterpretationBox[
  StyleBox[
   FrameBox[
    DynamicModuleBox[{System`InformationDump`open$$ = False, 
     System`InformationDump`mouseOver$$ = False}, 
     PaneSelectorBox[{True->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox["\<\" Symbol\"\>", "InformationTitleText",
             StripOnInput->False,
             BaseStyle -> None],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"stationaryProbEigen[g] computes the stationary \
probability distribution for a simple random walk on g by using \
Eigenvectors\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          PaneBox[
           TagBox[GridBox[{
              {
               StyleBox[
                TagBox[
                 TooltipBox[
                  StyleBox["\<\" Definitions\"\>", "InformationRowLabel",
                   StripOnInput->False],
                  "\"Definitions\"",
                  TooltipStyle->"TextStyling"],
                 Annotation[#, "Definitions", "Tooltip"]& ], "DialogStyle",
                StripOnInput->False]},
              {
               TemplateBox[{"\"\[ThinSpace]\"", 
                 GridBox[{{
                    RowBox[{
                    
                    RowBox[{
                    "stationaryProbEigen", "[", "DCM`Private`g_", "]"}], ":=", 
                    RowBox[{"Module", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    
                    RowBox[{"DCM`Private`transit", ",", "DCM`Private`pi", ",",
                     "DCM`Private`n", ",", "DCM`Private`ev"}], "}"}], ",", 
                    RowBox[{
                    RowBox[{"DCM`Private`n", "=", 
                    RowBox[{"VertexCount", "[", "DCM`Private`g", "]"}]}], ";", 
                    RowBox[{"DCM`Private`transit", "=", 
                    RowBox[{"Transpose", "[", 
                    RowBox[{"transitProbM", "[", "DCM`Private`g", "]"}], 
                    "]"}]}], ";", 
                    RowBox[{"DCM`Private`ev", "=", 
                    RowBox[{
                    RowBox[{"Eigenvectors", "[", 
                    RowBox[{
                    RowBox[{"N", "[", "DCM`Private`transit", "]"}], ",", "1", 
                    ",", 
                    RowBox[{"Method", "\[Rule]", 
                    RowBox[{"{", "\"Arnoldi\"", "}"}]}]}], "]"}], 
                    "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
                    ";", 
                    RowBox[{"DCM`Private`pi", "=", 
                    FractionBox["DCM`Private`ev", 
                    RowBox[{"Total", "[", "DCM`Private`ev", "]"}]]}]}]}], 
                    "]"}]}]}, {" "}}, 
                  GridBoxAlignment -> {"Columns" -> {{Left}}}, 
                  DefaultBaseStyle -> "Column", 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]},
                "RowDefault"]}
             },
             DefaultBaseStyle->"Column",
             GridBoxAlignment->{"Columns" -> {{Left}}},
             
             GridBoxItemSize->{
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
            "Column"],
           FrameMargins->{{6, 0}, {3, 6}}], "\<\"\"\>"},
         {
          PaneBox[GridBox[{
             {
              
              DynamicModuleBox[{System`InformationDump`open$$ = {
               False, False, False, False, False, False}}, 
               StyleBox[GridBox[{
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Attributes\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"Attributes\"",
                    TooltipStyle->"TextStyling"],
                    Annotation[#, "Attributes", "Tooltip"]& ], 
                   RowBox[{"{", "Protected", "}"}]},
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Full Name\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"FullName\"",
                    TooltipStyle->"TextStyling"],
                    
                    Annotation[#, "FullName", 
                    "Tooltip"]& ], "\<\"DCM`stationaryProbEigen\"\>"}
                 },
                 AutoDelete->False,
                 GridBoxAlignment->{"Columns" -> {Right, Left}},
                 GridBoxDividers->None,
                 GridBoxItemSize->{"Columns" -> {Automatic, Automatic}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.8]}, 
                    Offset[0.2]}}], "DialogStyle",
                StripOnInput->False],
               DynamicModuleValues:>{}]}
            },
            DefaultBaseStyle->"Column",
            GridBoxAlignment->{"Columns" -> {{Left}}},
            GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[3.6]}, 
                Offset[0.2]}}],
           FrameMargins->{{6, 6}, {6, 3}}], ""},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpener"]], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpenerHot"]]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, False],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"], False->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox["\<\" Symbol\"\>", "InformationTitleText",
             StripOnInput->False],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"stationaryProbEigen[g] computes the stationary \
probability distribution for a simple random walk on g by using \
Eigenvectors\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpener"],
               ImageSizeCache->{10., {3., 7.}}], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpenerHot"],
               ImageSizeCache->{10., {3., 7.}}]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, True],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]}, Dynamic[System`InformationDump`open$$],
      BaselinePosition->Baseline,
      FrameMargins->0,
      ImageSize->Automatic],
     DynamicModuleValues:>{}],
    BaseStyle->"InformationGridFrame",
    StripOnInput->False], "InformationGridPlain",
   StripOnInput->False],
  InformationData[
   Association[
   "ObjectType" -> "Symbol", "Usage" -> 
    "stationaryProbEigen[g] computes the stationary probability distribution \
for a simple random walk on g by using Eigenvectors", "Documentation" -> None,
     "OwnValues" -> None, "UpValues" -> None, "DownValues" -> 
    Information`InformationValueForm[
     DownValues, DCM`stationaryProbEigen, {DCM`stationaryProbEigen[
         Pattern[DCM`Private`g, 
          Blank[]]] :> 
       Module[{DCM`Private`transit, DCM`Private`pi, DCM`Private`n, 
          DCM`Private`ev}, DCM`Private`n = VertexCount[DCM`Private`g]; 
         DCM`Private`transit = Transpose[
            DCM`transitProbM[DCM`Private`g]]; DCM`Private`ev = Part[
            Eigenvectors[
             N[DCM`Private`transit], 1, Method -> {"Arnoldi"}], 1]; 
         DCM`Private`pi = DCM`Private`ev/Total[DCM`Private`ev]]}], 
    "SubValues" -> None, "DefaultValues" -> None, "NValues" -> None, 
    "FormatValues" -> None, "Options" -> None, "Attributes" -> {Protected}, 
    "FullName" -> "DCM`stationaryProbEigen"], False]]], "Output",
 CellChangeTimes->{{3.826287132867091*^9, 3.826287142335381*^9}, 
   3.826295748290002*^9, 3.8262961713681307`*^9, 3.82644644440388*^9, 
   3.826449983163851*^9, 3.826723585157449*^9, 3.82672586174557*^9, 
   3.827348383459155*^9},
 CellLabel->"Out[58]=",ExpressionUUID->"040c5e6a-7f6b-46a3-87e7-544bdc05ec2f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"pi1", "=", 
  RowBox[{"stationaryProbEigen", "[", "g", "]"}]}]], "Input",
 CellChangeTimes->{{3.8262847320502977`*^9, 3.826284741834742*^9}, {
  3.8262855068080683`*^9, 3.826285507864849*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"bda14afd-2964-421f-b2bc-6c223644ba1b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "7.534132281460922`*^-17"}], ",", "0.5`", ",", 
   "0.3333333333333333`", ",", "0.1666666666666668`"}], "}"}]], "Output",
 CellChangeTimes->{{3.826284738094141*^9, 3.826284742254987*^9}, {
   3.826284772643568*^9, 3.826284795461276*^9}, 3.826284973806568*^9, {
   3.8262851901717157`*^9, 3.826285212363481*^9}, {3.82628549190178*^9, 
   3.826285508330606*^9}, 3.826285764725205*^9, 3.8262858544553013`*^9, 
   3.826285942997045*^9, 3.826286024101387*^9, 3.826287047162567*^9, 
   3.826287079678647*^9, {3.826287863160449*^9, 3.826287885121709*^9}, 
   3.826295748317338*^9, 3.826296171387033*^9, 3.826446444467935*^9, 
   3.826449983192273*^9, 3.826723585200934*^9, 3.826725861814652*^9, 
   3.827348383502228*^9},
 CellLabel->"Out[59]=",ExpressionUUID->"3780e739-9b89-43b5-aebe-417c16dddd59"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Assert", "[", 
  RowBox[{
   RowBox[{"Total", "[", 
    RowBox[{"Abs", "[", 
     RowBox[{
      RowBox[{"pi1", ".", "transitmatrix"}], "-", "pi1"}], "]"}], "]"}], "<", 
   "err2"}], "]"}]], "Input",
 CellChangeTimes->{{3.826285749997151*^9, 3.8262857554705467`*^9}, {
  3.826287881112064*^9, 3.826287919001981*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"d806db86-8ca8-4872-8f30-80076f507b6c"]
}, Open  ]],

Cell[CellGroupData[{

Cell["stationaryProbNull", "Section",
 CellChangeTimes->{{3.826284724990365*^9, 3.8262847272382383`*^9}, {
  3.8262870551446953`*^9, 
  3.826287055871723*^9}},ExpressionUUID->"9b9ce2f9-66f8-497d-b516-\
9addc83b338f"],

Cell[BoxData[
 RowBox[{"<<", "DCM`"}]], "Input",
 CellChangeTimes->{{3.8262847689964027`*^9, 3.826284770427264*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"695eccec-80be-4d39-a508-06aa44ef27b9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "stationaryProbNull"}]], "Input",
 CellChangeTimes->{{3.82628714609945*^9, 3.8262871488939743`*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"67185873-c89b-4bea-84a0-47cf6ca196ea"],

Cell[BoxData[
 InterpretationBox[
  StyleBox[
   FrameBox[
    DynamicModuleBox[{System`InformationDump`open$$ = False, 
     System`InformationDump`mouseOver$$ = False}, 
     PaneSelectorBox[{True->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox["\<\" Symbol\"\>", "InformationTitleText",
             StripOnInput->False,
             BaseStyle -> None],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"stationaryProbNull[g] computes the stationary \
probability distribution for a simple random walk on g by using \
NullSpace\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          PaneBox[
           TagBox[GridBox[{
              {
               StyleBox[
                TagBox[
                 TooltipBox[
                  StyleBox["\<\" Definitions\"\>", "InformationRowLabel",
                   StripOnInput->False],
                  "\"Definitions\"",
                  TooltipStyle->"TextStyling"],
                 Annotation[#, "Definitions", "Tooltip"]& ], "DialogStyle",
                StripOnInput->False]},
              {
               TemplateBox[{"\"\[ThinSpace]\"", 
                 GridBox[{{
                    RowBox[{
                    
                    RowBox[{
                    "stationaryProbNull", "[", "DCM`Private`g_", "]"}], ":=", 
                    
                    RowBox[{"Module", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    
                    RowBox[{"DCM`Private`transit", ",", "DCM`Private`pi", ",",
                     "DCM`Private`n", ",", "DCM`Private`ev"}], "}"}], ",", 
                    RowBox[{
                    RowBox[{"DCM`Private`n", "=", 
                    RowBox[{"VertexCount", "[", "DCM`Private`g", "]"}]}], ";", 
                    RowBox[{"DCM`Private`transit", "=", 
                    RowBox[{"Transpose", "[", 
                    RowBox[{"transitProbM", "[", "DCM`Private`g", "]"}], 
                    "]"}]}], ";", 
                    RowBox[{"DCM`Private`ev", "=", 
                    RowBox[{"First", "[", 
                    RowBox[{"N", "[", 
                    RowBox[{"NullSpace", "[", 
                    RowBox[{"DCM`Private`transit", "-", 
                    RowBox[{"IdentityMatrix", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"DCM`Private`n", ",", "DCM`Private`n"}], "}"}], 
                    ",", "SparseArray"}], "]"}]}], "]"}], "]"}], "]"}]}], ";", 
                    RowBox[{"DCM`Private`pi", "=", 
                    FractionBox["DCM`Private`ev", 
                    RowBox[{"Total", "[", "DCM`Private`ev", "]"}]]}]}]}], 
                    "]"}]}]}, {" "}}, 
                  GridBoxAlignment -> {"Columns" -> {{Left}}}, 
                  DefaultBaseStyle -> "Column", 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]},
                "RowDefault"]}
             },
             DefaultBaseStyle->"Column",
             GridBoxAlignment->{"Columns" -> {{Left}}},
             
             GridBoxItemSize->{
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
            "Column"],
           FrameMargins->{{6, 0}, {3, 6}}], "\<\"\"\>"},
         {
          PaneBox[GridBox[{
             {
              
              DynamicModuleBox[{System`InformationDump`open$$ = {
               False, False, False, False, False, False}}, 
               StyleBox[GridBox[{
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Attributes\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"Attributes\"",
                    TooltipStyle->"TextStyling"],
                    Annotation[#, "Attributes", "Tooltip"]& ], 
                   RowBox[{"{", "Protected", "}"}]},
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Full Name\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"FullName\"",
                    TooltipStyle->"TextStyling"],
                    
                    Annotation[#, "FullName", 
                    "Tooltip"]& ], "\<\"DCM`stationaryProbNull\"\>"}
                 },
                 AutoDelete->False,
                 GridBoxAlignment->{"Columns" -> {Right, Left}},
                 GridBoxDividers->None,
                 GridBoxItemSize->{"Columns" -> {Automatic, Automatic}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.8]}, 
                    Offset[0.2]}}], "DialogStyle",
                StripOnInput->False],
               DynamicModuleValues:>{}]}
            },
            DefaultBaseStyle->"Column",
            GridBoxAlignment->{"Columns" -> {{Left}}},
            GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[3.6]}, 
                Offset[0.2]}}],
           FrameMargins->{{6, 6}, {6, 3}}], ""},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpener"]], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpenerHot"]]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, False],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"], False->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox["\<\" Symbol\"\>", "InformationTitleText",
             StripOnInput->False],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"stationaryProbNull[g] computes the stationary \
probability distribution for a simple random walk on g by using \
NullSpace\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpener"],
               ImageSizeCache->{10., {3., 7.}}], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpenerHot"],
               ImageSizeCache->{10., {3., 7.}}]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, True],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]}, Dynamic[System`InformationDump`open$$],
      BaselinePosition->Baseline,
      FrameMargins->0,
      ImageSize->Automatic],
     DynamicModuleValues:>{}],
    BaseStyle->"InformationGridFrame",
    StripOnInput->False], "InformationGridPlain",
   StripOnInput->False],
  InformationData[
   Association[
   "ObjectType" -> "Symbol", "Usage" -> 
    "stationaryProbNull[g] computes the stationary probability distribution \
for a simple random walk on g by using NullSpace", "Documentation" -> None, 
    "OwnValues" -> None, "UpValues" -> None, "DownValues" -> 
    Information`InformationValueForm[
     DownValues, DCM`stationaryProbNull, {DCM`stationaryProbNull[
         Pattern[DCM`Private`g, 
          Blank[]]] :> 
       Module[{DCM`Private`transit, DCM`Private`pi, DCM`Private`n, 
          DCM`Private`ev}, DCM`Private`n = VertexCount[DCM`Private`g]; 
         DCM`Private`transit = Transpose[
            DCM`transitProbM[DCM`Private`g]]; DCM`Private`ev = First[
            N[
             NullSpace[
             DCM`Private`transit - 
              IdentityMatrix[{DCM`Private`n, DCM`Private`n}, SparseArray]]]]; 
         DCM`Private`pi = DCM`Private`ev/Total[DCM`Private`ev]]}], 
    "SubValues" -> None, "DefaultValues" -> None, "NValues" -> None, 
    "FormatValues" -> None, "Options" -> None, "Attributes" -> {Protected}, 
    "FullName" -> "DCM`stationaryProbNull"], False]]], "Output",
 CellChangeTimes->{3.826287149306919*^9, 3.826287932369238*^9, 
  3.8262957485704193`*^9, 3.826296171611676*^9, 3.826446444700561*^9, 
  3.826449983435205*^9, 3.8267235856733437`*^9, 3.826725862251626*^9, 
  3.827348383723331*^9},
 CellLabel->"Out[62]=",ExpressionUUID->"d27e5e4b-798b-48b9-b984-e82c472aa5b0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"pi1", "=", 
  RowBox[{"stationaryProbNull", "[", "g", "]"}]}]], "Input",
 CellChangeTimes->{{3.8262847320502977`*^9, 3.826284741834742*^9}, {
  3.8262855068080683`*^9, 3.826285507864849*^9}, {3.826287058218186*^9, 
  3.826287060155149*^9}, {3.8262871015831947`*^9, 3.8262871038377666`*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"e1163b6e-8854-4c08-a1c5-e7437dd4105f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.`", ",", "0.5`", ",", "0.3333333333333333`", ",", 
   "0.16666666666666666`"}], "}"}]], "Output",
 CellChangeTimes->{{3.826284738094141*^9, 3.826284742254987*^9}, {
   3.826284772643568*^9, 3.826284795461276*^9}, 3.826284973806568*^9, {
   3.8262851901717157`*^9, 3.826285212363481*^9}, {3.82628549190178*^9, 
   3.826285508330606*^9}, 3.826285764725205*^9, 3.8262858544553013`*^9, 
   3.826285942997045*^9, 3.826286024101387*^9, 3.826287047162567*^9, 
   3.82628710878893*^9, {3.826287906086399*^9, 3.826287932394351*^9}, 
   3.826295748590847*^9, 3.826296171628483*^9, 3.8264464447217903`*^9, 
   3.826449983457307*^9, 3.826723585724*^9, 3.826725862264621*^9, 
   3.827348383737546*^9},
 CellLabel->"Out[63]=",ExpressionUUID->"e46d9ac8-bc07-41a9-9c4e-bef69df49b23"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Assert", "[", 
  RowBox[{
   RowBox[{"Total", "[", 
    RowBox[{"Abs", "[", 
     RowBox[{
      RowBox[{"pi1", ".", "transitmatrix"}], "-", "pi1"}], "]"}], "]"}], "<", 
   "err2"}], "]"}]], "Input",
 CellChangeTimes->{{3.826285749997151*^9, 3.8262857554705467`*^9}, {
  3.826287881112064*^9, 3.826287919001981*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"e52a6f84-0f4a-4e7f-822d-4c98727f1ee8"]
}, Open  ]],

Cell[CellGroupData[{

Cell["stationaryProb", "Section",
 CellChangeTimes->{{3.826284724990365*^9, 3.8262847272382383`*^9}, {
   3.8262859760401993`*^9, 3.826285976429462*^9}, 
   3.8262864998447847`*^9},ExpressionUUID->"3c92f6ce-6ecf-4aea-97a0-\
679b7875a29e"],

Cell[BoxData[
 RowBox[{"<<", "DCM`"}]], "Input",
 CellChangeTimes->{{3.8262847689964027`*^9, 3.826284770427264*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"d380b4ed-92a4-4dea-a2eb-78daefebb5f4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "stationaryProb"}]], "Input",
 CellChangeTimes->{{3.826287154148102*^9, 3.826287163558527*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"3fe900f4-d7d9-4293-820b-96a82a698b2a"],

Cell[BoxData[
 InterpretationBox[
  StyleBox[
   FrameBox[
    DynamicModuleBox[{System`InformationDump`open$$ = False, 
     System`InformationDump`mouseOver$$ = False}, 
     PaneSelectorBox[{True->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox["\<\" Symbol\"\>", "InformationTitleText",
             StripOnInput->False,
             BaseStyle -> None],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"stationaryProb[g] computes the stationary \
probability distribution for a simple random walk on g by using \
StationaryDistribution\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          PaneBox[
           TagBox[GridBox[{
              {
               StyleBox[
                TagBox[
                 TooltipBox[
                  StyleBox["\<\" Definitions\"\>", "InformationRowLabel",
                   StripOnInput->False],
                  "\"Definitions\"",
                  TooltipStyle->"TextStyling"],
                 Annotation[#, "Definitions", "Tooltip"]& ], "DialogStyle",
                StripOnInput->False]},
              {
               TemplateBox[{"\"\[ThinSpace]\"", 
                 GridBox[{{
                    RowBox[{
                    RowBox[{"stationaryProb", "[", "DCM`Private`g_", "]"}], 
                    ":=", 
                    RowBox[{"Module", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    
                    RowBox[{"DCM`Private`n", ",", "DCM`Private`mp", ",", 
                    "DCM`Private`stationary", ",", "DCM`Private`pi"}], "}"}], 
                    ",", 
                    RowBox[{
                    RowBox[{"DCM`Private`n", "=", 
                    RowBox[{"VertexCount", "[", "DCM`Private`g", "]"}]}], ";", 
                    RowBox[{"DCM`Private`mp", "=", 
                    RowBox[{"DiscreteMarkovProcess", "[", 
                    RowBox[{"1", ",", "DCM`Private`g"}], "]"}]}], ";", 
                    RowBox[{"DCM`Private`stationary", "=", 
                    
                    RowBox[{"StationaryDistribution", "[", "DCM`Private`mp", 
                    "]"}]}], ";", 
                    RowBox[{"DCM`Private`pi", "=", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"NProbability", "[", 
                    RowBox[{
                    RowBox[{"DCM`Private`x", "\[Equal]", "#1"}], ",", 
                    
                    RowBox[{"DCM`Private`x", "\[Distributed]", 
                    "DCM`Private`stationary"}]}], "]"}], "&"}], ")"}], "/@", 
                    RowBox[{"Range", "[", "DCM`Private`n", "]"}]}]}]}]}], 
                    "]"}]}]}, {" "}}, 
                  GridBoxAlignment -> {"Columns" -> {{Left}}}, 
                  DefaultBaseStyle -> "Column", 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]},
                "RowDefault"]}
             },
             DefaultBaseStyle->"Column",
             GridBoxAlignment->{"Columns" -> {{Left}}},
             
             GridBoxItemSize->{
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
            "Column"],
           FrameMargins->{{6, 0}, {3, 6}}], "\<\"\"\>"},
         {
          PaneBox[GridBox[{
             {
              
              DynamicModuleBox[{System`InformationDump`open$$ = {
               False, False, False, False, False, False}}, 
               StyleBox[GridBox[{
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Attributes\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"Attributes\"",
                    TooltipStyle->"TextStyling"],
                    Annotation[#, "Attributes", "Tooltip"]& ], 
                   RowBox[{"{", "Protected", "}"}]},
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Full Name\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"FullName\"",
                    TooltipStyle->"TextStyling"],
                    
                    Annotation[#, "FullName", 
                    "Tooltip"]& ], "\<\"DCM`stationaryProb\"\>"}
                 },
                 AutoDelete->False,
                 GridBoxAlignment->{"Columns" -> {Right, Left}},
                 GridBoxDividers->None,
                 GridBoxItemSize->{"Columns" -> {Automatic, Automatic}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.8]}, 
                    Offset[0.2]}}], "DialogStyle",
                StripOnInput->False],
               DynamicModuleValues:>{}]}
            },
            DefaultBaseStyle->"Column",
            GridBoxAlignment->{"Columns" -> {{Left}}},
            GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[3.6]}, 
                Offset[0.2]}}],
           FrameMargins->{{6, 6}, {6, 3}}], ""},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpener"]], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpenerHot"]]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, False],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"], False->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox["\<\" Symbol\"\>", "InformationTitleText",
             StripOnInput->False],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"stationaryProb[g] computes the stationary \
probability distribution for a simple random walk on g by using \
StationaryDistribution\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpener"],
               ImageSizeCache->{10., {3., 7.}}], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpenerHot"],
               ImageSizeCache->{10., {3., 7.}}]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, True],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]}, Dynamic[System`InformationDump`open$$],
      BaselinePosition->Baseline,
      FrameMargins->0,
      ImageSize->Automatic],
     DynamicModuleValues:>{}],
    BaseStyle->"InformationGridFrame",
    StripOnInput->False], "InformationGridPlain",
   StripOnInput->False],
  InformationData[
   Association[
   "ObjectType" -> "Symbol", "Usage" -> 
    "stationaryProb[g] computes the stationary probability distribution for a \
simple random walk on g by using StationaryDistribution", "Documentation" -> 
    None, "OwnValues" -> None, "UpValues" -> None, "DownValues" -> 
    Information`InformationValueForm[
     DownValues, DCM`stationaryProb, {DCM`stationaryProb[
         Pattern[DCM`Private`g, 
          Blank[]]] :> 
       Module[{DCM`Private`n, DCM`Private`mp, DCM`Private`stationary, 
          DCM`Private`pi}, DCM`Private`n = VertexCount[DCM`Private`g]; 
         DCM`Private`mp = DiscreteMarkovProcess[1, DCM`Private`g]; 
         DCM`Private`stationary = StationaryDistribution[DCM`Private`mp]; 
         DCM`Private`pi = Map[NProbability[DCM`Private`x == #, 
             Distributed[DCM`Private`x, DCM`Private`stationary]]& , 
            Range[DCM`Private`n]]]}], "SubValues" -> None, "DefaultValues" -> 
    None, "NValues" -> None, "FormatValues" -> None, "Options" -> None, 
    "Attributes" -> {Protected}, "FullName" -> "DCM`stationaryProb"], 
   False]]], "Output",
 CellChangeTimes->{{3.8262871576203337`*^9, 3.826287170050786*^9}, 
   3.826287946699032*^9, 3.826295748839841*^9, 3.826296171857039*^9, 
   3.826446444945547*^9, 3.8264499836863327`*^9, 3.826723586107155*^9, 
   3.826725862749131*^9, 3.827348383940634*^9},
 CellLabel->"Out[66]=",ExpressionUUID->"8e103470-7c69-4dc7-9ca0-bfaad4b2f793"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"pi1", "=", 
  RowBox[{"stationaryProb", "[", "g", "]"}]}]], "Input",
 CellChangeTimes->{{3.8262847320502977`*^9, 3.826284741834742*^9}, {
  3.8262855068080683`*^9, 3.826285507864849*^9}, {3.82628599488293*^9, 
  3.8262860076783953`*^9}, {3.826286516347287*^9, 3.8262865267828836`*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"a5218edd-dc0f-411e-b689-45289d629053"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.`", ",", "0.5`", ",", "0.3333333333333333`", ",", 
   "0.16666666666666666`"}], "}"}]], "Output",
 CellChangeTimes->{{3.826284738094141*^9, 3.826284742254987*^9}, {
   3.826284772643568*^9, 3.826284795461276*^9}, 3.826284973806568*^9, {
   3.8262851901717157`*^9, 3.826285212363481*^9}, {3.82628549190178*^9, 
   3.826285508330606*^9}, 3.826285764725205*^9, 3.8262858544553013`*^9, 
   3.826285942997045*^9, 3.8262860091567*^9, {3.826286085360198*^9, 
   3.8262860962746477`*^9}, {3.826286505692458*^9, 3.826286530830368*^9}, 
   3.826287123757348*^9, 3.8262871700986757`*^9, 3.8262879467440166`*^9, 
   3.826295748911961*^9, 3.8262961723420963`*^9, 3.8264464449981327`*^9, 
   3.826449984278427*^9, 3.826723586232819*^9, 3.82672586290941*^9, 
   3.827348384398336*^9},
 CellLabel->"Out[67]=",ExpressionUUID->"650e481b-0239-4a37-beb3-902ff2ee7519"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Assert", "[", 
  RowBox[{
   RowBox[{"Total", "[", 
    RowBox[{"Abs", "[", 
     RowBox[{
      RowBox[{"pi1", ".", "transitmatrix"}], "-", "pi1"}], "]"}], "]"}], "<", 
   "err2"}], "]"}]], "Input",
 CellChangeTimes->{{3.826285749997151*^9, 3.8262857554705467`*^9}, {
  3.826287881112064*^9, 3.826287919001981*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"5bcdebfb-873c-4575-8d91-f00af4ab28a6"]
}, Open  ]],

Cell[CellGroupData[{

Cell["stationaryProbSim", "Section",
 CellChangeTimes->{{3.826284724990365*^9, 3.8262847272382383`*^9}, {
   3.8262859760401993`*^9, 3.826285976429462*^9}, 3.8262864998447847`*^9, {
   3.826287709714424*^9, 
   3.826287710082144*^9}},ExpressionUUID->"0ab64543-b0fe-4b95-baea-\
d6ece63ae434"],

Cell[BoxData[
 RowBox[{"<<", "DCM`"}]], "Input",
 CellChangeTimes->{{3.8262847689964027`*^9, 3.826284770427264*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"8f9fec51-b6da-4209-be30-eedda435e2ca"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "stationaryProbSim"}]], "Input",
 CellChangeTimes->{{3.826287154148102*^9, 3.826287163558527*^9}, 
   3.826287714358879*^9},
 CellLabel->"In[70]:=",ExpressionUUID->"d70956de-e47c-40b2-89a1-f51b6f618428"],

Cell[BoxData[
 InterpretationBox[
  StyleBox[
   FrameBox[
    DynamicModuleBox[{System`InformationDump`open$$ = False, 
     System`InformationDump`mouseOver$$ = False}, 
     PaneSelectorBox[{True->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox["\<\" Symbol\"\>", "InformationTitleText",
             StripOnInput->False,
             BaseStyle -> None],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"stationaryProbSim[g] computes one stationary \
probability distribution for a simple random walk on g by simulating the \
random walk\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          PaneBox[
           TagBox[GridBox[{
              {
               StyleBox[
                TagBox[
                 TooltipBox[
                  StyleBox["\<\" Definitions\"\>", "InformationRowLabel",
                   StripOnInput->False],
                  "\"Definitions\"",
                  TooltipStyle->"TextStyling"],
                 Annotation[#, "Definitions", "Tooltip"]& ], "DialogStyle",
                StripOnInput->False]},
              {
               TemplateBox[{"\"\[ThinSpace]\"", 
                 GridBox[{{
                    RowBox[{
                    RowBox[{"stationaryProbSim", "[", 
                    RowBox[{
                    "DCM`Private`g_", ",", "DCM`Private`steps_", ",", 
                    RowBox[{"DCM`Private`a_", ":", "0"}]}], "]"}], ":=", 
                    RowBox[{"Module", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    
                    RowBox[{"DCM`Private`n", ",", "DCM`Private`mp", ",", 
                    "DCM`Private`walk", ",", "DCM`Private`giant", ",", 
                    "DCM`Private`pi1", ",", "DCM`Private`tally", ",", 
                    "DCM`Private`cur", ",", "DCM`Private`prev", ",", 
                    "DCM`Private`transit"}], "}"}], ",", 
                    RowBox[{
                    RowBox[{"DCM`Private`n", "=", 
                    RowBox[{"VertexCount", "[", "DCM`Private`g", "]"}]}], ";", 
                    RowBox[{"DCM`Private`pi", "=", 
                    RowBox[{"ConstantArray", "[", 
                    RowBox[{"0.`", ",", "DCM`Private`n"}], "]"}]}], ";", 
                    RowBox[{"DCM`Private`transit", "=", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", "DCM`Private`a"}], ")"}], " ", 
                    RowBox[{"transitProbM", "[", "DCM`Private`g", "]"}]}], 
                    "+", 
                    FractionBox["DCM`Private`a", "DCM`Private`n"]}]}], ";", 
                    RowBox[{"DCM`Private`mp", "=", 
                    RowBox[{"DiscreteMarkovProcess", "[", 
                    RowBox[{"1", ",", "DCM`Private`transit"}], "]"}]}], ";", 
                    RowBox[{"DCM`Private`walk", "=", 
                    RowBox[{
                    RowBox[{"RandomFunction", "[", 
                    RowBox[{"DCM`Private`mp", ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "DCM`Private`steps"}], "}"}]}], "]"}], 
                    "[", "\"Values\"", "]"}]}], ";", 
                    RowBox[{"DCM`Private`tally", "=", 
                    RowBox[{"SortBy", "[", 
                    RowBox[{
                    RowBox[{"Tally", "[", "DCM`Private`walk", "]"}], ",", 
                    "First"}], "]"}]}], ";", 
                    RowBox[{"DCM`Private`giant", "=", 
                    RowBox[{"DCM`Private`tally", "\[LeftDoubleBracket]", 
                    RowBox[{
                    RowBox[{"1", ";;", "All"}], ",", "1"}], 
                    "\[RightDoubleBracket]"}]}], ";", 
                    RowBox[{"DCM`Private`pi1", "=", 
                    RowBox[{"N", "[", 
                    FractionBox[
                    RowBox[{"DCM`Private`tally", "\[LeftDoubleBracket]", 
                    RowBox[{
                    RowBox[{"1", ";;", "All"}], ",", "2"}], 
                    "\[RightDoubleBracket]"}], "DCM`Private`steps"], "]"}]}], 
                    ";", 
                    RowBox[{"DCM`Private`prev", "=", "1"}], ";", 
                    RowBox[{"For", "[", 
                    RowBox[{
                    RowBox[{"DCM`Private`i", "=", "1"}], ",", 
                    RowBox[{"DCM`Private`i", "\[LessEqual]", 
                    RowBox[{"Length", "[", "DCM`Private`giant", "]"}]}], ",", 
                    
                    RowBox[{"DCM`Private`i", "++"}], ",", 
                    RowBox[{
                    RowBox[{"DCM`Private`cur", "=", 
                    
                    RowBox[{"DCM`Private`giant", "\[LeftDoubleBracket]", 
                    "DCM`Private`i", "\[RightDoubleBracket]"}]}], ";", 
                    RowBox[{"For", "[", 
                    RowBox[{
                    RowBox[{"DCM`Private`j", "=", 
                    RowBox[{"DCM`Private`prev", "+", "1"}]}], ",", 
                    RowBox[{"DCM`Private`j", "<", "DCM`Private`cur"}], ",", 
                    RowBox[{"DCM`Private`j", "++"}], ",", 
                    RowBox[{
                    
                    RowBox[{"DCM`Private`pi", "\[LeftDoubleBracket]", 
                    "DCM`Private`j", "\[RightDoubleBracket]"}], "=", "0"}]}], 
                    "]"}], ";", 
                    RowBox[{
                    RowBox[{"DCM`Private`pi", "\[LeftDoubleBracket]", 
                    "DCM`Private`cur", "\[RightDoubleBracket]"}], "=", 
                    
                    RowBox[{"DCM`Private`pi1", "\[LeftDoubleBracket]", 
                    "DCM`Private`i", "\[RightDoubleBracket]"}]}], ";", 
                    RowBox[{"DCM`Private`prev", "=", "DCM`Private`cur"}], 
                    ";"}]}], "]"}], ";", "DCM`Private`pi"}]}], "]"}]}]}, {
                   " "}, {
                    RowBox[{
                    RowBox[{"stationaryProbSim", "[", "DCM`Private`g_", "]"}],
                     ":=", 
                    RowBox[{"Module", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"DCM`Private`n", ",", "DCM`Private`steps"}], 
                    "}"}], ",", 
                    RowBox[{
                    RowBox[{"DCM`Private`n", "=", 
                    RowBox[{"VertexCount", "[", "DCM`Private`g", "]"}]}], ";", 
                    RowBox[{"DCM`Private`steps", "=", 
                    RowBox[{"Round", "[", 
                    RowBox[{"50", " ", "DCM`Private`n", " ", 
                    RowBox[{"Log", "[", "DCM`Private`n", "]"}]}], "]"}]}], 
                    ";", 
                    RowBox[{"stationaryProbSim", "[", 
                    RowBox[{"DCM`Private`g", ",", "DCM`Private`steps"}], 
                    "]"}]}]}], "]"}]}]}, {" "}}, 
                  GridBoxAlignment -> {"Columns" -> {{Left}}}, 
                  DefaultBaseStyle -> "Column", 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]},
                "RowDefault"]}
             },
             DefaultBaseStyle->"Column",
             GridBoxAlignment->{"Columns" -> {{Left}}},
             
             GridBoxItemSize->{
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
            "Column"],
           FrameMargins->{{6, 0}, {3, 6}}], "\<\"\"\>"},
         {
          PaneBox[GridBox[{
             {
              
              DynamicModuleBox[{System`InformationDump`open$$ = {
               False, False, False, False, False, False}}, 
               StyleBox[GridBox[{
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Attributes\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"Attributes\"",
                    TooltipStyle->"TextStyling"],
                    Annotation[#, "Attributes", "Tooltip"]& ], 
                   RowBox[{"{", "Protected", "}"}]},
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Full Name\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"FullName\"",
                    TooltipStyle->"TextStyling"],
                    
                    Annotation[#, "FullName", 
                    "Tooltip"]& ], "\<\"DCM`stationaryProbSim\"\>"}
                 },
                 AutoDelete->False,
                 GridBoxAlignment->{"Columns" -> {Right, Left}},
                 GridBoxDividers->None,
                 GridBoxItemSize->{"Columns" -> {Automatic, Automatic}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.8]}, 
                    Offset[0.2]}}], "DialogStyle",
                StripOnInput->False],
               DynamicModuleValues:>{}]}
            },
            DefaultBaseStyle->"Column",
            GridBoxAlignment->{"Columns" -> {{Left}}},
            GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[3.6]}, 
                Offset[0.2]}}],
           FrameMargins->{{6, 6}, {6, 3}}], ""},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpener"]], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpenerHot"]]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, False],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"], False->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox["\<\" Symbol\"\>", "InformationTitleText",
             StripOnInput->False],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"stationaryProbSim[g] computes one stationary \
probability distribution for a simple random walk on g by simulating the \
random walk\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpener"],
               ImageSizeCache->{10., {3., 7.}}], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpenerHot"],
               ImageSizeCache->{10., {3., 7.}}]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, True],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]}, Dynamic[System`InformationDump`open$$],
      BaselinePosition->Baseline,
      FrameMargins->0,
      ImageSize->Automatic],
     DynamicModuleValues:>{}],
    BaseStyle->"InformationGridFrame",
    StripOnInput->False], "InformationGridPlain",
   StripOnInput->False],
  InformationData[
   Association[
   "ObjectType" -> "Symbol", "Usage" -> 
    "stationaryProbSim[g] computes one stationary probability distribution \
for a simple random walk on g by simulating the random walk", "Documentation" -> 
    None, "OwnValues" -> None, "UpValues" -> None, "DownValues" -> 
    Information`InformationValueForm[
     DownValues, DCM`stationaryProbSim, {DCM`stationaryProbSim[
         Pattern[DCM`Private`g, 
          Blank[]], 
         Pattern[DCM`Private`steps, 
          Blank[]], 
         Optional[
          Pattern[DCM`Private`a, 
           Blank[]], 0]] :> 
       Module[{DCM`Private`n, DCM`Private`mp, DCM`Private`walk, 
          DCM`Private`giant, DCM`Private`pi1, DCM`Private`tally, 
          DCM`Private`cur, DCM`Private`prev, DCM`Private`transit}, 
         DCM`Private`n = VertexCount[DCM`Private`g]; 
         DCM`Private`pi = ConstantArray[0., DCM`Private`n]; 
         DCM`Private`transit = (1 - DCM`Private`a) 
            DCM`transitProbM[DCM`Private`g] + DCM`Private`a/DCM`Private`n; 
         DCM`Private`mp = DiscreteMarkovProcess[1, DCM`Private`transit]; 
         DCM`Private`walk = 
          RandomFunction[DCM`Private`mp, {1, DCM`Private`steps}]["Values"]; 
         DCM`Private`tally = SortBy[
            Tally[DCM`Private`walk], First]; 
         DCM`Private`giant = Part[DCM`Private`tally, 
            Span[1, All], 1]; DCM`Private`pi1 = N[Part[DCM`Private`tally, 
              Span[1, All], 2]/DCM`Private`steps]; DCM`Private`prev = 1; 
         For[DCM`Private`i = 1, DCM`Private`i <= Length[DCM`Private`giant], 
           Increment[DCM`Private`i], 
           DCM`Private`cur = Part[DCM`Private`giant, DCM`Private`i]; 
           For[DCM`Private`j = DCM`Private`prev + 1, DCM`Private`j < 
             DCM`Private`cur, 
             Increment[DCM`Private`j], Part[DCM`Private`pi, DCM`Private`j] = 
             0]; Part[DCM`Private`pi, DCM`Private`cur] = 
            Part[DCM`Private`pi1, DCM`Private`i]; 
           DCM`Private`prev = DCM`Private`cur; Null]; DCM`Private`pi], 
       DCM`stationaryProbSim[
         Pattern[DCM`Private`g, 
          Blank[]]] :> 
       Module[{DCM`Private`n, DCM`Private`steps}, 
         DCM`Private`n = VertexCount[DCM`Private`g]; 
         DCM`Private`steps = Round[50 DCM`Private`n Log[DCM`Private`n]]; 
         DCM`stationaryProbSim[DCM`Private`g, DCM`Private`steps]]}], 
    "SubValues" -> None, "DefaultValues" -> None, "NValues" -> None, 
    "FormatValues" -> None, "Options" -> None, "Attributes" -> {Protected}, 
    "FullName" -> "DCM`stationaryProbSim"], False]]], "Output",
 CellChangeTimes->{{3.8262871576203337`*^9, 3.826287170050786*^9}, 
   3.8262877163925533`*^9, {3.826287768243609*^9, 3.82628780863065*^9}, 
   3.826287955750083*^9, {3.826288000177458*^9, 3.8262880073214407`*^9}, 
   3.826295749225739*^9, 3.826296172654697*^9, 3.8264464452299213`*^9, 
   3.826449984617196*^9, 3.8267235866825657`*^9, 3.826725863299026*^9, 
   3.827348384663505*^9},
 CellLabel->"Out[70]=",ExpressionUUID->"de1fc6ad-daee-4dd9-8cab-2cbb9994690b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"pi1", "=", 
  RowBox[{"stationaryProbSim", "[", 
   RowBox[{"g", ",", 
    RowBox[{"10", "^", "4"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8262847320502977`*^9, 3.826284741834742*^9}, {
  3.8262855068080683`*^9, 3.826285507864849*^9}, {3.82628599488293*^9, 
  3.8262860076783953`*^9}, {3.826286516347287*^9, 3.8262865267828836`*^9}, {
  3.826287719976318*^9, 3.8262877202942247`*^9}, {3.826287787702663*^9, 
  3.826287804183876*^9}, {3.826287846660623*^9, 3.826287846972664*^9}, {
  3.826288003998679*^9, 3.826288004200222*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"d0519b6f-7496-4c5c-93d3-da7938f10fb8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.`", ",", "0.4984`", ",", "0.3346`", ",", "0.167`"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.826284738094141*^9, 3.826284742254987*^9}, {
   3.826284772643568*^9, 3.826284795461276*^9}, 3.826284973806568*^9, {
   3.8262851901717157`*^9, 3.826285212363481*^9}, {3.82628549190178*^9, 
   3.826285508330606*^9}, 3.826285764725205*^9, 3.8262858544553013`*^9, 
   3.826285942997045*^9, 3.8262860091567*^9, {3.826286085360198*^9, 
   3.8262860962746477`*^9}, {3.826286505692458*^9, 3.826286530830368*^9}, 
   3.826287123757348*^9, 3.8262871700986757`*^9, 3.826287720798545*^9, {
   3.826287768265551*^9, 3.82628780867564*^9}, 3.826287847907711*^9, 
   3.826287957349945*^9, {3.826288000507025*^9, 3.8262880073671513`*^9}, 
   3.826295749275817*^9, 3.826296172706917*^9, 3.826446445273135*^9, 
   3.826449984670415*^9, 3.826723586812381*^9, 3.826725863431583*^9, 
   3.8273483847147503`*^9},
 CellLabel->"Out[71]=",ExpressionUUID->"d9d01a79-368e-4769-b0ea-c507b3ccad27"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Assert", "[", 
  RowBox[{
   RowBox[{"Total", "[", 
    RowBox[{"Abs", "[", 
     RowBox[{
      RowBox[{"pi1", ".", "transitmatrix"}], "-", "pi1"}], "]"}], "]"}], "<", 
   
   RowBox[{"10", "^", 
    RowBox[{"-", "2"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.826285758906128*^9, 3.8262857619803467`*^9}, {
  3.826287979882455*^9, 3.8262879947317867`*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"0180d704-7b16-4ddf-bfc5-8a6d9b791363"]
}, Open  ]],

Cell[CellGroupData[{

Cell["pageRank", "Section",
 CellChangeTimes->{{3.826446455898837*^9, 
  3.8264464575040503`*^9}},ExpressionUUID->"cbbcfde6-3956-4be9-af3b-\
b05b455f09a4"],

Cell[BoxData[
 RowBox[{"<<", "DCM`"}]], "Input",
 CellChangeTimes->{{3.826446483401971*^9, 3.826446485221534*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"2ef810ec-6274-480e-91f9-be5fb7ea1d5d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "pageRank"}]], "Input",
 CellChangeTimes->{{3.826446487381785*^9, 3.8264464894251337`*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"e3363e15-c2f1-4a10-8139-1eee5c377e59"],

Cell[BoxData[
 InterpretationBox[
  StyleBox[
   FrameBox[
    DynamicModuleBox[{System`InformationDump`open$$ = False, 
     System`InformationDump`mouseOver$$ = False}, 
     PaneSelectorBox[{True->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox["\<\" Symbol\"\>", "InformationTitleText",
             StripOnInput->False,
             BaseStyle -> None],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"pageRank[g, a] computes the PageRank vector of g \
with teleporting probability a by using Eigenvectors\"\>", 
             "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          PaneBox[
           TagBox[GridBox[{
              {
               StyleBox[
                TagBox[
                 TooltipBox[
                  StyleBox["\<\" Definitions\"\>", "InformationRowLabel",
                   StripOnInput->False],
                  "\"Definitions\"",
                  TooltipStyle->"TextStyling"],
                 Annotation[#, "Definitions", "Tooltip"]& ], "DialogStyle",
                StripOnInput->False]},
              {
               TemplateBox[{"\"\[ThinSpace]\"", 
                 GridBox[{{
                    RowBox[{
                    RowBox[{"pageRank", "[", 
                    RowBox[{"DCM`Private`g_", ",", 
                    RowBox[{"DCM`Private`a_", "/;", 
                    
                    RowBox[{"0", "\[LessEqual]", "DCM`Private`a", 
                    "\[LessEqual]", "1"}]}]}], "]"}], ":=", 
                    RowBox[{"Module", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    
                    RowBox[{"DCM`Private`transit", ",", "DCM`Private`pi", ",",
                     "DCM`Private`n", ",", "DCM`Private`ev"}], "}"}], ",", 
                    RowBox[{
                    RowBox[{"DCM`Private`n", "=", 
                    RowBox[{"VertexCount", "[", "DCM`Private`g", "]"}]}], ";", 
                    RowBox[{"DCM`Private`transit", "=", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", "DCM`Private`a"}], ")"}], " ", 
                    RowBox[{"Transpose", "[", 
                    RowBox[{"transitProbM", "[", "DCM`Private`g", "]"}], 
                    "]"}]}], "+", 
                    FractionBox["DCM`Private`a", "DCM`Private`n"]}]}], ";", 
                    RowBox[{"DCM`Private`ev", "=", 
                    RowBox[{
                    RowBox[{"Eigenvectors", "[", 
                    RowBox[{
                    RowBox[{"N", "[", "DCM`Private`transit", "]"}], ",", "1", 
                    ",", 
                    RowBox[{"Method", "\[Rule]", 
                    RowBox[{"{", "\"Arnoldi\"", "}"}]}]}], "]"}], 
                    "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
                    ";", 
                    RowBox[{"DCM`Private`pi", "=", 
                    FractionBox["DCM`Private`ev", 
                    RowBox[{"Total", "[", "DCM`Private`ev", "]"}]]}]}]}], 
                    "]"}]}]}, {" "}}, 
                  GridBoxAlignment -> {"Columns" -> {{Left}}}, 
                  DefaultBaseStyle -> "Column", 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]},
                "RowDefault"]}
             },
             DefaultBaseStyle->"Column",
             GridBoxAlignment->{"Columns" -> {{Left}}},
             
             GridBoxItemSize->{
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
            "Column"],
           FrameMargins->{{6, 0}, {3, 6}}], "\<\"\"\>"},
         {
          PaneBox[GridBox[{
             {
              
              DynamicModuleBox[{System`InformationDump`open$$ = {
               False, False, False, False, False, False}}, 
               StyleBox[GridBox[{
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Attributes\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"Attributes\"",
                    TooltipStyle->"TextStyling"],
                    Annotation[#, "Attributes", "Tooltip"]& ], 
                   RowBox[{"{", "Protected", "}"}]},
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Full Name\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"FullName\"",
                    TooltipStyle->"TextStyling"],
                    
                    Annotation[#, "FullName", 
                    "Tooltip"]& ], "\<\"DCM`pageRank\"\>"}
                 },
                 AutoDelete->False,
                 GridBoxAlignment->{"Columns" -> {Right, Left}},
                 GridBoxDividers->None,
                 GridBoxItemSize->{"Columns" -> {Automatic, Automatic}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.8]}, 
                    Offset[0.2]}}], "DialogStyle",
                StripOnInput->False],
               DynamicModuleValues:>{}]}
            },
            DefaultBaseStyle->"Column",
            GridBoxAlignment->{"Columns" -> {{Left}}},
            GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[3.6]}, 
                Offset[0.2]}}],
           FrameMargins->{{6, 6}, {6, 3}}], ""},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpener"]], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpenerHot"]]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, False],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"], False->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox["\<\" Symbol\"\>", "InformationTitleText",
             StripOnInput->False],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"pageRank[g, a] computes the PageRank vector of g \
with teleporting probability a by using Eigenvectors\"\>", 
             "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpener"],
               ImageSizeCache->{10., {3., 7.}}], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpenerHot"],
               ImageSizeCache->{10., {3., 7.}}]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, True],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]}, Dynamic[System`InformationDump`open$$],
      BaselinePosition->Baseline,
      FrameMargins->0,
      ImageSize->Automatic],
     DynamicModuleValues:>{}],
    BaseStyle->"InformationGridFrame",
    StripOnInput->False], "InformationGridPlain",
   StripOnInput->False],
  InformationData[
   Association[
   "ObjectType" -> "Symbol", "Usage" -> 
    "pageRank[g, a] computes the PageRank vector of g with teleporting \
probability a by using Eigenvectors", "Documentation" -> None, "OwnValues" -> 
    None, "UpValues" -> None, "DownValues" -> 
    Information`InformationValueForm[DownValues, DCM`pageRank, {DCM`pageRank[
         Pattern[DCM`Private`g, 
          Blank[]], 
         Condition[
          Pattern[DCM`Private`a, 
           Blank[]], 0 <= DCM`Private`a <= 1]] :> 
       Module[{DCM`Private`transit, DCM`Private`pi, DCM`Private`n, 
          DCM`Private`ev}, DCM`Private`n = VertexCount[DCM`Private`g]; 
         DCM`Private`transit = (1 - DCM`Private`a) Transpose[
              DCM`transitProbM[DCM`Private`g]] + DCM`Private`a/DCM`Private`n; 
         DCM`Private`ev = Part[
            Eigenvectors[
             N[DCM`Private`transit], 1, Method -> {"Arnoldi"}], 1]; 
         DCM`Private`pi = DCM`Private`ev/Total[DCM`Private`ev]]}], 
    "SubValues" -> None, "DefaultValues" -> None, "NValues" -> None, 
    "FormatValues" -> None, "Options" -> None, "Attributes" -> {Protected}, 
    "FullName" -> "DCM`pageRank"], False]]], "Output",
 CellChangeTimes->{3.826446490597459*^9, 3.826449984927191*^9, 
  3.8267235871745443`*^9, 3.826725863883582*^9, 3.827348384940489*^9},
 CellLabel->"Out[74]=",ExpressionUUID->"5a94cf71-7f35-41dc-8ba7-5bce5ef5a156"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"a1", "=", 
   RowBox[{"1", "/", "2"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8264465245089607`*^9, 3.826446526233939*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"153dc90c-4aaf-40c3-a154-c27838e9010c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"pagerank1", "=", 
  RowBox[{"pageRank", "[", 
   RowBox[{"g", ",", "a1"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8264464917384453`*^9, 3.826446561349017*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"39b119e4-b393-4a25-a144-3756251fc24d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.12500000000000006`", ",", "0.36458333333333337`", ",", 
   "0.2916666666666667`", ",", "0.21874999999999986`"}], "}"}]], "Output",
 CellChangeTimes->{3.826446562456951*^9, 3.826449984954422*^9, 
  3.82672358723022*^9, 3.826725864092058*^9, 3.827348384961022*^9},
 CellLabel->"Out[76]=",ExpressionUUID->"c3c89488-389b-45b7-8768-bb35f26ac29b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Assert", "[", 
  RowBox[{
   RowBox[{"Total", "[", 
    RowBox[{"Abs", "[", 
     RowBox[{"pagerank1", "-", 
      RowBox[{"pagerank1", ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "a1"}], ")"}], " ", "transitmatrix"}], "+", 
         FractionBox["a1", 
          RowBox[{"VertexCount", "[", "g", "]"}]]}], ")"}]}]}], "]"}], "]"}], 
   "<", "err1"}], "]"}]], "Input",
 CellChangeTimes->{{3.8264465792066936`*^9, 3.826446638863906*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"649941c4-df2e-49eb-b816-5ad7fc94d3f1"]
}, Open  ]],

Cell[CellGroupData[{

Cell["pageRankSim", "Section",
 CellChangeTimes->{{3.826446455898837*^9, 3.8264464575040503`*^9}, {
  3.826446646791295*^9, 
  3.826446647156101*^9}},ExpressionUUID->"a085d115-17f9-4ac6-8c00-\
e10dfdfba4d3"],

Cell[BoxData[
 RowBox[{"<<", "DCM`"}]], "Input",
 CellChangeTimes->{{3.826446483401971*^9, 3.826446485221534*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"2f98e2bc-928d-4327-97b5-baab7c7ca917"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "pageRankSim"}]], "Input",
 CellChangeTimes->{{3.826446487381785*^9, 3.8264464894251337`*^9}, {
  3.826446652323339*^9, 3.826446652679903*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"645769ba-d36a-4133-8663-181e4c694159"],

Cell[BoxData[
 InterpretationBox[
  StyleBox[
   FrameBox[
    DynamicModuleBox[{System`InformationDump`open$$ = False, 
     System`InformationDump`mouseOver$$ = False}, 
     PaneSelectorBox[{True->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox["\<\" Symbol\"\>", "InformationTitleText",
             StripOnInput->False,
             BaseStyle -> None],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"pageRankSim[g, a] computes the PageRank vector of g \
with teleporting probability a by simulating the PageRank surfer\"\>", 
             "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          PaneBox[
           TagBox[GridBox[{
              {
               StyleBox[
                TagBox[
                 TooltipBox[
                  StyleBox["\<\" Definitions\"\>", "InformationRowLabel",
                   StripOnInput->False],
                  "\"Definitions\"",
                  TooltipStyle->"TextStyling"],
                 Annotation[#, "Definitions", "Tooltip"]& ], "DialogStyle",
                StripOnInput->False]},
              {
               TemplateBox[{"\"\[ThinSpace]\"", 
                 GridBox[{{
                    RowBox[{
                    RowBox[{"pageRankSim", "[", 
                    RowBox[{"DCM`Private`g_", ",", 
                    RowBox[{"DCM`Private`a_", "/;", 
                    
                    RowBox[{"0", "\[LessEqual]", "DCM`Private`a", 
                    "\[LessEqual]", "1"}]}], ",", 
                    RowBox[{"DCM`Private`steps_", ":", "0"}]}], "]"}], ":=", 
                    RowBox[{"Module", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"DCM`Private`n", ",", "DCM`Private`s"}], "}"}], 
                    ",", 
                    RowBox[{
                    RowBox[{"DCM`Private`n", "=", 
                    RowBox[{"VertexCount", "[", "DCM`Private`g", "]"}]}], ";", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"DCM`Private`steps", "\[Equal]", "0"}], ",", 
                    RowBox[{"DCM`Private`s", "=", 
                    RowBox[{"Round", "[", 
                    RowBox[{"50", " ", "DCM`Private`n", " ", 
                    RowBox[{"Log", "[", "DCM`Private`n", "]"}]}], "]"}]}], 
                    ",", 
                    RowBox[{"DCM`Private`s", "=", "DCM`Private`steps"}]}], 
                    "]"}], ";", 
                    RowBox[{"stationaryProbSim", "[", 
                    
                    RowBox[{"DCM`Private`g", ",", "DCM`Private`s", ",", 
                    "DCM`Private`a"}], "]"}]}]}], "]"}]}]}, {" "}}, 
                  GridBoxAlignment -> {"Columns" -> {{Left}}}, 
                  DefaultBaseStyle -> "Column", 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]},
                "RowDefault"]}
             },
             DefaultBaseStyle->"Column",
             GridBoxAlignment->{"Columns" -> {{Left}}},
             
             GridBoxItemSize->{
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
            "Column"],
           FrameMargins->{{6, 0}, {3, 6}}], "\<\"\"\>"},
         {
          PaneBox[GridBox[{
             {
              
              DynamicModuleBox[{System`InformationDump`open$$ = {
               False, False, False, False, False, False}}, 
               StyleBox[GridBox[{
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Attributes\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"Attributes\"",
                    TooltipStyle->"TextStyling"],
                    Annotation[#, "Attributes", "Tooltip"]& ], 
                   RowBox[{"{", "Protected", "}"}]},
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Full Name\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"FullName\"",
                    TooltipStyle->"TextStyling"],
                    
                    Annotation[#, "FullName", 
                    "Tooltip"]& ], "\<\"DCM`pageRankSim\"\>"}
                 },
                 AutoDelete->False,
                 GridBoxAlignment->{"Columns" -> {Right, Left}},
                 GridBoxDividers->None,
                 GridBoxItemSize->{"Columns" -> {Automatic, Automatic}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.8]}, 
                    Offset[0.2]}}], "DialogStyle",
                StripOnInput->False],
               DynamicModuleValues:>{}]}
            },
            DefaultBaseStyle->"Column",
            GridBoxAlignment->{"Columns" -> {{Left}}},
            GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[3.6]}, 
                Offset[0.2]}}],
           FrameMargins->{{6, 6}, {6, 3}}], ""},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpener"]], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpenerHot"]]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, False],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"], False->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox["\<\" Symbol\"\>", "InformationTitleText",
             StripOnInput->False],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"pageRankSim[g, a] computes the PageRank vector of g \
with teleporting probability a by simulating the PageRank surfer\"\>", 
             "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpener"],
               ImageSizeCache->{10., {3., 7.}}], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpenerHot"],
               ImageSizeCache->{10., {3., 7.}}]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, True],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]}, Dynamic[System`InformationDump`open$$],
      BaselinePosition->Baseline,
      FrameMargins->0,
      ImageSize->Automatic],
     DynamicModuleValues:>{}],
    BaseStyle->"InformationGridFrame",
    StripOnInput->False], "InformationGridPlain",
   StripOnInput->False],
  InformationData[
   Association[
   "ObjectType" -> "Symbol", "Usage" -> 
    "pageRankSim[g, a] computes the PageRank vector of g with teleporting \
probability a by simulating the PageRank surfer", "Documentation" -> None, 
    "OwnValues" -> None, "UpValues" -> None, "DownValues" -> 
    Information`InformationValueForm[
     DownValues, DCM`pageRankSim, {DCM`pageRankSim[
         Pattern[DCM`Private`g, 
          Blank[]], 
         Condition[
          Pattern[DCM`Private`a, 
           Blank[]], 0 <= DCM`Private`a <= 1], 
         Optional[
          Pattern[DCM`Private`steps, 
           Blank[]], 0]] :> 
       Module[{DCM`Private`n, DCM`Private`s}, 
         DCM`Private`n = VertexCount[DCM`Private`g]; 
         If[DCM`Private`steps == 0, DCM`Private`s = 
           Round[50 DCM`Private`n Log[DCM`Private`n]], DCM`Private`s = 
           DCM`Private`steps]; 
         DCM`stationaryProbSim[
          DCM`Private`g, DCM`Private`s, DCM`Private`a]]}], "SubValues" -> 
    None, "DefaultValues" -> None, "NValues" -> None, "FormatValues" -> None, 
    "Options" -> None, "Attributes" -> {Protected}, "FullName" -> 
    "DCM`pageRankSim"], False]]], "Output",
 CellChangeTimes->{3.826446490597459*^9, 3.826446653231224*^9, 
  3.826449985172413*^9, 3.8267235875619593`*^9, 3.8267258644910994`*^9, 
  3.827348385168098*^9},
 CellLabel->"Out[79]=",ExpressionUUID->"2ba31db3-3155-46fb-bd3b-48945d39ee48"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"a1", "=", 
   RowBox[{"1", "/", "2"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8264465245089607`*^9, 3.826446526233939*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"782826d9-ae62-4a4b-aa3d-d3497c115523"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"pagerank1", "=", 
  RowBox[{"pageRankSim", "[", 
   RowBox[{"g", ",", "a1", ",", 
    RowBox[{"10", "^", "5"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8264464917384453`*^9, 3.826446561349017*^9}, {
  3.826446663499707*^9, 3.8264466902966223`*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"ab4b782d-0f54-4412-b86f-77063f2df232"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.12751`", ",", "0.36281`", ",", "0.29109`", ",", "0.21859`"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.826446562456951*^9, {3.826446664474883*^9, 3.8264466910563307`*^9}, 
   3.826449985602783*^9, 3.826723588221833*^9, 3.826725865171645*^9, 
   3.827348385512192*^9},
 CellLabel->"Out[81]=",ExpressionUUID->"d54f4475-0995-47f1-96fa-b161d23874ba"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Assert", "[", 
  RowBox[{
   RowBox[{"Total", "[", 
    RowBox[{"Abs", "[", 
     RowBox[{"pagerank1", "-", 
      RowBox[{"pagerank1", ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "a1"}], ")"}], " ", "transitmatrix"}], "+", 
         FractionBox["a1", 
          RowBox[{"VertexCount", "[", "g", "]"}]]}], ")"}]}]}], "]"}], "]"}], 
   "<", 
   RowBox[{"10", "^", 
    RowBox[{"-", "2"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8264465792066936`*^9, 3.826446638863906*^9}, {
  3.8264466696938963`*^9, 3.826446703603356*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"d893a572-8767-462d-a2ae-c0bb059ba37a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Graph", "Chapter",
 CellChangeTimes->{{3.826288036836872*^9, 3.82628803741214*^9}, {
  3.826449990197815*^9, 
  3.8264499913312674`*^9}},ExpressionUUID->"46dd8ead-704a-4d54-abc7-\
1f58dc8dd26e"],

Cell[CellGroupData[{

Cell["isAttractive", "Section",
 CellChangeTimes->{{3.826288082259674*^9, 
  3.826288085018203*^9}},ExpressionUUID->"34c73ab2-b941-45c2-8af5-\
d14340a3f0dc"],

Cell[BoxData[
 RowBox[{"<<", "DCM`"}]], "Input",
 CellChangeTimes->{{3.8262881307520514`*^9, 3.8262881321262283`*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"9b4786a0-811e-4a07-96d5-fc8fac17fa9b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "isAttractive"}]], "Input",
 CellChangeTimes->{{3.826288134215766*^9, 3.826288137573544*^9}},
 CellLabel->"In[84]:=",ExpressionUUID->"0b307bd2-0cab-45ad-bcce-2dad1843d675"],

Cell[BoxData[
 InterpretationBox[
  StyleBox[
   FrameBox[
    DynamicModuleBox[{System`InformationDump`open$$ = False, 
     System`InformationDump`mouseOver$$ = False}, 
     PaneSelectorBox[{True->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox["\<\" Symbol\"\>", "InformationTitleText",
             StripOnInput->False,
             BaseStyle -> None],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"isAttractive[g, v] checks if there is a path from \
every vertex to v in g\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          PaneBox[
           TagBox[GridBox[{
              {
               StyleBox[
                TagBox[
                 TooltipBox[
                  StyleBox["\<\" Definitions\"\>", "InformationRowLabel",
                   StripOnInput->False],
                  "\"Definitions\"",
                  TooltipStyle->"TextStyling"],
                 Annotation[#, "Definitions", "Tooltip"]& ], "DialogStyle",
                StripOnInput->False]},
              {
               TemplateBox[{"\"\[ThinSpace]\"", 
                 GridBox[{{
                    RowBox[{
                    RowBox[{"isAttractive", "[", 
                    RowBox[{"DCM`Private`g_", ",", "DCM`Private`v_"}], "]"}], 
                    ":=", 
                    RowBox[{"Module", "[", 
                    RowBox[{
                    RowBox[{"{", "DCM`Private`n", "}"}], ",", 
                    RowBox[{
                    RowBox[{"DCM`Private`n", "=", 
                    RowBox[{"VertexCount", "[", "DCM`Private`g", "]"}]}], ";", 
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"VertexInComponent", "[", 
                    RowBox[{"DCM`Private`g", ",", "DCM`Private`v"}], "]"}], 
                    "]"}], "\[Equal]", "DCM`Private`n"}]}]}], "]"}]}]}, {
                   " "}}, GridBoxAlignment -> {"Columns" -> {{Left}}}, 
                  DefaultBaseStyle -> "Column", 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]},
                "RowDefault"]}
             },
             DefaultBaseStyle->"Column",
             GridBoxAlignment->{"Columns" -> {{Left}}},
             
             GridBoxItemSize->{
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
            "Column"],
           FrameMargins->{{6, 0}, {3, 6}}], "\<\"\"\>"},
         {
          PaneBox[GridBox[{
             {
              
              DynamicModuleBox[{System`InformationDump`open$$ = {
               False, False, False, False, False, False}}, 
               StyleBox[GridBox[{
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Attributes\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"Attributes\"",
                    TooltipStyle->"TextStyling"],
                    Annotation[#, "Attributes", "Tooltip"]& ], 
                   RowBox[{"{", "Protected", "}"}]},
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Full Name\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"FullName\"",
                    TooltipStyle->"TextStyling"],
                    
                    Annotation[#, "FullName", 
                    "Tooltip"]& ], "\<\"DCM`isAttractive\"\>"}
                 },
                 AutoDelete->False,
                 GridBoxAlignment->{"Columns" -> {Right, Left}},
                 GridBoxDividers->None,
                 GridBoxItemSize->{"Columns" -> {Automatic, Automatic}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.8]}, 
                    Offset[0.2]}}], "DialogStyle",
                StripOnInput->False],
               DynamicModuleValues:>{}]}
            },
            DefaultBaseStyle->"Column",
            GridBoxAlignment->{"Columns" -> {{Left}}},
            GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[3.6]}, 
                Offset[0.2]}}],
           FrameMargins->{{6, 6}, {6, 3}}], ""},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpener"]], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpenerHot"]]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, False],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"], False->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox["\<\" Symbol\"\>", "InformationTitleText",
             StripOnInput->False],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"isAttractive[g, v] checks if there is a path from \
every vertex to v in g\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpener"],
               ImageSizeCache->{10., {3., 7.}}], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpenerHot"],
               ImageSizeCache->{10., {3., 7.}}]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, True],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]}, Dynamic[System`InformationDump`open$$],
      BaselinePosition->Baseline,
      FrameMargins->0,
      ImageSize->Automatic],
     DynamicModuleValues:>{}],
    BaseStyle->"InformationGridFrame",
    StripOnInput->False], "InformationGridPlain",
   StripOnInput->False],
  InformationData[
   Association[
   "ObjectType" -> "Symbol", "Usage" -> 
    "isAttractive[g, v] checks if there is a path from every vertex to v in \
g", "Documentation" -> None, "OwnValues" -> None, "UpValues" -> None, 
    "DownValues" -> 
    Information`InformationValueForm[
     DownValues, DCM`isAttractive, {DCM`isAttractive[
         Pattern[DCM`Private`g, 
          Blank[]], 
         Pattern[DCM`Private`v, 
          Blank[]]] :> 
       Module[{DCM`Private`n}, DCM`Private`n = VertexCount[DCM`Private`g]; 
         Length[
            VertexInComponent[DCM`Private`g, DCM`Private`v]] == 
          DCM`Private`n]}], "SubValues" -> None, "DefaultValues" -> None, 
    "NValues" -> None, "FormatValues" -> None, "Options" -> None, 
    "Attributes" -> {Protected}, "FullName" -> "DCM`isAttractive"], 
   False]]], "Output",
 CellChangeTimes->{{3.826288137930416*^9, 3.8262881510717993`*^9}, 
   3.826295756045638*^9, 3.826296172953068*^9, 3.826446445527112*^9, 
   3.826449999085717*^9, 3.8267235885791492`*^9, 3.826725865698111*^9, 
   3.827348385809597*^9},
 CellLabel->"Out[84]=",ExpressionUUID->"ac788588-9966-4870-97b9-8ce45fb30027"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Assert", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"isAttractive", "[", 
       RowBox[{"g", ",", "#1"}], "]"}], "&"}], ")"}], "/@", 
    RowBox[{"Range", "[", 
     RowBox[{"VertexCount", "[", "g", "]"}], "]"}]}], "\[Equal]", 
   RowBox[{"{", 
    RowBox[{"False", ",", "True", ",", "True", ",", "True"}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.826288086167634*^9, 3.826288125924033*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"9c74e2f6-2055-48a6-ae10-d06f15177dbf"]
}, Open  ]],

Cell[CellGroupData[{

Cell["maxStationary", "Section",
 CellChangeTimes->{{3.8262882898410683`*^9, 
  3.826288296861308*^9}},ExpressionUUID->"db48a2c8-a7a9-442e-b379-\
559234c659c6"],

Cell[BoxData[
 RowBox[{"<<", "DCM`"}]], "Input",
 CellChangeTimes->{{3.826288298336829*^9, 3.8262882997047777`*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"691b1e81-bb89-4233-ae46-86b213d99240"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "maxStationary"}]], "Input",
 CellChangeTimes->{{3.826288301413828*^9, 3.826288305024878*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"6dce2e38-972f-4aca-9b00-ba91725c815a"],

Cell[BoxData[
 InterpretationBox[
  StyleBox[
   FrameBox[
    DynamicModuleBox[{System`InformationDump`open$$ = False, 
     System`InformationDump`mouseOver$$ = False}, 
     PaneSelectorBox[{True->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox["\<\" Symbol\"\>", "InformationTitleText",
             StripOnInput->False,
             BaseStyle -> None],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"maxStationary[g, a] returns {pimax, piDelta, prmax, \
prDelta, attractive} \\nwhere \\n* pimax is the maximum stationary value,\\n* \
piDelta is the the stationary value of the node with maximum in-degree Delta,\
\\n* prmax is the maximum stationary PageRank,\\n* prDelta is the PageRank of \
the node with maximum in-degree Delta,\\n* attractive is if the graph has an \
attractive component\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          PaneBox[
           TagBox[GridBox[{
              {
               StyleBox[
                TagBox[
                 TooltipBox[
                  StyleBox["\<\" Definitions\"\>", "InformationRowLabel",
                   StripOnInput->False],
                  "\"Definitions\"",
                  TooltipStyle->"TextStyling"],
                 Annotation[#, "Definitions", "Tooltip"]& ], "DialogStyle",
                StripOnInput->False]},
              {
               TemplateBox[{"\"\[ThinSpace]\"", 
                 GridBox[{{
                    RowBox[{
                    RowBox[{"maxStationary", "[", 
                    RowBox[{"DCM`Private`g_", ",", "DCM`Private`a_"}], "]"}], 
                    ":=", 
                    RowBox[{"Module", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    
                    RowBox[{"DCM`Private`n", ",", "DCM`Private`pi", ",", 
                    "DCM`Private`pr", ",", "DCM`Private`indeglist", ",", 
                    "DCM`Private`vDelta", ",", "DCM`Private`piDelta", ",", 
                    "DCM`Private`prDelta", ",", "DCM`Private`vpimax", ",", 
                    "DCM`Private`vprmax", ",", "DCM`Private`pimax", ",", 
                    "DCM`Private`prmax", ",", "DCM`Private`attractive"}], 
                    "}"}], ",", 
                    RowBox[{
                    RowBox[{"DCM`Private`n", "=", 
                    RowBox[{"VertexCount", "[", "DCM`Private`g", "]"}]}], ";", 
                    RowBox[{"DCM`Private`indeglist", "=", 
                    RowBox[{"VertexInDegree", "[", "DCM`Private`g", "]"}]}], 
                    ";", 
                    RowBox[{"DCM`Private`vDelta", "=", 
                    RowBox[{
                    RowBox[{"Ordering", "[", 
                    RowBox[{"DCM`Private`indeglist", ",", 
                    RowBox[{"-", "1"}]}], "]"}], "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}]}], ";", 
                    RowBox[{"DCM`Private`pi", "=", 
                    
                    RowBox[{"stationaryProbEigen", "[", "DCM`Private`g", 
                    "]"}]}], ";", 
                    RowBox[{"DCM`Private`piDelta", "=", 
                    
                    RowBox[{"DCM`Private`pi", "\[LeftDoubleBracket]", 
                    "DCM`Private`vDelta", "\[RightDoubleBracket]"}]}], ";", 
                    RowBox[{"DCM`Private`vpimax", "=", 
                    RowBox[{
                    RowBox[{"Ordering", "[", 
                    RowBox[{"DCM`Private`pi", ",", 
                    RowBox[{"-", "1"}]}], "]"}], "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}]}], ";", 
                    RowBox[{"DCM`Private`pimax", "=", 
                    
                    RowBox[{"DCM`Private`pi", "\[LeftDoubleBracket]", 
                    "DCM`Private`vpimax", "\[RightDoubleBracket]"}]}], ";", 
                    RowBox[{"DCM`Private`attractive", "=", 
                    RowBox[{"isAttractive", "[", 
                    RowBox[{"DCM`Private`g", ",", "DCM`Private`vDelta"}], 
                    "]"}]}], ";", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"DCM`Private`a", "\[Equal]", "0"}], ",", 
                    RowBox[{"DCM`Private`pr", "=", "DCM`Private`pi"}], ",", 
                    RowBox[{"DCM`Private`pr", "=", 
                    RowBox[{"pageRank", "[", 
                    RowBox[{"DCM`Private`g", ",", "DCM`Private`a"}], 
                    "]"}]}]}], "]"}], ";", 
                    RowBox[{"DCM`Private`prDelta", "=", 
                    
                    RowBox[{"DCM`Private`pr", "\[LeftDoubleBracket]", 
                    "DCM`Private`vDelta", "\[RightDoubleBracket]"}]}], ";", 
                    RowBox[{"DCM`Private`vprmax", "=", 
                    RowBox[{
                    RowBox[{"Ordering", "[", 
                    RowBox[{"DCM`Private`pr", ",", 
                    RowBox[{"-", "1"}]}], "]"}], "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}]}], ";", 
                    RowBox[{"DCM`Private`prmax", "=", 
                    
                    RowBox[{"DCM`Private`pr", "\[LeftDoubleBracket]", 
                    "DCM`Private`vprmax", "\[RightDoubleBracket]"}]}], ";", 
                    RowBox[{"DCM`Private`attractive", "=", 
                    RowBox[{"isAttractive", "[", 
                    RowBox[{"DCM`Private`g", ",", "DCM`Private`vDelta"}], 
                    "]"}]}], ";", 
                    RowBox[{"{", 
                    
                    RowBox[{"DCM`Private`pimax", ",", "DCM`Private`piDelta", 
                    ",", "DCM`Private`prmax", ",", "DCM`Private`prDelta", ",",
                     "DCM`Private`attractive"}], "}"}]}]}], "]"}]}]}, {" "}}, 
                  GridBoxAlignment -> {"Columns" -> {{Left}}}, 
                  DefaultBaseStyle -> "Column", 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]},
                "RowDefault"]}
             },
             DefaultBaseStyle->"Column",
             GridBoxAlignment->{"Columns" -> {{Left}}},
             
             GridBoxItemSize->{
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
            "Column"],
           FrameMargins->{{6, 0}, {3, 6}}], "\<\"\"\>"},
         {
          PaneBox[GridBox[{
             {
              
              DynamicModuleBox[{System`InformationDump`open$$ = {
               False, False, False, False, False, False}}, 
               StyleBox[GridBox[{
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Attributes\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"Attributes\"",
                    TooltipStyle->"TextStyling"],
                    Annotation[#, "Attributes", "Tooltip"]& ], 
                   RowBox[{"{", "Protected", "}"}]},
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Full Name\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"FullName\"",
                    TooltipStyle->"TextStyling"],
                    
                    Annotation[#, "FullName", 
                    "Tooltip"]& ], "\<\"DCM`maxStationary\"\>"}
                 },
                 AutoDelete->False,
                 GridBoxAlignment->{"Columns" -> {Right, Left}},
                 GridBoxDividers->None,
                 GridBoxItemSize->{"Columns" -> {Automatic, Automatic}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.8]}, 
                    Offset[0.2]}}], "DialogStyle",
                StripOnInput->False],
               DynamicModuleValues:>{}]}
            },
            DefaultBaseStyle->"Column",
            GridBoxAlignment->{"Columns" -> {{Left}}},
            GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[3.6]}, 
                Offset[0.2]}}],
           FrameMargins->{{6, 6}, {6, 3}}], ""},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpener"]], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpenerHot"]]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, False],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"], False->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox["\<\" Symbol\"\>", "InformationTitleText",
             StripOnInput->False],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"maxStationary[g, a] returns {pimax, piDelta, prmax, \
prDelta, attractive} \\nwhere \\n* pimax is the maximum stationary value,\\n* \
piDelta is the the stationary value of the node with maximum in-degree Delta,\
\\n* prmax is the maximum stationary PageRank,\\n* prDelta is the PageRank of \
the node with maximum in-degree Delta,\\n* attractive is if the graph has an \
attractive component\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpener"],
               ImageSizeCache->{10., {3., 7.}}], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpenerHot"],
               ImageSizeCache->{10., {3., 7.}}]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, True],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]}, Dynamic[System`InformationDump`open$$],
      BaselinePosition->Baseline,
      FrameMargins->0,
      ImageSize->Automatic],
     DynamicModuleValues:>{}],
    BaseStyle->"InformationGridFrame",
    StripOnInput->False], "InformationGridPlain",
   StripOnInput->False],
  InformationData[
   Association[
   "ObjectType" -> "Symbol", "Usage" -> 
    "maxStationary[g, a] returns {pimax, piDelta, prmax, prDelta, attractive} \
\nwhere \n* pimax is the maximum stationary value,\n* piDelta is the the \
stationary value of the node with maximum in-degree Delta,\n* prmax is the \
maximum stationary PageRank,\n* prDelta is the PageRank of the node with \
maximum in-degree Delta,\n* attractive is if the graph has an attractive \
component", "Documentation" -> None, "OwnValues" -> None, "UpValues" -> None, 
    "DownValues" -> 
    Information`InformationValueForm[
     DownValues, DCM`maxStationary, {DCM`maxStationary[
         Pattern[DCM`Private`g, 
          Blank[]], 
         Pattern[DCM`Private`a, 
          Blank[]]] :> 
       Module[{DCM`Private`n, DCM`Private`pi, DCM`Private`pr, 
          DCM`Private`indeglist, DCM`Private`vDelta, DCM`Private`piDelta, 
          DCM`Private`prDelta, DCM`Private`vpimax, DCM`Private`vprmax, 
          DCM`Private`pimax, DCM`Private`prmax, DCM`Private`attractive}, 
         DCM`Private`n = VertexCount[DCM`Private`g]; 
         DCM`Private`indeglist = VertexInDegree[DCM`Private`g]; 
         DCM`Private`vDelta = Part[
            Ordering[DCM`Private`indeglist, -1], 1]; 
         DCM`Private`pi = DCM`stationaryProbEigen[DCM`Private`g]; 
         DCM`Private`piDelta = Part[DCM`Private`pi, DCM`Private`vDelta]; 
         DCM`Private`vpimax = Part[
            Ordering[DCM`Private`pi, -1], 1]; 
         DCM`Private`pimax = Part[DCM`Private`pi, DCM`Private`vpimax]; 
         DCM`Private`attractive = 
          DCM`isAttractive[DCM`Private`g, DCM`Private`vDelta]; 
         If[DCM`Private`a == 0, DCM`Private`pr = DCM`Private`pi, 
           DCM`Private`pr = DCM`pageRank[DCM`Private`g, DCM`Private`a]]; 
         DCM`Private`prDelta = Part[DCM`Private`pr, DCM`Private`vDelta]; 
         DCM`Private`vprmax = Part[
            Ordering[DCM`Private`pr, -1], 1]; 
         DCM`Private`prmax = Part[DCM`Private`pr, DCM`Private`vprmax]; 
         DCM`Private`attractive = 
          DCM`isAttractive[DCM`Private`g, DCM`Private`vDelta]; {
          DCM`Private`pimax, DCM`Private`piDelta, DCM`Private`prmax, 
           DCM`Private`prDelta, DCM`Private`attractive}]}], "SubValues" -> 
    None, "DefaultValues" -> None, "NValues" -> None, "FormatValues" -> None, 
    "Options" -> None, "Attributes" -> {Protected}, "FullName" -> 
    "DCM`maxStationary"], False]]], "Output",
 CellChangeTimes->{{3.826288305444934*^9, 3.826288328724245*^9}, {
   3.8262883642246923`*^9, 3.8262883909973087`*^9}, 3.826289114329915*^9, {
   3.826289193616343*^9, 3.826289207481542*^9}, {3.826289304471274*^9, 
   3.82628932103858*^9}, 3.8262957562937117`*^9, 3.8262961732309723`*^9, 
   3.82644644579428*^9, 3.826450008350102*^9, 3.826450237080468*^9, 
   3.826723588946933*^9, 3.826725866246279*^9, 3.82734838608346*^9},
 CellLabel->"Out[87]=",ExpressionUUID->"3a5d7613-32d0-4cf9-aaf9-eae65dfdeb8c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"a1", "=", 
   RowBox[{"1", "/", "2"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8264465245089607`*^9, 3.826446526233939*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"c2351e71-9d29-4d06-bebe-dc155a8bd547"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"pagerank1", "=", 
  RowBox[{"pageRank", "[", 
   RowBox[{"g", ",", "a1"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8264500623708277`*^9, 3.826450076446435*^9}, 
   3.826450163027093*^9},
 CellLabel->"In[89]:=",ExpressionUUID->"fd633de7-4437-4575-bd30-576837af6b84"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.12500000000000006`", ",", "0.36458333333333337`", ",", 
   "0.2916666666666667`", ",", "0.21874999999999986`"}], "}"}]], "Output",
 CellChangeTimes->{3.826450077589231*^9, 3.826450163420863*^9, 
  3.826450237111066*^9, 3.8267235889934196`*^9, 3.826725866466791*^9, 
  3.827348386109785*^9},
 CellLabel->"Out[89]=",ExpressionUUID->"7cd955fa-0065-43a5-b668-db72aac89373"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"pi1", "=", 
  RowBox[{"stationaryProbEigen", "[", "g", "]"}]}]], "Input",
 CellChangeTimes->{{3.826450078828961*^9, 3.8264500994017467`*^9}},
 CellLabel->"In[90]:=",ExpressionUUID->"90c66d75-8174-41ed-8299-ea92009be281"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "7.534132281460922`*^-17"}], ",", "0.5`", ",", 
   "0.3333333333333333`", ",", "0.1666666666666668`"}], "}"}]], "Output",
 CellChangeTimes->{3.826450099734865*^9, 3.826450237137204*^9, 
  3.8267235890229797`*^9, 3.826725866535296*^9, 3.82734838613247*^9},
 CellLabel->"Out[90]=",ExpressionUUID->"3e1f10df-69dc-43b8-adb3-075458f67ac3"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Assert", "[", 
  RowBox[{
   RowBox[{"maxStationary", "[", 
    RowBox[{"g", ",", "a1"}], "]"}], "\[Equal]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"pi1", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
     ",", 
     RowBox[{"pi1", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
     ",", 
     RowBox[{
     "pagerank1", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], ",", 
     RowBox[{
     "pagerank1", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], ",",
      "True"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8262891153354607`*^9, 3.826289119487*^9}, {
  3.8262893285060587`*^9, 3.826289335530085*^9}, {3.826450112823464*^9, 
  3.826450172729191*^9}, {3.826450226897481*^9, 3.826450227328529*^9}},
 CellLabel->"In[91]:=",ExpressionUUID->"d9130d3c-324e-4ce8-9559-da77e5f96f3b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Simulation", "Chapter",
 CellChangeTimes->{{3.826291640626708*^9, 
  3.826291642067836*^9}},ExpressionUUID->"b049ce76-e63e-49c6-ab3d-\
acfe88a20a40"],

Cell[BoxData[
 RowBox[{"<<", "DCM`"}]], "Input",
 CellChangeTimes->{{3.8262916445895452`*^9, 3.826291646903081*^9}},
 CellLabel->"In[92]:=",ExpressionUUID->"3f4d3e84-afbe-4a27-90ef-1926d3f057f1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "simDCM"}]], "Input",
 CellChangeTimes->{{3.826291679909807*^9, 3.826291686360314*^9}},
 CellLabel->"In[93]:=",ExpressionUUID->"6733eebe-3ef9-4a07-a5ef-1764a35db98d"],

Cell[BoxData[
 InterpretationBox[
  StyleBox[
   FrameBox[
    DynamicModuleBox[{System`InformationDump`open$$ = False, 
     System`InformationDump`mouseOver$$ = False}, 
     PaneSelectorBox[{True->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox["\<\" Symbol\"\>", "InformationTitleText",
             StripOnInput->False,
             BaseStyle -> None],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"simDCM[pdf, r, n, p, a, nsample] simulates nsample \
DCM with in-degree distribution pdf, out-degree r, size n, with max degree \
cutoff probability p and output the stationary values and PageRank with \
teleporting probability a\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          PaneBox[
           TagBox[GridBox[{
              {
               StyleBox[
                TagBox[
                 TooltipBox[
                  StyleBox["\<\" Definitions\"\>", "InformationRowLabel",
                   StripOnInput->False],
                  "\"Definitions\"",
                  TooltipStyle->"TextStyling"],
                 Annotation[#, "Definitions", "Tooltip"]& ], "DialogStyle",
                StripOnInput->False]},
              {
               TemplateBox[{"\"\[ThinSpace]\"", 
                 GridBox[{{
                    RowBox[{
                    RowBox[{"simDCM", "[", 
                    
                    RowBox[{
                    "DCM`Private`pdf_", ",", "DCM`Private`r_", ",", 
                    "DCM`Private`n_", ",", "DCM`Private`p_", ",", 
                    "DCM`Private`a_", ",", "DCM`Private`nsample_"}], "]"}], 
                    ":=", 
                    RowBox[{"Module", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    
                    RowBox[{"DCM`Private`degseq", ",", "DCM`Private`heads", 
                    ",", "DCM`Private`tails", ",", "DCM`Private`data", ",", 
                    "DCM`Private`maxdeg", ",", "DCM`Private`col", ",", 
                    "DCM`Private`m"}], "}"}], ",", 
                    RowBox[{
                    RowBox[{"DCM`Private`m", "=", 
                    RowBox[{"DCM`Private`n", " ", "DCM`Private`r"}]}], ";", 
                    RowBox[{"DCM`Private`degseq", "=", 
                    RowBox[{"pdf2Deg", "[", 
                    
                    RowBox[{"DCM`Private`pdf", ",", "DCM`Private`r", ",", 
                    "DCM`Private`n", ",", "DCM`Private`p"}], "]"}]}], ";", 
                    RowBox[{"DCM`Private`maxdeg", "=", 
                    RowBox[{"Max", "[", 
                    
                    RowBox[{"DCM`Private`degseq", "\[LeftDoubleBracket]", "1",
                     "\[RightDoubleBracket]"}], "]"}]}], ";", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"DCM`Private`heads", ",", "DCM`Private`tails"}], 
                    "}"}], "=", 
                    RowBox[{"deg2Stub", "/@", "DCM`Private`degseq"}]}], ";", 
                    RowBox[{"DCM`Private`data", "=", 
                    RowBox[{"ParallelTable", "[", 
                    RowBox[{
                    RowBox[{"maxStationary", "[", 
                    RowBox[{
                    RowBox[{"makeDCM", "[", 
                    
                    RowBox[{"DCM`Private`n", ",", "DCM`Private`heads", ",", 
                    "DCM`Private`tails"}], "]"}], ",", "DCM`Private`a"}], 
                    "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"DCM`Private`i", ",", "1", ",", 
                    "DCM`Private`nsample"}], "}"}]}], "]"}]}], ";", 
                    RowBox[{"DCM`Private`col", "=", 
                    RowBox[{"{", 
                    
                    RowBox[{"\"pimax\"", ",", "\"piDelta\"", ",", "\"prmax\"",
                     ",", "\"prDelta\"", ",", "\"attractive\""}], "}"}]}], 
                    ";", 
                    RowBox[{"DCM`Private`data", "=", 
                    RowBox[{
                    RowBox[{"Dataset", "[", "DCM`Private`data", "]"}], "[", 
                    RowBox[{"All", ",", 
                    RowBox[{"AssociationThread", "[", 
                    RowBox[{"DCM`Private`col", ",", 
                    RowBox[{"Range", "[", 
                    RowBox[{"Length", "[", "DCM`Private`col", "]"}], "]"}]}], 
                    "]"}]}], "]"}]}], ";", 
                    RowBox[{"Dataset", "[", 
                    RowBox[{"Association", "[", 
                    RowBox[{
                    RowBox[{"\"n\"", "\[Rule]", "DCM`Private`n"}], ",", 
                    RowBox[{"\"m\"", "\[Rule]", "DCM`Private`m"}], ",", 
                    RowBox[{"\"maxdeg\"", "\[Rule]", "DCM`Private`maxdeg"}], 
                    ",", 
                    RowBox[{"\"data\"", "\[Rule]", "DCM`Private`data"}]}], 
                    "]"}], "]"}]}]}], "]"}]}]}, {" "}}, 
                  GridBoxAlignment -> {"Columns" -> {{Left}}}, 
                  DefaultBaseStyle -> "Column", 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]},
                "RowDefault"]}
             },
             DefaultBaseStyle->"Column",
             GridBoxAlignment->{"Columns" -> {{Left}}},
             
             GridBoxItemSize->{
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
            "Column"],
           FrameMargins->{{6, 0}, {3, 6}}], "\<\"\"\>"},
         {
          PaneBox[GridBox[{
             {
              
              DynamicModuleBox[{System`InformationDump`open$$ = {
               False, False, False, False, False, False}}, 
               StyleBox[GridBox[{
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Attributes\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"Attributes\"",
                    TooltipStyle->"TextStyling"],
                    Annotation[#, "Attributes", "Tooltip"]& ], 
                   RowBox[{"{", "Protected", "}"}]},
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Full Name\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"FullName\"",
                    TooltipStyle->"TextStyling"],
                    
                    Annotation[#, "FullName", 
                    "Tooltip"]& ], "\<\"DCM`simDCM\"\>"}
                 },
                 AutoDelete->False,
                 GridBoxAlignment->{"Columns" -> {Right, Left}},
                 GridBoxDividers->None,
                 GridBoxItemSize->{"Columns" -> {Automatic, Automatic}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.8]}, 
                    Offset[0.2]}}], "DialogStyle",
                StripOnInput->False],
               DynamicModuleValues:>{}]}
            },
            DefaultBaseStyle->"Column",
            GridBoxAlignment->{"Columns" -> {{Left}}},
            GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[3.6]}, 
                Offset[0.2]}}],
           FrameMargins->{{6, 6}, {6, 3}}], ""},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpener"]], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpenerHot"]]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, False],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"], False->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox["\<\" Symbol\"\>", "InformationTitleText",
             StripOnInput->False],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"simDCM[pdf, r, n, p, a, nsample] simulates nsample \
DCM with in-degree distribution pdf, out-degree r, size n, with max degree \
cutoff probability p and output the stationary values and PageRank with \
teleporting probability a\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpener"],
               ImageSizeCache->{10., {3., 7.}}], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpenerHot"],
               ImageSizeCache->{10., {3., 7.}}]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, True],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]}, Dynamic[System`InformationDump`open$$],
      BaselinePosition->Baseline,
      FrameMargins->0,
      ImageSize->Automatic],
     DynamicModuleValues:>{}],
    BaseStyle->"InformationGridFrame",
    StripOnInput->False], "InformationGridPlain",
   StripOnInput->False],
  InformationData[
   Association[
   "ObjectType" -> "Symbol", "Usage" -> 
    "simDCM[pdf, r, n, p, a, nsample] simulates nsample DCM with in-degree \
distribution pdf, out-degree r, size n, with max degree cutoff probability p \
and output the stationary values and PageRank with teleporting probability a",
     "Documentation" -> None, "OwnValues" -> None, "UpValues" -> None, 
    "DownValues" -> 
    Information`InformationValueForm[DownValues, DCM`simDCM, {DCM`simDCM[
         Pattern[DCM`Private`pdf, 
          Blank[]], 
         Pattern[DCM`Private`r, 
          Blank[]], 
         Pattern[DCM`Private`n, 
          Blank[]], 
         Pattern[DCM`Private`p, 
          Blank[]], 
         Pattern[DCM`Private`a, 
          Blank[]], 
         Pattern[DCM`Private`nsample, 
          Blank[]]] :> 
       Module[{DCM`Private`degseq, DCM`Private`heads, DCM`Private`tails, 
          DCM`Private`data, DCM`Private`maxdeg, DCM`Private`col, 
          DCM`Private`m}, DCM`Private`m = DCM`Private`n DCM`Private`r; 
         DCM`Private`degseq = 
          DCM`pdf2Deg[
           DCM`Private`pdf, DCM`Private`r, DCM`Private`n, DCM`Private`p]; 
         DCM`Private`maxdeg = Max[
            Part[DCM`Private`degseq, 1]]; {
           DCM`Private`heads, DCM`Private`tails} = 
          Map[DCM`deg2Stub, DCM`Private`degseq]; 
         DCM`Private`data = ParallelTable[
            DCM`maxStationary[
             DCM`makeDCM[DCM`Private`n, DCM`Private`heads, DCM`Private`tails],
              DCM`Private`a], {DCM`Private`i, 1, DCM`Private`nsample}]; 
         DCM`Private`col = {
           "pimax", "piDelta", "prmax", "prDelta", "attractive"}; 
         DCM`Private`data = Dataset[DCM`Private`data][All, 
            AssociationThread[DCM`Private`col, 
             Range[
              Length[DCM`Private`col]]]]; Dataset[
           Association[
           "n" -> DCM`Private`n, "m" -> DCM`Private`m, "maxdeg" -> 
            DCM`Private`maxdeg, "data" -> DCM`Private`data]]]}], "SubValues" -> 
    None, "DefaultValues" -> None, "NValues" -> None, "FormatValues" -> None, 
    "Options" -> None, "Attributes" -> {Protected}, "FullName" -> 
    "DCM`simDCM"], False]]], "Output",
 CellChangeTimes->{{3.826291682084403*^9, 3.826291687068019*^9}, 
   3.8262919168013783`*^9, 3.8262929134869547`*^9, 3.826293138035939*^9, 
   3.82629339014447*^9, 3.8262934621810703`*^9, 3.82629576769834*^9, 
   3.826296173539894*^9, 3.826296287742917*^9, 3.8264464460397367`*^9, 
   3.826450962495892*^9, 3.82672082651477*^9, {3.826721188931726*^9, 
   3.826721207427936*^9}, 3.82672210883115*^9, 3.826722442402095*^9, 
   3.826723507887219*^9, 3.8267235893505697`*^9, 3.8267258669327917`*^9, 
   3.827348386424478*^9},
 CellLabel->"Out[93]=",ExpressionUUID->"151e6d36-b06c-4775-8491-37d1b123f290"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"a0", "=", 
   RowBox[{"5", "/", "2"}]}], ";", 
  RowBox[{"r0", "=", "2"}], ";", 
  RowBox[{"n0", "=", "11000"}], ";", 
  RowBox[{"p0", "=", 
   RowBox[{"1", "/", "3"}]}], ";", 
  RowBox[{"a1", "=", 
   RowBox[{"1", "/", "2"}]}], ";", 
  RowBox[{"nsample0", "=", "8"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"dist", "=", 
   RowBox[{"heavyTailDist", "[", 
    RowBox[{"a0", ",", "r0"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"pdf", "[", "i_", "]"}], "=", 
  RowBox[{"PDF", "[", 
   RowBox[{"dist", ",", "i"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.826291649873672*^9, 3.826291698243093*^9}, {
   3.82629175226025*^9, 3.826291821300157*^9}, {3.826450974176049*^9, 
   3.826451005314766*^9}, 3.8267208445583344`*^9, {3.82672088663256*^9, 
   3.826720910346073*^9}, {3.82672102788061*^9, 3.826721032341384*^9}, {
   3.826721441604067*^9, 3.826721442173416*^9}, {3.826724000749164*^9, 
   3.826724027176252*^9}, {3.826724059416058*^9, 3.826724059680148*^9}, {
   3.826725819842805*^9, 3.8267258259789343`*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"2c7acbe0-dc94-4653-ba1e-58e9742c6623"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\[Piecewise]", GridBox[{
       {
        FractionBox["2", 
         RowBox[{
          SuperscriptBox["i", 
           RowBox[{"7", "/", "2"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"Zeta", "[", 
             FractionBox["5", "2"], "]"}]}], ")"}]}]], 
        RowBox[{"i", "\[GreaterEqual]", "2"}]},
       {
        FractionBox[
         RowBox[{"1", "+", 
          RowBox[{"Zeta", "[", 
           FractionBox["5", "2"], "]"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"Zeta", "[", 
            FractionBox["7", "2"], "]"}]}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"Zeta", "[", 
           FractionBox["5", "2"], "]"}]}]], 
        RowBox[{"i", "\[Equal]", "0"}]},
       {"0", 
        TagBox["True",
         "PiecewiseDefault",
         AutoDelete->True]}
      },
      AllowedDimensions->{2, Automatic},
      Editable->True,
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.84]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}},
      Selectable->True]}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[0.35]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  "Piecewise",
  DeleteWithContents->True,
  Editable->False,
  SelectWithContents->True,
  Selectable->False,
  StripWrapperBoxes->True]], "Output",
 CellChangeTimes->{
  3.826451005766542*^9, {3.826720827779812*^9, 3.826720845533379*^9}, {
   3.826720889651555*^9, 3.8267209111996183`*^9}, 3.826721033094117*^9, 
   3.826721208648388*^9, 3.826721316554775*^9, 3.826721387437133*^9, 
   3.826721443084193*^9, 3.826722109871649*^9, 3.826722443651622*^9, 
   3.826723508916341*^9, 3.8267235895292892`*^9, {3.82672400681159*^9, 
   3.826724028289755*^9}, 3.82672406028703*^9, 3.826725400136023*^9, 
   3.826725867117517*^9, 3.8273483865429153`*^9},
 CellLabel->"Out[96]=",ExpressionUUID->"9c340688-24a0-459b-9f96-c2e80caad546"]
}, Open  ]],

Cell["Test parallel simulation.", "Text",
 CellChangeTimes->{{3.826720913926558*^9, 
  3.826720929813079*^9}},ExpressionUUID->"49c7770d-2918-42d0-813c-\
0203b572e55f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LaunchKernels", "[", "]"}]], "Input",
 CellChangeTimes->{{3.826723528652006*^9, 3.826723535963682*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"3679b8bb-b620-4b58-a32d-d1b759cae937"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    RowBox[{
     TagBox["KernelObject",
      "SummaryHead"], "[", 
     DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
      "Ready"}, 
      TemplateBox[{
        PaneSelectorBox[{False -> GridBox[{{
              PaneBox[
               ButtonBox[
                DynamicBox[
                 FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxOpener"]],
                 ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
               Dynamic[{
                 Automatic, 
                  3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])}]], 
              GraphicsBox[{
                Thickness[0.041666666666666664`], 
                FaceForm[{
                  RGBColor[0.8666666666666667, 0.06666666666666667, 0.], 
                  Opacity[1.]}], 
                
                FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                  0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                  0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 
                  0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                  0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                  0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 
                  0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                  0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                  0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 
                  0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                  0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                  0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 
                  0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                  0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1,
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}, {{1, 4, 
                  3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, CompressedData["
1:eJxTTMoPSmJiYGDYBsTMQMzIwszIDEUMjAxw9qjIgDtgkIgAAMeOBqk=
                  
                  "]}, {{{16.987299999999998`, 12.352500000000003`}, {
                  15.075299999999999`, 13.062500000000004`}, {16.2233, 
                  14.690500000000002`}, {18.608299999999996`, 
                  14.170500000000002`}}, {{18.217299999999998`, 
                  10.314500000000002`}, {16.5663, 10.879500000000004`}, {
                  15.453299999999997`, 12.325500000000003`}, {
                  16.906299999999998`, 11.785500000000003`}}, {{
                  16.114299999999997`, 9.332500000000003}, {
                  14.587299999999997`, 9.817500000000003}, {16.3893, 
                  10.348500000000003`}, {18.095299999999998`, 
                  9.764500000000002}}, {{13.850299999999997`, 
                  7.383500000000002}, {13.900299999999998`, 
                  9.447500000000003}, {15.841299999999997`, 
                  8.832500000000003}, {16.083299999999998`, 
                  6.4025000000000025`}}, {{12.452299999999997`, 
                  11.895500000000002`}, {14.537299999999998`, 
                  12.598500000000003`}, {15.925299999999998`, 
                  10.794500000000003`}, {13.738299999999997`, 
                  10.150500000000003`}}, {{13.288299999999998`, 
                  7.281500000000002}, {12.279299999999997`, 
                  5.555500000000003}, {12.279299999999997`, 
                  7.361500000000002}, {13.327299999999997`, 
                  8.889500000000002}}, {{12.000299999999998`, 
                  7.943500000000002}, {10.713299999999997`, 
                  9.821500000000004}, {12.000299999999998`, 
                  11.566500000000003`}, {13.286299999999997`, 
                  9.821500000000004}}, {{11.720299999999998`, 
                  5.554500000000003}, {10.711299999999998`, 
                  7.282500000000002}, {10.672299999999998`, 
                  8.890500000000003}, {11.720299999999998`, 
                  7.361500000000002}}, {{10.261299999999999`, 
                  10.150500000000003`}, {8.075299999999997, 
                  10.794500000000003`}, {9.462299999999999, 
                  12.598500000000003`}, {11.547299999999996`, 
                  11.895500000000002`}}, {{7.915299999999997, 
                  6.403500000000002}, {8.158299999999997, 
                  8.833500000000003}, {10.099299999999998`, 
                  9.447500000000003}, {10.148299999999997`, 
                  7.383500000000002}}, {{5.904299999999997, 
                  9.765500000000003}, {7.611299999999996, 
                  10.348500000000003`}, {9.412299999999998, 
                  9.817500000000003}, {7.885299999999997, 
                  9.333500000000003}}, {{7.0932999999999975`, 
                  11.786500000000002`}, {8.547299999999998, 
                  12.326500000000003`}, {7.434299999999997, 
                  10.879500000000004`}, {5.7822999999999976`, 
                  10.315500000000004`}}, {{5.392299999999997, 
                  14.171500000000002`}, {7.7772999999999985`, 
                  14.691500000000001`}, {8.924299999999997, 
                  13.062500000000004`}, {7.012299999999996, 
                  12.353500000000002`}}, {{9.006299999999996, 
                  15.713500000000003`}, {9.057299999999998, 
                  13.846500000000002`}, {8.170299999999997, 
                  15.105500000000003`}, {7.970299999999998, 
                  17.112500000000004`}}, {{11.720299999999998`, 
                  14.645500000000002`}, {11.720299999999998`, 
                  12.428500000000003`}, {9.637299999999998, 
                  13.129500000000002`}, {9.574299999999997, 
                  15.408500000000002`}}, {{10.257299999999997`, 
                  16.617500000000003`}, {11.186299999999997`, 
                  15.429500000000003`}, {9.457299999999996, 
                  16.044500000000003`}, {8.442299999999998, 
                  17.414500000000004`}}, {{12.000299999999998`, 
                  18.972500000000004`}, {13.229299999999999`, 
                  16.868500000000004`}, {12.000299999999998`, 
                  15.297500000000003`}, {10.771299999999997`, 
                  16.868500000000004`}}, {{14.425299999999998`, 
                  15.408500000000002`}, {14.362299999999998`, 
                  13.129500000000002`}, {12.279299999999997`, 
                  12.428500000000003`}, {12.279299999999997`, 
                  14.645500000000002`}}, {{16.031299999999998`, 
                  17.112500000000004`}, {15.830299999999998`, 
                  15.104500000000002`}, {14.942299999999998`, 
                  13.845500000000003`}, {14.993299999999998`, 
                  15.713500000000003`}}, {{13.744299999999997`, 
                  16.617500000000003`}, {15.558299999999997`, 
                  17.414500000000004`}, {14.542299999999997`, 
                  16.044500000000003`}, {12.814299999999998`, 
                  15.429500000000003`}}, CompressedData["
1:eJxTTMoPSmViYGAQAWIQfe1orklDuoHDA//e6XlFeg524dEb9+8xcKgRWef+
sMvIQUH+S05YrLbDkgJbruvGhg4rE0KC1Bk0HPbPl9K/K2LiYLRoi/mPRSpw
+RMhB1cs4ZN1cEp4ekGp28jBL3tW+ZwkOYe8579XfgSaH3f4snZqpKCDgO6m
ue/ZdR24HuhOWGAh5cDRONW5m0cDLi/FEsanK6TsYGSzN2haopzDQqB1KssU
HdapPmmexyvrINZ84NRCVjGHpVxuqqVA+3scgRYmScPdx7NGJiplNz/c/UVC
QA2J0g4b97+ZZwP03+/gx0tns4g5wPwvAjJvqaLDxfx49nMrjR0Yrla8VBNU
dngwR3Dp3kJDh6qXaoYcQPfB5L/+vVLxkk3XAQCBBIFM
                  "], {{
                  12.000299999999998`, 2.967500000000001}, {6.998299999999997,
                   2.967500000000001}, {2.943299999999999, 
                  7.022500000000003}, {2.943299999999999, 
                  12.024500000000003`}, {2.943299999999999, 
                  17.026500000000002`}, {6.998299999999997, 
                  21.081500000000002`}, {12.000299999999998`, 
                  21.081500000000002`}, {17.002299999999998`, 
                  21.081500000000002`}, {21.056299999999997`, 
                  17.026500000000002`}, {21.056299999999997`, 
                  12.024500000000003`}, {21.056299999999997`, 
                  7.022500000000003}, {17.002299999999998`, 
                  2.967500000000001}, {12.000299999999998`, 
                  2.967500000000001}}, CompressedData["
1:eJxlWXl8jOcWnuy7jGwShBGTdSSZ9RNLfCd2LpLSkosSisYeagl13RS1Bi2x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                  "]}]}, 
               AspectRatio -> Automatic, ImageSize -> {24., 24.}, 
               PlotRange -> {{0., 24.}, {0., 24.}}], 
              GridBox[{{
                 RowBox[{
                   TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"local\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"KernelID: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["1", "SummaryItem"]}]}}, 
               GridBoxAlignment -> {
                "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
               False, GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {
                "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
               BaseStyle -> {
                ShowStringCharacters -> False, NumberMarks -> False, 
                 PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
            GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
            AutoDelete -> False, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
            BaselinePosition -> {1, 1}], True -> GridBox[{{
              PaneBox[
               ButtonBox[
                DynamicBox[
                 FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxCloser"]],
                 ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
               Dynamic[{
                 Automatic, 
                  3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])}]], 
              GraphicsBox[{
                Thickness[0.041666666666666664`], 
                FaceForm[{
                  RGBColor[0.8666666666666667, 0.06666666666666667, 0.], 
                  Opacity[1.]}], 
                
                FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                  0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                  0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 
                  0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                  0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                  0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 
                  0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                  0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                  0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 
                  0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                  0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                  0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 
                  0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                  0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1,
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}, {{1, 4, 
                  3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, CompressedData["
1:eJxTTMoPSmJiYGDYBsTMQMzIwszIDEUMjAxw9qjIgDtgkIgAAMeOBqk=
                  
                  "]}, {{{16.987299999999998`, 12.352500000000003`}, {
                  15.075299999999999`, 13.062500000000004`}, {16.2233, 
                  14.690500000000002`}, {18.608299999999996`, 
                  14.170500000000002`}}, {{18.217299999999998`, 
                  10.314500000000002`}, {16.5663, 10.879500000000004`}, {
                  15.453299999999997`, 12.325500000000003`}, {
                  16.906299999999998`, 11.785500000000003`}}, {{
                  16.114299999999997`, 9.332500000000003}, {
                  14.587299999999997`, 9.817500000000003}, {16.3893, 
                  10.348500000000003`}, {18.095299999999998`, 
                  9.764500000000002}}, {{13.850299999999997`, 
                  7.383500000000002}, {13.900299999999998`, 
                  9.447500000000003}, {15.841299999999997`, 
                  8.832500000000003}, {16.083299999999998`, 
                  6.4025000000000025`}}, {{12.452299999999997`, 
                  11.895500000000002`}, {14.537299999999998`, 
                  12.598500000000003`}, {15.925299999999998`, 
                  10.794500000000003`}, {13.738299999999997`, 
                  10.150500000000003`}}, {{13.288299999999998`, 
                  7.281500000000002}, {12.279299999999997`, 
                  5.555500000000003}, {12.279299999999997`, 
                  7.361500000000002}, {13.327299999999997`, 
                  8.889500000000002}}, {{12.000299999999998`, 
                  7.943500000000002}, {10.713299999999997`, 
                  9.821500000000004}, {12.000299999999998`, 
                  11.566500000000003`}, {13.286299999999997`, 
                  9.821500000000004}}, {{11.720299999999998`, 
                  5.554500000000003}, {10.711299999999998`, 
                  7.282500000000002}, {10.672299999999998`, 
                  8.890500000000003}, {11.720299999999998`, 
                  7.361500000000002}}, {{10.261299999999999`, 
                  10.150500000000003`}, {8.075299999999997, 
                  10.794500000000003`}, {9.462299999999999, 
                  12.598500000000003`}, {11.547299999999996`, 
                  11.895500000000002`}}, {{7.915299999999997, 
                  6.403500000000002}, {8.158299999999997, 
                  8.833500000000003}, {10.099299999999998`, 
                  9.447500000000003}, {10.148299999999997`, 
                  7.383500000000002}}, {{5.904299999999997, 
                  9.765500000000003}, {7.611299999999996, 
                  10.348500000000003`}, {9.412299999999998, 
                  9.817500000000003}, {7.885299999999997, 
                  9.333500000000003}}, {{7.0932999999999975`, 
                  11.786500000000002`}, {8.547299999999998, 
                  12.326500000000003`}, {7.434299999999997, 
                  10.879500000000004`}, {5.7822999999999976`, 
                  10.315500000000004`}}, {{5.392299999999997, 
                  14.171500000000002`}, {7.7772999999999985`, 
                  14.691500000000001`}, {8.924299999999997, 
                  13.062500000000004`}, {7.012299999999996, 
                  12.353500000000002`}}, {{9.006299999999996, 
                  15.713500000000003`}, {9.057299999999998, 
                  13.846500000000002`}, {8.170299999999997, 
                  15.105500000000003`}, {7.970299999999998, 
                  17.112500000000004`}}, {{11.720299999999998`, 
                  14.645500000000002`}, {11.720299999999998`, 
                  12.428500000000003`}, {9.637299999999998, 
                  13.129500000000002`}, {9.574299999999997, 
                  15.408500000000002`}}, {{10.257299999999997`, 
                  16.617500000000003`}, {11.186299999999997`, 
                  15.429500000000003`}, {9.457299999999996, 
                  16.044500000000003`}, {8.442299999999998, 
                  17.414500000000004`}}, {{12.000299999999998`, 
                  18.972500000000004`}, {13.229299999999999`, 
                  16.868500000000004`}, {12.000299999999998`, 
                  15.297500000000003`}, {10.771299999999997`, 
                  16.868500000000004`}}, {{14.425299999999998`, 
                  15.408500000000002`}, {14.362299999999998`, 
                  13.129500000000002`}, {12.279299999999997`, 
                  12.428500000000003`}, {12.279299999999997`, 
                  14.645500000000002`}}, {{16.031299999999998`, 
                  17.112500000000004`}, {15.830299999999998`, 
                  15.104500000000002`}, {14.942299999999998`, 
                  13.845500000000003`}, {14.993299999999998`, 
                  15.713500000000003`}}, {{13.744299999999997`, 
                  16.617500000000003`}, {15.558299999999997`, 
                  17.414500000000004`}, {14.542299999999997`, 
                  16.044500000000003`}, {12.814299999999998`, 
                  15.429500000000003`}}, CompressedData["
1:eJxTTMoPSmViYGAQAWIQfe1orklDuoHDA//e6XlFeg524dEb9+8xcKgRWef+
sMvIQUH+S05YrLbDkgJbruvGhg4rE0KC1Bk0HPbPl9K/K2LiYLRoi/mPRSpw
+RMhB1cs4ZN1cEp4ekGp28jBL3tW+ZwkOYe8579XfgSaH3f4snZqpKCDgO6m
ue/ZdR24HuhOWGAh5cDRONW5m0cDLi/FEsanK6TsYGSzN2haopzDQqB1KssU
HdapPmmexyvrINZ84NRCVjGHpVxuqqVA+3scgRYmScPdx7NGJiplNz/c/UVC
QA2J0g4b97+ZZwP03+/gx0tns4g5wPwvAjJvqaLDxfx49nMrjR0Yrla8VBNU
dngwR3Dp3kJDh6qXaoYcQPfB5L/+vVLxkk3XAQCBBIFM
                  "], {{
                  12.000299999999998`, 2.967500000000001}, {6.998299999999997,
                   2.967500000000001}, {2.943299999999999, 
                  7.022500000000003}, {2.943299999999999, 
                  12.024500000000003`}, {2.943299999999999, 
                  17.026500000000002`}, {6.998299999999997, 
                  21.081500000000002`}, {12.000299999999998`, 
                  21.081500000000002`}, {17.002299999999998`, 
                  21.081500000000002`}, {21.056299999999997`, 
                  17.026500000000002`}, {21.056299999999997`, 
                  12.024500000000003`}, {21.056299999999997`, 
                  7.022500000000003}, {17.002299999999998`, 
                  2.967500000000001}, {12.000299999999998`, 
                  2.967500000000001}}, CompressedData["
1:eJxlWXl8jOcWnuy7jGwShBGTdSSZ9RNLfCd2LpLSkosSisYeagl13RS1Bi2x
lNj3NpZayrU1VJUqTdUuclNLKUWQWtIk7jnfN+e9v9/M/JPfk2/m/d5z3rM8
z3mbDB7bc6irRqO576LR0N+LYwd6XfCRYMDik3/FVevhyzZ9+n0dKMHUP2JM
3t2i4eXE8sK6oRKsaLdg1P3V0RA7Pf8/IyMkuPATfv6MhiUtXbrPipRg6eNp
sq1NDGwPLml/TSdB6n/TF65YFAObj52oF9NUgvslUTfflMWAPg4XaCXB5/i6
/k/tuJ8ENy+86nXHIxaKhpeNmz9dglFHJywN18fC5e9HW/O2SaBN3LvmaadY
8NiEb6yRgPauWe+MafvfVktQx9UwJ2xKnBPm9d5eyv0j5pc48b6wXZ1+m1oZ
Bw8/OhD6N+5n2+pTuj1B8SrG/U6XbQMOx8fDSJ836z9Ee1Z/gZ8W8UCPzzWS
YO/47M8fl8bDtYrKrv8Ms/tjegKgdyPe8ZVA9r26KSfSALd/WHlkOfrn2qac
VN/mBjj35Ox3bVMlmBaCG+hrgK+//XNt6/4SZA/Dz2z79/MkiDN5FzU8bAB8
2uzSjxLMC7t+4ZWlmRPeSAeyX4I1uP3x3olO+D9kQB8J2mXdK4lqlQieuL0b
Bgm8P1nWbkG3ROic9LZJjacEvkUN+w7plwjrP9z38KN7NnjT686W1UMSgcy5
cc4G/mhO6ohE1d5vbDADfz7KKwnc6TzW2ODL0/9oPm9DEjSYNsj8Xp4N8kbg
gaYkQ4/dBUPnLrXZ10+G87hcgyIbdMDw+nteMtDrDnxvg5ygmcU/nkiG17SB
OzbodajRp49cjLDo7vPGFxtL8BDDs6ibM1bWf2GDlvvPTDq+2xnjaT05i+/v
1nxeWtYBIwROlb5q86ENvl1XP/nWfiMg6tMvzQavyV7Emu6zAtIb20AacLiL
/16juj8PG0zA456G6yn2lVtV+18ZVf8etELUHgyIVJNqX74V8tG8HZ+YYPln
+MbVVkjCcN623AR4+juH77LC/DQ8kL0mIFh2wgples9Plv1qgoB0NOCaFdqT
f96YwPyeMWGHm92edLMTVvz1nRWGtsIE3OaMKT0rhlghoT8m/EozUPqNbGGF
nXgcrRabobSjW65fiFWNzzlmmPvB+6UdX1ig3xBc4F9m+Bl/XnnDovpvohmu
KPlkgZGUr/vNQOZOG2eBM3j8aRVmdf8pFjV+EyyA2bbobluL6o80CxB8nm6B
WsrHQRZ7/llgY4dvXtTMsqj5M8Ji97cFMnD5QTMsoL/5ZvoIf6sT3voAI9hk
gWI6z3edMZmnv2aGjIUrxgRZrEDhM3a3Gb56drH7YJ0VmtRgxcs3wyJ8PFNr
hchtuMBYM4xLxQTWWGHV7/ifTDNsRvdcRb9Q+u6MMMOs4h83dIjh9U2wHl+n
721V/VlggjFo7rMZVtXfX5jU+lpoBUrvz9aZVP8es6rntckEo+n7t61AX/fZ
YQJKl1aBNqBw/mCnST2vsc5YsSfdBMPRXfIWZ6zUq1ojbKf8HGezn6cRKmvw
AHrbYLIfVuSjRtUfYIN6Mb08Nm00whMsZwMS7OstNgKezqXcCJt6/p2M9ni3
wYpbS+d8WpUMVG6vD7DBFt+O0RMHJwNg+ewy7f/4BtX7ZZjnRQtuZmclq/X9
oA0ODP739dR/Jqvr3cK87xm7fl5Gsho/WEet51v1+MWUDB1pA9nOuLhF064f
f5Ck7ne+M34//pz2hxuJUDezxf4zHSW4HRJ59t66RNU/0RL8qP3h8KHRiep6
3hLQY7l9Ivy0AQPysQ3+IgOjE6FiGzrwug32NX99csj8ZtCG6js+L9jrP67o
kQGonYTU2mA/Pe9qAB86QD8JFpkmJzaRDRBKX9BLMP5q0PO0ZAMYb2HCd8A6
j9s7HG5Q7R2BfXOE4eWKmgS1HhVIcIn+cTDBvh9nrPizPB4O0vm8ccaHDy30
rJgUD5e6D9Zm7pAAfh52+X7XeKjv3rtO4gzJbl+8PR8lqEjDL3jFQzm28zFt
JUivDv/o6vM4tV8lSJCC7p2ZHge6Tx+9cyhJgtZTMrfbdsbC79TvEU9KbNK4
0j8W2lK/Mdj3+yoGtlJ/xfVKPu9f2+5GjHgfeuPnYQdixH5WejdYO2BejNiv
cl6NY4Q9jvgZ7bdTtPCHIy47XqfQ4hot/JnwEg2+rxf+Lv9j2V7/X/RwDMuZ
O8bHqcV4YCf0aj3C81o3b89vfxzQw3LiQ3ieXbdiQIfq1XjH826G5o6a1FTE
S7uqx4+Kr0ep+8N4ofBYcCQKlhA/eGKDv9GdQUuiRLyp+RAl4jFbM/YT9+go
Ea+YXX1/LWwi4tkRN6oc1ftfF3QiHxyxEm+7dSKfAjHcF27ViXxT80En8nHn
N5iQa3QiX3VoXm/EnM9H7uAPPHTQmvge5nv2qsmFG+80EvUg7OAvmrKTkWq+
YL3o/NDdWndSpKgnZ949sX1znUhRb4aNrfj0bEFDUY+uFFX1H+3RUNSr6jmV
N6+eqC/qmSO+oClz9ekaIeqhI96TMXLV5P4Rop6eqt378fOcCFFv5zb+4Enf
GRFQEI4BiPXYcz7+Y1UE/PkOEhDs2/VTPmw/fHeEmg9Yz7du7gHBG8JV/7zH
36+nxg/2g9710AFrw9R+jv2ia2h+14ftw1R7sZ94DlzZLfSnUNFvqsietFDR
j3I6Frz0XBci+pVveeJn61OCRT9zxIp/X9YV/dARxw2NuJ3ZJ0j009sz157/
cnGQ6Lflmbjh4iBIwfZ+L8sCIbhd98ogOI30MRv7NT3WNAqGQZjON+MtAG0e
XC9qGST6vbX1sZ7LB9UFM4ZXX+QD3SB40HdLtYIvZCxvsmiiSSv4hDXnwtyL
AwIF39CGyKdLbXUEH8mNOTl721V/wVdm1Qx9dfc3H8FnHPHRfrq0Z3e8BB9y
xEVJYza5tPYRfMr6NKVDp+c+gm+dmXuxrHyBr+rvfSYYEjUqd2q0nxqPyNcm
TN3SrF2hH0Qo9ckEd/PjHge08YXdVO/bmECTjT+o8oZAyh/kgznpjcJGnPcS
fLG03G/pDlcvwSezu79Y1KvSQ/DNEtrQD+6Cj2aje8qy3ARfXd+sXcNHgzWC
zzrizoogqpWZDzti1V8awae1I3ADv7oIvl0q1S/ut95V8HF1fTfB11NOlx6Y
Ve2m6qkWyaB/HHDcGOEGzcmejUlwCh9Py3BV6wfqgc5o3oTNLkIvqOepEXoi
VxE4b2XWG4eQThyEGpn1yEpFYFbJrFdyUI5uOVYps55xxCUKIX8hsx5yxDnE
p968kllPzVUEQJXMeqtcIXzV8lOqT6jH2H//8EeDJQPkKoT2razovYYGyCN+
7PZWXkb14nwCFCuEsFZ+RP6elgDhCuGrlfcj3T9tSADvLSSIa2Wlf96IB2/i
45U1supv7LMKQauRWV9mKQS8Wmb9WaEIxiqZ9Wkm6ZHQ1zLr1xLSY7P/klnf
XlPsqZBZ/zpiIP5srpBZPztiXo/1N7+P9TnvR/GfZyy8VnC1zPqe7WH9n6X8
vlZW5g2tY2A7zMAIqFX9vSoathOfff+tXILldMvfeshVzqtGVvTkb4gHkeKp
lhV9fVwvzm87+WOJXpxvX2yXkwboxfnPQXrS6F5TJ8zxM574vdYZc/wp/fxW
lIhPhb//FAVa4sdL3sqeWA72HouC9me8Uldf1qh6fF8UlCv55AKTsB303hUF
+dP/bpnTwxUWkv6pGwUVmB76em5q/ZvcROSX4v9yHVyajwk7xA3U9XUiP9X5
ik7kbxDxg946kd+3sNwfDdGJ+O1P/qht5IS5fjSgejY+0glz/blI59EvUtQn
L9rP+5FQ+NXOawNfekAU8b8BkdB+TV7MSU8v6EjxPDzSvj8vyED61mJCpN0+
b6jG7U3o1RC6dcEftPWF6ZQPLRvA9msDJ6Wv9YNLGC7TE+rDSlxudqwfdKf8
uxIBmvtYcBf6wiuqx8MiRP3eRnrsTrio7wFUb7qGi/rf3IKfF2FOmPvHfDqv
paFOmPvPZDq/C6GiP40ivvFXqOhf31K/DwuDUd8joTBr4Qvih63C7HxGa/df
mOiPfbD8ncoKFf3zd4S6nBDRX/Mo3+cFi/6r+iNY9Gdfqo9FQaJ/f3wcG0Zk
kOjvqr/riv7/gPKvNtAJM3/QUv09EuCEmX/Mov2crSP4yX7qzwMDBX8poHws
CwTj77ui77YLgzYUn0laaI3mVRWGQT7NNwajHwy4wZX14AHZawy0rx8O3pex
Xn0dIPhVCc0Xu/kL/pVD9WaWn+BnVqTbFyb7Cv52Sfm+j+B3ir8eegn+V6pg
dyfM/PEotsN3UtycMPPPM3S+V9wFP83Gduf6lQegtTPXBkTCHsUfnpB0JDbQ
b2IkZBG/CfCyrxcJs2j+tdILeuD2Cm83guo4JDQT8fvdUEAgf44jvjzaQ/Br
b8r/PHfBv90V/7gJfn6K+MFmV8HfjYo/XAS/1/wbXxisEfw/XCG8VbIjZv2w
ks4n6rUTZv2RTfW6f7XM+uQB1ZcJtfJclEPLUL9covhuoBH65i49r9TY9R3W
TaQn61a5qPppYlPIID3yWgMkxzaG6KGA6uE4jdBXxeheg5cGJJTPXxYjpn47
rVZW5gEletBS/I+qllm/eSsCskpmfZdH9WTqK5n1Xxbxp3vPnDDrRy351+SM
WX+mUL2wvJRZn+YSX9rwWmb9Gkf1cm+VzPpWfV4tu32PAjIgFjKofoXVyvme
FWGd98RCHuXrrRrVfz3jIFwRkDVyKR3Aizh4QPoiqFaefj11SqZ3PGhp+TXV
MuvzQ8Q3d1XJrN95P6zveb+s/9keR8zzA/aHI+b5A/uT5xPs73vy5v8eTzLA
duJf2dUyzzc4PmLW44F2McC7ZI6bBrzQnfGPDPZ414DyfF4zES8zkjEhYhLt
+eIi5i97qL8/14j5DMcbz2/4fTzf4Xjl+Q/HsyPm+RHngyPm+RPnE8+nON94
fsX5yPMtxf/73ATmfPZB6FqVLPJdoS+djKIe8HxNzRcvdb650QgFZE6gl5jP
cb3h+R3XI57vcb3i+R/XM0fM80Ouh46Y549cT3k+yfWW55fZpAen+Ir55maa
f872E/PP1hROGf7qfPwqYsU/AaDQuQgzNKT8MQeq8+JMs+gXdH3z5xgzZFL4
J2vFfJb7Dc9vuR/xfJf7Fc9/uZ85Yp4fcz90xDx/5n7K82nutzy/5n7M8+2n
NC8wBIv5N/dzno9zv+f5OfMB5X7gpkU9/75h9vsLi+ATyn1OiFXwDZ7fMx/h
+T7zFZ7/M59xxHx/wHzIEfP9A/Mpvp9gvsX3F6U0/xgaAaSGcldbwULzzMsR
oND5fCscpvlXfH31fA5ZoQvV/5QG6n1huRVuU73r2RBIbaR42gRfVO93bNCM
9H92JFTThWSaTfBNvr9hPsr3O8xX+f6H+awj5vsj5sOOmO+fmE/z/RTzbb6/
Yj7O91u5FB/I19X7O5vg88p9ZKENFD05qQmQuVcO2EBD9Rj1wBS6gDpnE3pB
Oc+7NqEnSC0d8ZTs60eJ+zvWI3y/x3pFyb/9ErCeccR8f8h6yBHz/SPrKb6f
ZL2lyIlUSZ3/oh57F8MnWCep84DbenC8X/4fmO8vsA==
                  "]}]}, 
               AspectRatio -> Automatic, ImageSize -> {24., 24.}, 
               PlotRange -> {{0., 24.}, {0., 24.}}], 
              GridBox[{{
                 RowBox[{
                   TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"local\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"KernelID: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["1", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"ProcessID: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["6219", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Type: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"Local Kernels\"", "SummaryItem"]}]}}, 
               GridBoxAlignment -> {
                "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
               False, GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {
                "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
               BaseStyle -> {
                ShowStringCharacters -> False, NumberMarks -> False, 
                 PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
            GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
            AutoDelete -> False, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
            BaselinePosition -> {1, 1}]}, 
         Dynamic[Typeset`open$$], ImageSize -> Automatic]},
       "SummaryPanel"],
      DynamicModuleValues:>{}], "]"}],
    KernelObject[
     Parallel`Kernels`Private`bk[
      SubKernels`LocalKernels`localKernel[
       SubKernels`LocalKernels`Private`lk[
        LinkObject[
        "/home/xing/.local/Wolfram/Mathematica/12.2/Executables/wolfram \
-subkernel -noinit -pacletreadonly -wstp", 526, 10], {
        "/home/xing/.local/Wolfram/Mathematica/12.2/Executables/wolfram \
-subkernel -noinit -pacletreadonly -wstp", 
         SubKernels`LocalKernels`LowerPriority -> True}, 
        SubKernels`LocalKernels`Private`speed$29511, 
        SubKernels`LocalKernels`Private`preemptive$29511]], 
      Parallel`Kernels`Private`id$29518, Parallel`Kernels`Private`name$29518, 
      Parallel`Kernels`Private`subProps$29518], 
     Parallel`Kernels`Private`ek[
     Parallel`Kernels`Private`nev$29519, Parallel`Kernels`Private`pb$29519, 
      Parallel`Kernels`Private`rd$29519], 
     Parallel`Kernels`Private`sk[
     Parallel`Kernels`Private`q$29520, Parallel`Kernels`Private`n0$29520, 
      Parallel`Kernels`Private`n1$29520]],
    Editable->False,
    SelectWithContents->True,
    Selectable->False], ",", 
   InterpretationBox[
    RowBox[{
     TagBox["KernelObject",
      "SummaryHead"], "[", 
     DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
      "Ready"}, 
      TemplateBox[{
        PaneSelectorBox[{False -> GridBox[{{
              PaneBox[
               ButtonBox[
                DynamicBox[
                 FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxOpener"]],
                 ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
               Dynamic[{
                 Automatic, 
                  3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])}]], 
              GraphicsBox[{
                Thickness[0.041666666666666664`], 
                FaceForm[{
                  RGBColor[0.8666666666666667, 0.06666666666666667, 0.], 
                  Opacity[1.]}], 
                
                FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                  0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                  0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 
                  0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                  0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                  0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 
                  0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                  0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                  0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 
                  0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                  0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                  0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 
                  0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                  0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1,
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}, {{1, 4, 
                  3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, CompressedData["
1:eJxTTMoPSmJiYGDYBsTMQMzIwszIDEUMjAxw9qjIgDtgkIgAAMeOBqk=
                  
                  "]}, {{{16.987299999999998`, 12.352500000000003`}, {
                  15.075299999999999`, 13.062500000000004`}, {16.2233, 
                  14.690500000000002`}, {18.608299999999996`, 
                  14.170500000000002`}}, {{18.217299999999998`, 
                  10.314500000000002`}, {16.5663, 10.879500000000004`}, {
                  15.453299999999997`, 12.325500000000003`}, {
                  16.906299999999998`, 11.785500000000003`}}, {{
                  16.114299999999997`, 9.332500000000003}, {
                  14.587299999999997`, 9.817500000000003}, {16.3893, 
                  10.348500000000003`}, {18.095299999999998`, 
                  9.764500000000002}}, {{13.850299999999997`, 
                  7.383500000000002}, {13.900299999999998`, 
                  9.447500000000003}, {15.841299999999997`, 
                  8.832500000000003}, {16.083299999999998`, 
                  6.4025000000000025`}}, {{12.452299999999997`, 
                  11.895500000000002`}, {14.537299999999998`, 
                  12.598500000000003`}, {15.925299999999998`, 
                  10.794500000000003`}, {13.738299999999997`, 
                  10.150500000000003`}}, {{13.288299999999998`, 
                  7.281500000000002}, {12.279299999999997`, 
                  5.555500000000003}, {12.279299999999997`, 
                  7.361500000000002}, {13.327299999999997`, 
                  8.889500000000002}}, {{12.000299999999998`, 
                  7.943500000000002}, {10.713299999999997`, 
                  9.821500000000004}, {12.000299999999998`, 
                  11.566500000000003`}, {13.286299999999997`, 
                  9.821500000000004}}, {{11.720299999999998`, 
                  5.554500000000003}, {10.711299999999998`, 
                  7.282500000000002}, {10.672299999999998`, 
                  8.890500000000003}, {11.720299999999998`, 
                  7.361500000000002}}, {{10.261299999999999`, 
                  10.150500000000003`}, {8.075299999999997, 
                  10.794500000000003`}, {9.462299999999999, 
                  12.598500000000003`}, {11.547299999999996`, 
                  11.895500000000002`}}, {{7.915299999999997, 
                  6.403500000000002}, {8.158299999999997, 
                  8.833500000000003}, {10.099299999999998`, 
                  9.447500000000003}, {10.148299999999997`, 
                  7.383500000000002}}, {{5.904299999999997, 
                  9.765500000000003}, {7.611299999999996, 
                  10.348500000000003`}, {9.412299999999998, 
                  9.817500000000003}, {7.885299999999997, 
                  9.333500000000003}}, {{7.0932999999999975`, 
                  11.786500000000002`}, {8.547299999999998, 
                  12.326500000000003`}, {7.434299999999997, 
                  10.879500000000004`}, {5.7822999999999976`, 
                  10.315500000000004`}}, {{5.392299999999997, 
                  14.171500000000002`}, {7.7772999999999985`, 
                  14.691500000000001`}, {8.924299999999997, 
                  13.062500000000004`}, {7.012299999999996, 
                  12.353500000000002`}}, {{9.006299999999996, 
                  15.713500000000003`}, {9.057299999999998, 
                  13.846500000000002`}, {8.170299999999997, 
                  15.105500000000003`}, {7.970299999999998, 
                  17.112500000000004`}}, {{11.720299999999998`, 
                  14.645500000000002`}, {11.720299999999998`, 
                  12.428500000000003`}, {9.637299999999998, 
                  13.129500000000002`}, {9.574299999999997, 
                  15.408500000000002`}}, {{10.257299999999997`, 
                  16.617500000000003`}, {11.186299999999997`, 
                  15.429500000000003`}, {9.457299999999996, 
                  16.044500000000003`}, {8.442299999999998, 
                  17.414500000000004`}}, {{12.000299999999998`, 
                  18.972500000000004`}, {13.229299999999999`, 
                  16.868500000000004`}, {12.000299999999998`, 
                  15.297500000000003`}, {10.771299999999997`, 
                  16.868500000000004`}}, {{14.425299999999998`, 
                  15.408500000000002`}, {14.362299999999998`, 
                  13.129500000000002`}, {12.279299999999997`, 
                  12.428500000000003`}, {12.279299999999997`, 
                  14.645500000000002`}}, {{16.031299999999998`, 
                  17.112500000000004`}, {15.830299999999998`, 
                  15.104500000000002`}, {14.942299999999998`, 
                  13.845500000000003`}, {14.993299999999998`, 
                  15.713500000000003`}}, {{13.744299999999997`, 
                  16.617500000000003`}, {15.558299999999997`, 
                  17.414500000000004`}, {14.542299999999997`, 
                  16.044500000000003`}, {12.814299999999998`, 
                  15.429500000000003`}}, CompressedData["
1:eJxTTMoPSmViYGAQAWIQfe1orklDuoHDA//e6XlFeg524dEb9+8xcKgRWef+
sMvIQUH+S05YrLbDkgJbruvGhg4rE0KC1Bk0HPbPl9K/K2LiYLRoi/mPRSpw
+RMhB1cs4ZN1cEp4ekGp28jBL3tW+ZwkOYe8579XfgSaH3f4snZqpKCDgO6m
ue/ZdR24HuhOWGAh5cDRONW5m0cDLi/FEsanK6TsYGSzN2haopzDQqB1KssU
HdapPmmexyvrINZ84NRCVjGHpVxuqqVA+3scgRYmScPdx7NGJiplNz/c/UVC
QA2J0g4b97+ZZwP03+/gx0tns4g5wPwvAjJvqaLDxfx49nMrjR0Yrla8VBNU
dngwR3Dp3kJDh6qXaoYcQPfB5L/+vVLxkk3XAQCBBIFM
                  "], {{
                  12.000299999999998`, 2.967500000000001}, {6.998299999999997,
                   2.967500000000001}, {2.943299999999999, 
                  7.022500000000003}, {2.943299999999999, 
                  12.024500000000003`}, {2.943299999999999, 
                  17.026500000000002`}, {6.998299999999997, 
                  21.081500000000002`}, {12.000299999999998`, 
                  21.081500000000002`}, {17.002299999999998`, 
                  21.081500000000002`}, {21.056299999999997`, 
                  17.026500000000002`}, {21.056299999999997`, 
                  12.024500000000003`}, {21.056299999999997`, 
                  7.022500000000003}, {17.002299999999998`, 
                  2.967500000000001}, {12.000299999999998`, 
                  2.967500000000001}}, CompressedData["
1:eJxlWXl8jOcWnuy7jGwShBGTdSSZ9RNLfCd2LpLSkosSisYeagl13RS1Bi2x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                  "]}]}, 
               AspectRatio -> Automatic, ImageSize -> {24., 24.}, 
               PlotRange -> {{0., 24.}, {0., 24.}}], 
              GridBox[{{
                 RowBox[{
                   TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"local\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"KernelID: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["2", "SummaryItem"]}]}}, 
               GridBoxAlignment -> {
                "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
               False, GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {
                "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
               BaseStyle -> {
                ShowStringCharacters -> False, NumberMarks -> False, 
                 PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
            GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
            AutoDelete -> False, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
            BaselinePosition -> {1, 1}], True -> GridBox[{{
              PaneBox[
               ButtonBox[
                DynamicBox[
                 FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxCloser"]],
                 ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
               Dynamic[{
                 Automatic, 
                  3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])}]], 
              GraphicsBox[{
                Thickness[0.041666666666666664`], 
                FaceForm[{
                  RGBColor[0.8666666666666667, 0.06666666666666667, 0.], 
                  Opacity[1.]}], 
                
                FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                  0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                  0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 
                  0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                  0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                  0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 
                  0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                  0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                  0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 
                  0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                  0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                  0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 
                  0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                  0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1,
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}, {{1, 4, 
                  3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, CompressedData["
1:eJxTTMoPSmJiYGDYBsTMQMzIwszIDEUMjAxw9qjIgDtgkIgAAMeOBqk=
                  
                  "]}, {{{16.987299999999998`, 12.352500000000003`}, {
                  15.075299999999999`, 13.062500000000004`}, {16.2233, 
                  14.690500000000002`}, {18.608299999999996`, 
                  14.170500000000002`}}, {{18.217299999999998`, 
                  10.314500000000002`}, {16.5663, 10.879500000000004`}, {
                  15.453299999999997`, 12.325500000000003`}, {
                  16.906299999999998`, 11.785500000000003`}}, {{
                  16.114299999999997`, 9.332500000000003}, {
                  14.587299999999997`, 9.817500000000003}, {16.3893, 
                  10.348500000000003`}, {18.095299999999998`, 
                  9.764500000000002}}, {{13.850299999999997`, 
                  7.383500000000002}, {13.900299999999998`, 
                  9.447500000000003}, {15.841299999999997`, 
                  8.832500000000003}, {16.083299999999998`, 
                  6.4025000000000025`}}, {{12.452299999999997`, 
                  11.895500000000002`}, {14.537299999999998`, 
                  12.598500000000003`}, {15.925299999999998`, 
                  10.794500000000003`}, {13.738299999999997`, 
                  10.150500000000003`}}, {{13.288299999999998`, 
                  7.281500000000002}, {12.279299999999997`, 
                  5.555500000000003}, {12.279299999999997`, 
                  7.361500000000002}, {13.327299999999997`, 
                  8.889500000000002}}, {{12.000299999999998`, 
                  7.943500000000002}, {10.713299999999997`, 
                  9.821500000000004}, {12.000299999999998`, 
                  11.566500000000003`}, {13.286299999999997`, 
                  9.821500000000004}}, {{11.720299999999998`, 
                  5.554500000000003}, {10.711299999999998`, 
                  7.282500000000002}, {10.672299999999998`, 
                  8.890500000000003}, {11.720299999999998`, 
                  7.361500000000002}}, {{10.261299999999999`, 
                  10.150500000000003`}, {8.075299999999997, 
                  10.794500000000003`}, {9.462299999999999, 
                  12.598500000000003`}, {11.547299999999996`, 
                  11.895500000000002`}}, {{7.915299999999997, 
                  6.403500000000002}, {8.158299999999997, 
                  8.833500000000003}, {10.099299999999998`, 
                  9.447500000000003}, {10.148299999999997`, 
                  7.383500000000002}}, {{5.904299999999997, 
                  9.765500000000003}, {7.611299999999996, 
                  10.348500000000003`}, {9.412299999999998, 
                  9.817500000000003}, {7.885299999999997, 
                  9.333500000000003}}, {{7.0932999999999975`, 
                  11.786500000000002`}, {8.547299999999998, 
                  12.326500000000003`}, {7.434299999999997, 
                  10.879500000000004`}, {5.7822999999999976`, 
                  10.315500000000004`}}, {{5.392299999999997, 
                  14.171500000000002`}, {7.7772999999999985`, 
                  14.691500000000001`}, {8.924299999999997, 
                  13.062500000000004`}, {7.012299999999996, 
                  12.353500000000002`}}, {{9.006299999999996, 
                  15.713500000000003`}, {9.057299999999998, 
                  13.846500000000002`}, {8.170299999999997, 
                  15.105500000000003`}, {7.970299999999998, 
                  17.112500000000004`}}, {{11.720299999999998`, 
                  14.645500000000002`}, {11.720299999999998`, 
                  12.428500000000003`}, {9.637299999999998, 
                  13.129500000000002`}, {9.574299999999997, 
                  15.408500000000002`}}, {{10.257299999999997`, 
                  16.617500000000003`}, {11.186299999999997`, 
                  15.429500000000003`}, {9.457299999999996, 
                  16.044500000000003`}, {8.442299999999998, 
                  17.414500000000004`}}, {{12.000299999999998`, 
                  18.972500000000004`}, {13.229299999999999`, 
                  16.868500000000004`}, {12.000299999999998`, 
                  15.297500000000003`}, {10.771299999999997`, 
                  16.868500000000004`}}, {{14.425299999999998`, 
                  15.408500000000002`}, {14.362299999999998`, 
                  13.129500000000002`}, {12.279299999999997`, 
                  12.428500000000003`}, {12.279299999999997`, 
                  14.645500000000002`}}, {{16.031299999999998`, 
                  17.112500000000004`}, {15.830299999999998`, 
                  15.104500000000002`}, {14.942299999999998`, 
                  13.845500000000003`}, {14.993299999999998`, 
                  15.713500000000003`}}, {{13.744299999999997`, 
                  16.617500000000003`}, {15.558299999999997`, 
                  17.414500000000004`}, {14.542299999999997`, 
                  16.044500000000003`}, {12.814299999999998`, 
                  15.429500000000003`}}, CompressedData["
1:eJxTTMoPSmViYGAQAWIQfe1orklDuoHDA//e6XlFeg524dEb9+8xcKgRWef+
sMvIQUH+S05YrLbDkgJbruvGhg4rE0KC1Bk0HPbPl9K/K2LiYLRoi/mPRSpw
+RMhB1cs4ZN1cEp4ekGp28jBL3tW+ZwkOYe8579XfgSaH3f4snZqpKCDgO6m
ue/ZdR24HuhOWGAh5cDRONW5m0cDLi/FEsanK6TsYGSzN2haopzDQqB1KssU
HdapPmmexyvrINZ84NRCVjGHpVxuqqVA+3scgRYmScPdx7NGJiplNz/c/UVC
QA2J0g4b97+ZZwP03+/gx0tns4g5wPwvAjJvqaLDxfx49nMrjR0Yrla8VBNU
dngwR3Dp3kJDh6qXaoYcQPfB5L/+vVLxkk3XAQCBBIFM
                  "], {{
                  12.000299999999998`, 2.967500000000001}, {6.998299999999997,
                   2.967500000000001}, {2.943299999999999, 
                  7.022500000000003}, {2.943299999999999, 
                  12.024500000000003`}, {2.943299999999999, 
                  17.026500000000002`}, {6.998299999999997, 
                  21.081500000000002`}, {12.000299999999998`, 
                  21.081500000000002`}, {17.002299999999998`, 
                  21.081500000000002`}, {21.056299999999997`, 
                  17.026500000000002`}, {21.056299999999997`, 
                  12.024500000000003`}, {21.056299999999997`, 
                  7.022500000000003}, {17.002299999999998`, 
                  2.967500000000001}, {12.000299999999998`, 
                  2.967500000000001}}, CompressedData["
1:eJxlWXl8jOcWnuy7jGwShBGTdSSZ9RNLfCd2LpLSkosSisYeagl13RS1Bi2x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                  "]}]}, 
               AspectRatio -> Automatic, ImageSize -> {24., 24.}, 
               PlotRange -> {{0., 24.}, {0., 24.}}], 
              GridBox[{{
                 RowBox[{
                   TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"local\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"KernelID: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["2", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"ProcessID: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["6221", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Type: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"Local Kernels\"", "SummaryItem"]}]}}, 
               GridBoxAlignment -> {
                "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
               False, GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {
                "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
               BaseStyle -> {
                ShowStringCharacters -> False, NumberMarks -> False, 
                 PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
            GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
            AutoDelete -> False, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
            BaselinePosition -> {1, 1}]}, 
         Dynamic[Typeset`open$$], ImageSize -> Automatic]},
       "SummaryPanel"],
      DynamicModuleValues:>{}], "]"}],
    KernelObject[
     Parallel`Kernels`Private`bk[
      SubKernels`LocalKernels`localKernel[
       SubKernels`LocalKernels`Private`lk[
        LinkObject[
        "/home/xing/.local/Wolfram/Mathematica/12.2/Executables/wolfram \
-subkernel -noinit -pacletreadonly -wstp", 527, 11], {
        "/home/xing/.local/Wolfram/Mathematica/12.2/Executables/wolfram \
-subkernel -noinit -pacletreadonly -wstp", 
         SubKernels`LocalKernels`LowerPriority -> True}, 
        SubKernels`LocalKernels`Private`speed$29512, 
        SubKernels`LocalKernels`Private`preemptive$29512]], 
      Parallel`Kernels`Private`id$29522, Parallel`Kernels`Private`name$29522, 
      Parallel`Kernels`Private`subProps$29522], 
     Parallel`Kernels`Private`ek[
     Parallel`Kernels`Private`nev$29523, Parallel`Kernels`Private`pb$29523, 
      Parallel`Kernels`Private`rd$29523], 
     Parallel`Kernels`Private`sk[
     Parallel`Kernels`Private`q$29524, Parallel`Kernels`Private`n0$29524, 
      Parallel`Kernels`Private`n1$29524]],
    Editable->False,
    SelectWithContents->True,
    Selectable->False], ",", 
   InterpretationBox[
    RowBox[{
     TagBox["KernelObject",
      "SummaryHead"], "[", 
     DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
      "Ready"}, 
      TemplateBox[{
        PaneSelectorBox[{False -> GridBox[{{
              PaneBox[
               ButtonBox[
                DynamicBox[
                 FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxOpener"]],
                 ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
               Dynamic[{
                 Automatic, 
                  3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])}]], 
              GraphicsBox[{
                Thickness[0.041666666666666664`], 
                FaceForm[{
                  RGBColor[0.8666666666666667, 0.06666666666666667, 0.], 
                  Opacity[1.]}], 
                
                FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                  0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                  0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 
                  0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                  0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                  0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 
                  0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                  0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                  0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 
                  0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                  0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                  0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 
                  0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                  0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1,
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}, {{1, 4, 
                  3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, CompressedData["
1:eJxTTMoPSmJiYGDYBsTMQMzIwszIDEUMjAxw9qjIgDtgkIgAAMeOBqk=
                  
                  "]}, {{{16.987299999999998`, 12.352500000000003`}, {
                  15.075299999999999`, 13.062500000000004`}, {16.2233, 
                  14.690500000000002`}, {18.608299999999996`, 
                  14.170500000000002`}}, {{18.217299999999998`, 
                  10.314500000000002`}, {16.5663, 10.879500000000004`}, {
                  15.453299999999997`, 12.325500000000003`}, {
                  16.906299999999998`, 11.785500000000003`}}, {{
                  16.114299999999997`, 9.332500000000003}, {
                  14.587299999999997`, 9.817500000000003}, {16.3893, 
                  10.348500000000003`}, {18.095299999999998`, 
                  9.764500000000002}}, {{13.850299999999997`, 
                  7.383500000000002}, {13.900299999999998`, 
                  9.447500000000003}, {15.841299999999997`, 
                  8.832500000000003}, {16.083299999999998`, 
                  6.4025000000000025`}}, {{12.452299999999997`, 
                  11.895500000000002`}, {14.537299999999998`, 
                  12.598500000000003`}, {15.925299999999998`, 
                  10.794500000000003`}, {13.738299999999997`, 
                  10.150500000000003`}}, {{13.288299999999998`, 
                  7.281500000000002}, {12.279299999999997`, 
                  5.555500000000003}, {12.279299999999997`, 
                  7.361500000000002}, {13.327299999999997`, 
                  8.889500000000002}}, {{12.000299999999998`, 
                  7.943500000000002}, {10.713299999999997`, 
                  9.821500000000004}, {12.000299999999998`, 
                  11.566500000000003`}, {13.286299999999997`, 
                  9.821500000000004}}, {{11.720299999999998`, 
                  5.554500000000003}, {10.711299999999998`, 
                  7.282500000000002}, {10.672299999999998`, 
                  8.890500000000003}, {11.720299999999998`, 
                  7.361500000000002}}, {{10.261299999999999`, 
                  10.150500000000003`}, {8.075299999999997, 
                  10.794500000000003`}, {9.462299999999999, 
                  12.598500000000003`}, {11.547299999999996`, 
                  11.895500000000002`}}, {{7.915299999999997, 
                  6.403500000000002}, {8.158299999999997, 
                  8.833500000000003}, {10.099299999999998`, 
                  9.447500000000003}, {10.148299999999997`, 
                  7.383500000000002}}, {{5.904299999999997, 
                  9.765500000000003}, {7.611299999999996, 
                  10.348500000000003`}, {9.412299999999998, 
                  9.817500000000003}, {7.885299999999997, 
                  9.333500000000003}}, {{7.0932999999999975`, 
                  11.786500000000002`}, {8.547299999999998, 
                  12.326500000000003`}, {7.434299999999997, 
                  10.879500000000004`}, {5.7822999999999976`, 
                  10.315500000000004`}}, {{5.392299999999997, 
                  14.171500000000002`}, {7.7772999999999985`, 
                  14.691500000000001`}, {8.924299999999997, 
                  13.062500000000004`}, {7.012299999999996, 
                  12.353500000000002`}}, {{9.006299999999996, 
                  15.713500000000003`}, {9.057299999999998, 
                  13.846500000000002`}, {8.170299999999997, 
                  15.105500000000003`}, {7.970299999999998, 
                  17.112500000000004`}}, {{11.720299999999998`, 
                  14.645500000000002`}, {11.720299999999998`, 
                  12.428500000000003`}, {9.637299999999998, 
                  13.129500000000002`}, {9.574299999999997, 
                  15.408500000000002`}}, {{10.257299999999997`, 
                  16.617500000000003`}, {11.186299999999997`, 
                  15.429500000000003`}, {9.457299999999996, 
                  16.044500000000003`}, {8.442299999999998, 
                  17.414500000000004`}}, {{12.000299999999998`, 
                  18.972500000000004`}, {13.229299999999999`, 
                  16.868500000000004`}, {12.000299999999998`, 
                  15.297500000000003`}, {10.771299999999997`, 
                  16.868500000000004`}}, {{14.425299999999998`, 
                  15.408500000000002`}, {14.362299999999998`, 
                  13.129500000000002`}, {12.279299999999997`, 
                  12.428500000000003`}, {12.279299999999997`, 
                  14.645500000000002`}}, {{16.031299999999998`, 
                  17.112500000000004`}, {15.830299999999998`, 
                  15.104500000000002`}, {14.942299999999998`, 
                  13.845500000000003`}, {14.993299999999998`, 
                  15.713500000000003`}}, {{13.744299999999997`, 
                  16.617500000000003`}, {15.558299999999997`, 
                  17.414500000000004`}, {14.542299999999997`, 
                  16.044500000000003`}, {12.814299999999998`, 
                  15.429500000000003`}}, CompressedData["
1:eJxTTMoPSmViYGAQAWIQfe1orklDuoHDA//e6XlFeg524dEb9+8xcKgRWef+
sMvIQUH+S05YrLbDkgJbruvGhg4rE0KC1Bk0HPbPl9K/K2LiYLRoi/mPRSpw
+RMhB1cs4ZN1cEp4ekGp28jBL3tW+ZwkOYe8579XfgSaH3f4snZqpKCDgO6m
ue/ZdR24HuhOWGAh5cDRONW5m0cDLi/FEsanK6TsYGSzN2haopzDQqB1KssU
HdapPmmexyvrINZ84NRCVjGHpVxuqqVA+3scgRYmScPdx7NGJiplNz/c/UVC
QA2J0g4b97+ZZwP03+/gx0tns4g5wPwvAjJvqaLDxfx49nMrjR0Yrla8VBNU
dngwR3Dp3kJDh6qXaoYcQPfB5L/+vVLxkk3XAQCBBIFM
                  "], {{
                  12.000299999999998`, 2.967500000000001}, {6.998299999999997,
                   2.967500000000001}, {2.943299999999999, 
                  7.022500000000003}, {2.943299999999999, 
                  12.024500000000003`}, {2.943299999999999, 
                  17.026500000000002`}, {6.998299999999997, 
                  21.081500000000002`}, {12.000299999999998`, 
                  21.081500000000002`}, {17.002299999999998`, 
                  21.081500000000002`}, {21.056299999999997`, 
                  17.026500000000002`}, {21.056299999999997`, 
                  12.024500000000003`}, {21.056299999999997`, 
                  7.022500000000003}, {17.002299999999998`, 
                  2.967500000000001}, {12.000299999999998`, 
                  2.967500000000001}}, CompressedData["
1:eJxlWXl8jOcWnuy7jGwShBGTdSSZ9RNLfCd2LpLSkosSisYeagl13RS1Bi2x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                  "]}]}, 
               AspectRatio -> Automatic, ImageSize -> {24., 24.}, 
               PlotRange -> {{0., 24.}, {0., 24.}}], 
              GridBox[{{
                 RowBox[{
                   TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"local\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"KernelID: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["3", "SummaryItem"]}]}}, 
               GridBoxAlignment -> {
                "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
               False, GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {
                "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
               BaseStyle -> {
                ShowStringCharacters -> False, NumberMarks -> False, 
                 PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
            GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
            AutoDelete -> False, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
            BaselinePosition -> {1, 1}], True -> GridBox[{{
              PaneBox[
               ButtonBox[
                DynamicBox[
                 FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxCloser"]],
                 ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
               Dynamic[{
                 Automatic, 
                  3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])}]], 
              GraphicsBox[{
                Thickness[0.041666666666666664`], 
                FaceForm[{
                  RGBColor[0.8666666666666667, 0.06666666666666667, 0.], 
                  Opacity[1.]}], 
                
                FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                  0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                  0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 
                  0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                  0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                  0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 
                  0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                  0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                  0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 
                  0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                  0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                  0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 
                  0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                  0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1,
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}, {{1, 4, 
                  3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, CompressedData["
1:eJxTTMoPSmJiYGDYBsTMQMzIwszIDEUMjAxw9qjIgDtgkIgAAMeOBqk=
                  
                  "]}, {{{16.987299999999998`, 12.352500000000003`}, {
                  15.075299999999999`, 13.062500000000004`}, {16.2233, 
                  14.690500000000002`}, {18.608299999999996`, 
                  14.170500000000002`}}, {{18.217299999999998`, 
                  10.314500000000002`}, {16.5663, 10.879500000000004`}, {
                  15.453299999999997`, 12.325500000000003`}, {
                  16.906299999999998`, 11.785500000000003`}}, {{
                  16.114299999999997`, 9.332500000000003}, {
                  14.587299999999997`, 9.817500000000003}, {16.3893, 
                  10.348500000000003`}, {18.095299999999998`, 
                  9.764500000000002}}, {{13.850299999999997`, 
                  7.383500000000002}, {13.900299999999998`, 
                  9.447500000000003}, {15.841299999999997`, 
                  8.832500000000003}, {16.083299999999998`, 
                  6.4025000000000025`}}, {{12.452299999999997`, 
                  11.895500000000002`}, {14.537299999999998`, 
                  12.598500000000003`}, {15.925299999999998`, 
                  10.794500000000003`}, {13.738299999999997`, 
                  10.150500000000003`}}, {{13.288299999999998`, 
                  7.281500000000002}, {12.279299999999997`, 
                  5.555500000000003}, {12.279299999999997`, 
                  7.361500000000002}, {13.327299999999997`, 
                  8.889500000000002}}, {{12.000299999999998`, 
                  7.943500000000002}, {10.713299999999997`, 
                  9.821500000000004}, {12.000299999999998`, 
                  11.566500000000003`}, {13.286299999999997`, 
                  9.821500000000004}}, {{11.720299999999998`, 
                  5.554500000000003}, {10.711299999999998`, 
                  7.282500000000002}, {10.672299999999998`, 
                  8.890500000000003}, {11.720299999999998`, 
                  7.361500000000002}}, {{10.261299999999999`, 
                  10.150500000000003`}, {8.075299999999997, 
                  10.794500000000003`}, {9.462299999999999, 
                  12.598500000000003`}, {11.547299999999996`, 
                  11.895500000000002`}}, {{7.915299999999997, 
                  6.403500000000002}, {8.158299999999997, 
                  8.833500000000003}, {10.099299999999998`, 
                  9.447500000000003}, {10.148299999999997`, 
                  7.383500000000002}}, {{5.904299999999997, 
                  9.765500000000003}, {7.611299999999996, 
                  10.348500000000003`}, {9.412299999999998, 
                  9.817500000000003}, {7.885299999999997, 
                  9.333500000000003}}, {{7.0932999999999975`, 
                  11.786500000000002`}, {8.547299999999998, 
                  12.326500000000003`}, {7.434299999999997, 
                  10.879500000000004`}, {5.7822999999999976`, 
                  10.315500000000004`}}, {{5.392299999999997, 
                  14.171500000000002`}, {7.7772999999999985`, 
                  14.691500000000001`}, {8.924299999999997, 
                  13.062500000000004`}, {7.012299999999996, 
                  12.353500000000002`}}, {{9.006299999999996, 
                  15.713500000000003`}, {9.057299999999998, 
                  13.846500000000002`}, {8.170299999999997, 
                  15.105500000000003`}, {7.970299999999998, 
                  17.112500000000004`}}, {{11.720299999999998`, 
                  14.645500000000002`}, {11.720299999999998`, 
                  12.428500000000003`}, {9.637299999999998, 
                  13.129500000000002`}, {9.574299999999997, 
                  15.408500000000002`}}, {{10.257299999999997`, 
                  16.617500000000003`}, {11.186299999999997`, 
                  15.429500000000003`}, {9.457299999999996, 
                  16.044500000000003`}, {8.442299999999998, 
                  17.414500000000004`}}, {{12.000299999999998`, 
                  18.972500000000004`}, {13.229299999999999`, 
                  16.868500000000004`}, {12.000299999999998`, 
                  15.297500000000003`}, {10.771299999999997`, 
                  16.868500000000004`}}, {{14.425299999999998`, 
                  15.408500000000002`}, {14.362299999999998`, 
                  13.129500000000002`}, {12.279299999999997`, 
                  12.428500000000003`}, {12.279299999999997`, 
                  14.645500000000002`}}, {{16.031299999999998`, 
                  17.112500000000004`}, {15.830299999999998`, 
                  15.104500000000002`}, {14.942299999999998`, 
                  13.845500000000003`}, {14.993299999999998`, 
                  15.713500000000003`}}, {{13.744299999999997`, 
                  16.617500000000003`}, {15.558299999999997`, 
                  17.414500000000004`}, {14.542299999999997`, 
                  16.044500000000003`}, {12.814299999999998`, 
                  15.429500000000003`}}, CompressedData["
1:eJxTTMoPSmViYGAQAWIQfe1orklDuoHDA//e6XlFeg524dEb9+8xcKgRWef+
sMvIQUH+S05YrLbDkgJbruvGhg4rE0KC1Bk0HPbPl9K/K2LiYLRoi/mPRSpw
+RMhB1cs4ZN1cEp4ekGp28jBL3tW+ZwkOYe8579XfgSaH3f4snZqpKCDgO6m
ue/ZdR24HuhOWGAh5cDRONW5m0cDLi/FEsanK6TsYGSzN2haopzDQqB1KssU
HdapPmmexyvrINZ84NRCVjGHpVxuqqVA+3scgRYmScPdx7NGJiplNz/c/UVC
QA2J0g4b97+ZZwP03+/gx0tns4g5wPwvAjJvqaLDxfx49nMrjR0Yrla8VBNU
dngwR3Dp3kJDh6qXaoYcQPfB5L/+vVLxkk3XAQCBBIFM
                  "], {{
                  12.000299999999998`, 2.967500000000001}, {6.998299999999997,
                   2.967500000000001}, {2.943299999999999, 
                  7.022500000000003}, {2.943299999999999, 
                  12.024500000000003`}, {2.943299999999999, 
                  17.026500000000002`}, {6.998299999999997, 
                  21.081500000000002`}, {12.000299999999998`, 
                  21.081500000000002`}, {17.002299999999998`, 
                  21.081500000000002`}, {21.056299999999997`, 
                  17.026500000000002`}, {21.056299999999997`, 
                  12.024500000000003`}, {21.056299999999997`, 
                  7.022500000000003}, {17.002299999999998`, 
                  2.967500000000001}, {12.000299999999998`, 
                  2.967500000000001}}, CompressedData["
1:eJxlWXl8jOcWnuy7jGwShBGTdSSZ9RNLfCd2LpLSkosSisYeagl13RS1Bi2x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                  "]}]}, 
               AspectRatio -> Automatic, ImageSize -> {24., 24.}, 
               PlotRange -> {{0., 24.}, {0., 24.}}], 
              GridBox[{{
                 RowBox[{
                   TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"local\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"KernelID: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["3", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"ProcessID: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["6228", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Type: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"Local Kernels\"", "SummaryItem"]}]}}, 
               GridBoxAlignment -> {
                "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
               False, GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {
                "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
               BaseStyle -> {
                ShowStringCharacters -> False, NumberMarks -> False, 
                 PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
            GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
            AutoDelete -> False, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
            BaselinePosition -> {1, 1}]}, 
         Dynamic[Typeset`open$$], ImageSize -> Automatic]},
       "SummaryPanel"],
      DynamicModuleValues:>{}], "]"}],
    KernelObject[
     Parallel`Kernels`Private`bk[
      SubKernels`LocalKernels`localKernel[
       SubKernels`LocalKernels`Private`lk[
        LinkObject[
        "/home/xing/.local/Wolfram/Mathematica/12.2/Executables/wolfram \
-subkernel -noinit -pacletreadonly -wstp", 528, 12], {
        "/home/xing/.local/Wolfram/Mathematica/12.2/Executables/wolfram \
-subkernel -noinit -pacletreadonly -wstp", 
         SubKernels`LocalKernels`LowerPriority -> True}, 
        SubKernels`LocalKernels`Private`speed$29513, 
        SubKernels`LocalKernels`Private`preemptive$29513]], 
      Parallel`Kernels`Private`id$29526, Parallel`Kernels`Private`name$29526, 
      Parallel`Kernels`Private`subProps$29526], 
     Parallel`Kernels`Private`ek[
     Parallel`Kernels`Private`nev$29527, Parallel`Kernels`Private`pb$29527, 
      Parallel`Kernels`Private`rd$29527], 
     Parallel`Kernels`Private`sk[
     Parallel`Kernels`Private`q$29528, Parallel`Kernels`Private`n0$29528, 
      Parallel`Kernels`Private`n1$29528]],
    Editable->False,
    SelectWithContents->True,
    Selectable->False], ",", 
   InterpretationBox[
    RowBox[{
     TagBox["KernelObject",
      "SummaryHead"], "[", 
     DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
      "Ready"}, 
      TemplateBox[{
        PaneSelectorBox[{False -> GridBox[{{
              PaneBox[
               ButtonBox[
                DynamicBox[
                 FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxOpener"]],
                 ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
               Dynamic[{
                 Automatic, 
                  3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])}]], 
              GraphicsBox[{
                Thickness[0.041666666666666664`], 
                FaceForm[{
                  RGBColor[0.8666666666666667, 0.06666666666666667, 0.], 
                  Opacity[1.]}], 
                
                FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                  0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                  0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 
                  0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                  0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                  0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 
                  0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                  0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                  0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 
                  0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                  0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                  0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 
                  0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                  0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1,
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}, {{1, 4, 
                  3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, CompressedData["
1:eJxTTMoPSmJiYGDYBsTMQMzIwszIDEUMjAxw9qjIgDtgkIgAAMeOBqk=
                  
                  "]}, {{{16.987299999999998`, 12.352500000000003`}, {
                  15.075299999999999`, 13.062500000000004`}, {16.2233, 
                  14.690500000000002`}, {18.608299999999996`, 
                  14.170500000000002`}}, {{18.217299999999998`, 
                  10.314500000000002`}, {16.5663, 10.879500000000004`}, {
                  15.453299999999997`, 12.325500000000003`}, {
                  16.906299999999998`, 11.785500000000003`}}, {{
                  16.114299999999997`, 9.332500000000003}, {
                  14.587299999999997`, 9.817500000000003}, {16.3893, 
                  10.348500000000003`}, {18.095299999999998`, 
                  9.764500000000002}}, {{13.850299999999997`, 
                  7.383500000000002}, {13.900299999999998`, 
                  9.447500000000003}, {15.841299999999997`, 
                  8.832500000000003}, {16.083299999999998`, 
                  6.4025000000000025`}}, {{12.452299999999997`, 
                  11.895500000000002`}, {14.537299999999998`, 
                  12.598500000000003`}, {15.925299999999998`, 
                  10.794500000000003`}, {13.738299999999997`, 
                  10.150500000000003`}}, {{13.288299999999998`, 
                  7.281500000000002}, {12.279299999999997`, 
                  5.555500000000003}, {12.279299999999997`, 
                  7.361500000000002}, {13.327299999999997`, 
                  8.889500000000002}}, {{12.000299999999998`, 
                  7.943500000000002}, {10.713299999999997`, 
                  9.821500000000004}, {12.000299999999998`, 
                  11.566500000000003`}, {13.286299999999997`, 
                  9.821500000000004}}, {{11.720299999999998`, 
                  5.554500000000003}, {10.711299999999998`, 
                  7.282500000000002}, {10.672299999999998`, 
                  8.890500000000003}, {11.720299999999998`, 
                  7.361500000000002}}, {{10.261299999999999`, 
                  10.150500000000003`}, {8.075299999999997, 
                  10.794500000000003`}, {9.462299999999999, 
                  12.598500000000003`}, {11.547299999999996`, 
                  11.895500000000002`}}, {{7.915299999999997, 
                  6.403500000000002}, {8.158299999999997, 
                  8.833500000000003}, {10.099299999999998`, 
                  9.447500000000003}, {10.148299999999997`, 
                  7.383500000000002}}, {{5.904299999999997, 
                  9.765500000000003}, {7.611299999999996, 
                  10.348500000000003`}, {9.412299999999998, 
                  9.817500000000003}, {7.885299999999997, 
                  9.333500000000003}}, {{7.0932999999999975`, 
                  11.786500000000002`}, {8.547299999999998, 
                  12.326500000000003`}, {7.434299999999997, 
                  10.879500000000004`}, {5.7822999999999976`, 
                  10.315500000000004`}}, {{5.392299999999997, 
                  14.171500000000002`}, {7.7772999999999985`, 
                  14.691500000000001`}, {8.924299999999997, 
                  13.062500000000004`}, {7.012299999999996, 
                  12.353500000000002`}}, {{9.006299999999996, 
                  15.713500000000003`}, {9.057299999999998, 
                  13.846500000000002`}, {8.170299999999997, 
                  15.105500000000003`}, {7.970299999999998, 
                  17.112500000000004`}}, {{11.720299999999998`, 
                  14.645500000000002`}, {11.720299999999998`, 
                  12.428500000000003`}, {9.637299999999998, 
                  13.129500000000002`}, {9.574299999999997, 
                  15.408500000000002`}}, {{10.257299999999997`, 
                  16.617500000000003`}, {11.186299999999997`, 
                  15.429500000000003`}, {9.457299999999996, 
                  16.044500000000003`}, {8.442299999999998, 
                  17.414500000000004`}}, {{12.000299999999998`, 
                  18.972500000000004`}, {13.229299999999999`, 
                  16.868500000000004`}, {12.000299999999998`, 
                  15.297500000000003`}, {10.771299999999997`, 
                  16.868500000000004`}}, {{14.425299999999998`, 
                  15.408500000000002`}, {14.362299999999998`, 
                  13.129500000000002`}, {12.279299999999997`, 
                  12.428500000000003`}, {12.279299999999997`, 
                  14.645500000000002`}}, {{16.031299999999998`, 
                  17.112500000000004`}, {15.830299999999998`, 
                  15.104500000000002`}, {14.942299999999998`, 
                  13.845500000000003`}, {14.993299999999998`, 
                  15.713500000000003`}}, {{13.744299999999997`, 
                  16.617500000000003`}, {15.558299999999997`, 
                  17.414500000000004`}, {14.542299999999997`, 
                  16.044500000000003`}, {12.814299999999998`, 
                  15.429500000000003`}}, CompressedData["
1:eJxTTMoPSmViYGAQAWIQfe1orklDuoHDA//e6XlFeg524dEb9+8xcKgRWef+
sMvIQUH+S05YrLbDkgJbruvGhg4rE0KC1Bk0HPbPl9K/K2LiYLRoi/mPRSpw
+RMhB1cs4ZN1cEp4ekGp28jBL3tW+ZwkOYe8579XfgSaH3f4snZqpKCDgO6m
ue/ZdR24HuhOWGAh5cDRONW5m0cDLi/FEsanK6TsYGSzN2haopzDQqB1KssU
HdapPmmexyvrINZ84NRCVjGHpVxuqqVA+3scgRYmScPdx7NGJiplNz/c/UVC
QA2J0g4b97+ZZwP03+/gx0tns4g5wPwvAjJvqaLDxfx49nMrjR0Yrla8VBNU
dngwR3Dp3kJDh6qXaoYcQPfB5L/+vVLxkk3XAQCBBIFM
                  "], {{
                  12.000299999999998`, 2.967500000000001}, {6.998299999999997,
                   2.967500000000001}, {2.943299999999999, 
                  7.022500000000003}, {2.943299999999999, 
                  12.024500000000003`}, {2.943299999999999, 
                  17.026500000000002`}, {6.998299999999997, 
                  21.081500000000002`}, {12.000299999999998`, 
                  21.081500000000002`}, {17.002299999999998`, 
                  21.081500000000002`}, {21.056299999999997`, 
                  17.026500000000002`}, {21.056299999999997`, 
                  12.024500000000003`}, {21.056299999999997`, 
                  7.022500000000003}, {17.002299999999998`, 
                  2.967500000000001}, {12.000299999999998`, 
                  2.967500000000001}}, CompressedData["
1:eJxlWXl8jOcWnuy7jGwShBGTdSSZ9RNLfCd2LpLSkosSisYeagl13RS1Bi2x
lNj3NpZayrU1VJUqTdUuclNLKUWQWtIk7jnfN+e9v9/M/JPfk2/m/d5z3rM8
z3mbDB7bc6irRqO576LR0N+LYwd6XfCRYMDik3/FVevhyzZ9+n0dKMHUP2JM
3t2i4eXE8sK6oRKsaLdg1P3V0RA7Pf8/IyMkuPATfv6MhiUtXbrPipRg6eNp
sq1NDGwPLml/TSdB6n/TF65YFAObj52oF9NUgvslUTfflMWAPg4XaCXB5/i6
/k/tuJ8ENy+86nXHIxaKhpeNmz9dglFHJywN18fC5e9HW/O2SaBN3LvmaadY
8NiEb6yRgPauWe+MafvfVktQx9UwJ2xKnBPm9d5eyv0j5pc48b6wXZ1+m1oZ
Bw8/OhD6N+5n2+pTuj1B8SrG/U6XbQMOx8fDSJ836z9Ee1Z/gZ8W8UCPzzWS
YO/47M8fl8bDtYrKrv8Ms/tjegKgdyPe8ZVA9r26KSfSALd/WHlkOfrn2qac
VN/mBjj35Ox3bVMlmBaCG+hrgK+//XNt6/4SZA/Dz2z79/MkiDN5FzU8bAB8
2uzSjxLMC7t+4ZWlmRPeSAeyX4I1uP3x3olO+D9kQB8J2mXdK4lqlQieuL0b
Bgm8P1nWbkG3ROic9LZJjacEvkUN+w7plwjrP9z38KN7NnjT686W1UMSgcy5
cc4G/mhO6ohE1d5vbDADfz7KKwnc6TzW2ODL0/9oPm9DEjSYNsj8Xp4N8kbg
gaYkQ4/dBUPnLrXZ10+G87hcgyIbdMDw+nteMtDrDnxvg5ygmcU/nkiG17SB
OzbodajRp49cjLDo7vPGFxtL8BDDs6ibM1bWf2GDlvvPTDq+2xnjaT05i+/v
1nxeWtYBIwROlb5q86ENvl1XP/nWfiMg6tMvzQavyV7Emu6zAtIb20AacLiL
/16juj8PG0zA456G6yn2lVtV+18ZVf8etELUHgyIVJNqX74V8tG8HZ+YYPln
+MbVVkjCcN623AR4+juH77LC/DQ8kL0mIFh2wgples9Plv1qgoB0NOCaFdqT
f96YwPyeMWGHm92edLMTVvz1nRWGtsIE3OaMKT0rhlghoT8m/EozUPqNbGGF
nXgcrRabobSjW65fiFWNzzlmmPvB+6UdX1ig3xBc4F9m+Bl/XnnDovpvohmu
KPlkgZGUr/vNQOZOG2eBM3j8aRVmdf8pFjV+EyyA2bbobluL6o80CxB8nm6B
WsrHQRZ7/llgY4dvXtTMsqj5M8Ji97cFMnD5QTMsoL/5ZvoIf6sT3voAI9hk
gWI6z3edMZmnv2aGjIUrxgRZrEDhM3a3Gb56drH7YJ0VmtRgxcs3wyJ8PFNr
hchtuMBYM4xLxQTWWGHV7/ifTDNsRvdcRb9Q+u6MMMOs4h83dIjh9U2wHl+n
721V/VlggjFo7rMZVtXfX5jU+lpoBUrvz9aZVP8es6rntckEo+n7t61AX/fZ
YQJKl1aBNqBw/mCnST2vsc5YsSfdBMPRXfIWZ6zUq1ojbKf8HGezn6cRKmvw
AHrbYLIfVuSjRtUfYIN6Mb08Nm00whMsZwMS7OstNgKezqXcCJt6/p2M9ni3
wYpbS+d8WpUMVG6vD7DBFt+O0RMHJwNg+ewy7f/4BtX7ZZjnRQtuZmclq/X9
oA0ODP739dR/Jqvr3cK87xm7fl5Gsho/WEet51v1+MWUDB1pA9nOuLhF064f
f5Ck7ne+M34//pz2hxuJUDezxf4zHSW4HRJ59t66RNU/0RL8qP3h8KHRiep6
3hLQY7l9Ivy0AQPysQ3+IgOjE6FiGzrwug32NX99csj8ZtCG6js+L9jrP67o
kQGonYTU2mA/Pe9qAB86QD8JFpkmJzaRDRBKX9BLMP5q0PO0ZAMYb2HCd8A6
j9s7HG5Q7R2BfXOE4eWKmgS1HhVIcIn+cTDBvh9nrPizPB4O0vm8ccaHDy30
rJgUD5e6D9Zm7pAAfh52+X7XeKjv3rtO4gzJbl+8PR8lqEjDL3jFQzm28zFt
JUivDv/o6vM4tV8lSJCC7p2ZHge6Tx+9cyhJgtZTMrfbdsbC79TvEU9KbNK4
0j8W2lK/Mdj3+yoGtlJ/xfVKPu9f2+5GjHgfeuPnYQdixH5WejdYO2BejNiv
cl6NY4Q9jvgZ7bdTtPCHIy47XqfQ4hot/JnwEg2+rxf+Lv9j2V7/X/RwDMuZ
O8bHqcV4YCf0aj3C81o3b89vfxzQw3LiQ3ieXbdiQIfq1XjH826G5o6a1FTE
S7uqx4+Kr0ep+8N4ofBYcCQKlhA/eGKDv9GdQUuiRLyp+RAl4jFbM/YT9+go
Ea+YXX1/LWwi4tkRN6oc1ftfF3QiHxyxEm+7dSKfAjHcF27ViXxT80En8nHn
N5iQa3QiX3VoXm/EnM9H7uAPPHTQmvge5nv2qsmFG+80EvUg7OAvmrKTkWq+
YL3o/NDdWndSpKgnZ949sX1znUhRb4aNrfj0bEFDUY+uFFX1H+3RUNSr6jmV
N6+eqC/qmSO+oClz9ekaIeqhI96TMXLV5P4Rop6eqt378fOcCFFv5zb+4Enf
GRFQEI4BiPXYcz7+Y1UE/PkOEhDs2/VTPmw/fHeEmg9Yz7du7gHBG8JV/7zH
36+nxg/2g9710AFrw9R+jv2ia2h+14ftw1R7sZ94DlzZLfSnUNFvqsietFDR
j3I6Frz0XBci+pVveeJn61OCRT9zxIp/X9YV/dARxw2NuJ3ZJ0j009sz157/
cnGQ6Lflmbjh4iBIwfZ+L8sCIbhd98ogOI30MRv7NT3WNAqGQZjON+MtAG0e
XC9qGST6vbX1sZ7LB9UFM4ZXX+QD3SB40HdLtYIvZCxvsmiiSSv4hDXnwtyL
AwIF39CGyKdLbXUEH8mNOTl721V/wVdm1Qx9dfc3H8FnHPHRfrq0Z3e8BB9y
xEVJYza5tPYRfMr6NKVDp+c+gm+dmXuxrHyBr+rvfSYYEjUqd2q0nxqPyNcm
TN3SrF2hH0Qo9ckEd/PjHge08YXdVO/bmECTjT+o8oZAyh/kgznpjcJGnPcS
fLG03G/pDlcvwSezu79Y1KvSQ/DNEtrQD+6Cj2aje8qy3ARfXd+sXcNHgzWC
zzrizoogqpWZDzti1V8awae1I3ADv7oIvl0q1S/ut95V8HF1fTfB11NOlx6Y
Ve2m6qkWyaB/HHDcGOEGzcmejUlwCh9Py3BV6wfqgc5o3oTNLkIvqOepEXoi
VxE4b2XWG4eQThyEGpn1yEpFYFbJrFdyUI5uOVYps55xxCUKIX8hsx5yxDnE
p968kllPzVUEQJXMeqtcIXzV8lOqT6jH2H//8EeDJQPkKoT2razovYYGyCN+
7PZWXkb14nwCFCuEsFZ+RP6elgDhCuGrlfcj3T9tSADvLSSIa2Wlf96IB2/i
45U1supv7LMKQauRWV9mKQS8Wmb9WaEIxiqZ9Wkm6ZHQ1zLr1xLSY7P/klnf
XlPsqZBZ/zpiIP5srpBZPztiXo/1N7+P9TnvR/GfZyy8VnC1zPqe7WH9n6X8
vlZW5g2tY2A7zMAIqFX9vSoathOfff+tXILldMvfeshVzqtGVvTkb4gHkeKp
lhV9fVwvzm87+WOJXpxvX2yXkwboxfnPQXrS6F5TJ8zxM574vdYZc/wp/fxW
lIhPhb//FAVa4sdL3sqeWA72HouC9me8Uldf1qh6fF8UlCv55AKTsB303hUF
+dP/bpnTwxUWkv6pGwUVmB76em5q/ZvcROSX4v9yHVyajwk7xA3U9XUiP9X5
ik7kbxDxg946kd+3sNwfDdGJ+O1P/qht5IS5fjSgejY+0glz/blI59EvUtQn
L9rP+5FQ+NXOawNfekAU8b8BkdB+TV7MSU8v6EjxPDzSvj8vyED61mJCpN0+
b6jG7U3o1RC6dcEftPWF6ZQPLRvA9msDJ6Wv9YNLGC7TE+rDSlxudqwfdKf8
uxIBmvtYcBf6wiuqx8MiRP3eRnrsTrio7wFUb7qGi/rf3IKfF2FOmPvHfDqv
paFOmPvPZDq/C6GiP40ivvFXqOhf31K/DwuDUd8joTBr4Qvih63C7HxGa/df
mOiPfbD8ncoKFf3zd4S6nBDRX/Mo3+cFi/6r+iNY9Gdfqo9FQaJ/f3wcG0Zk
kOjvqr/riv7/gPKvNtAJM3/QUv09EuCEmX/Mov2crSP4yX7qzwMDBX8poHws
CwTj77ui77YLgzYUn0laaI3mVRWGQT7NNwajHwy4wZX14AHZawy0rx8O3pex
Xn0dIPhVCc0Xu/kL/pVD9WaWn+BnVqTbFyb7Cv52Sfm+j+B3ir8eegn+V6pg
dyfM/PEotsN3UtycMPPPM3S+V9wFP83Gduf6lQegtTPXBkTCHsUfnpB0JDbQ
b2IkZBG/CfCyrxcJs2j+tdILeuD2Cm83guo4JDQT8fvdUEAgf44jvjzaQ/Br
b8r/PHfBv90V/7gJfn6K+MFmV8HfjYo/XAS/1/wbXxisEfw/XCG8VbIjZv2w
ks4n6rUTZv2RTfW6f7XM+uQB1ZcJtfJclEPLUL9covhuoBH65i49r9TY9R3W
TaQn61a5qPppYlPIID3yWgMkxzaG6KGA6uE4jdBXxeheg5cGJJTPXxYjpn47
rVZW5gEletBS/I+qllm/eSsCskpmfZdH9WTqK5n1Xxbxp3vPnDDrRy351+SM
WX+mUL2wvJRZn+YSX9rwWmb9Gkf1cm+VzPpWfV4tu32PAjIgFjKofoXVyvme
FWGd98RCHuXrrRrVfz3jIFwRkDVyKR3Aizh4QPoiqFaefj11SqZ3PGhp+TXV
MuvzQ8Q3d1XJrN95P6zveb+s/9keR8zzA/aHI+b5A/uT5xPs73vy5v8eTzLA
duJf2dUyzzc4PmLW44F2McC7ZI6bBrzQnfGPDPZ414DyfF4zES8zkjEhYhLt
+eIi5i97qL8/14j5DMcbz2/4fTzf4Xjl+Q/HsyPm+RHngyPm+RPnE8+nON94
fsX5yPMtxf/73ATmfPZB6FqVLPJdoS+djKIe8HxNzRcvdb650QgFZE6gl5jP
cb3h+R3XI57vcb3i+R/XM0fM80Ouh46Y549cT3k+yfWW55fZpAen+Ir55maa
f872E/PP1hROGf7qfPwqYsU/AaDQuQgzNKT8MQeq8+JMs+gXdH3z5xgzZFL4
J2vFfJb7Dc9vuR/xfJf7Fc9/uZ85Yp4fcz90xDx/5n7K82nutzy/5n7M8+2n
NC8wBIv5N/dzno9zv+f5OfMB5X7gpkU9/75h9vsLi+ATyn1OiFXwDZ7fMx/h
+T7zFZ7/M59xxHx/wHzIEfP9A/Mpvp9gvsX3F6U0/xgaAaSGcldbwULzzMsR
oND5fCscpvlXfH31fA5ZoQvV/5QG6n1huRVuU73r2RBIbaR42gRfVO93bNCM
9H92JFTThWSaTfBNvr9hPsr3O8xX+f6H+awj5vsj5sOOmO+fmE/z/RTzbb6/
Yj7O91u5FB/I19X7O5vg88p9ZKENFD05qQmQuVcO2EBD9Rj1wBS6gDpnE3pB
Oc+7NqEnSC0d8ZTs60eJ+zvWI3y/x3pFyb/9ErCeccR8f8h6yBHz/SPrKb6f
ZL2lyIlUSZ3/oh57F8MnWCep84DbenC8X/4fmO8vsA==
                  "]}]}, 
               AspectRatio -> Automatic, ImageSize -> {24., 24.}, 
               PlotRange -> {{0., 24.}, {0., 24.}}], 
              GridBox[{{
                 RowBox[{
                   TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"local\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"KernelID: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["4", "SummaryItem"]}]}}, 
               GridBoxAlignment -> {
                "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
               False, GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {
                "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
               BaseStyle -> {
                ShowStringCharacters -> False, NumberMarks -> False, 
                 PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
            GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
            AutoDelete -> False, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
            BaselinePosition -> {1, 1}], True -> GridBox[{{
              PaneBox[
               ButtonBox[
                DynamicBox[
                 FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxCloser"]],
                 ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
               Dynamic[{
                 Automatic, 
                  3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])}]], 
              GraphicsBox[{
                Thickness[0.041666666666666664`], 
                FaceForm[{
                  RGBColor[0.8666666666666667, 0.06666666666666667, 0.], 
                  Opacity[1.]}], 
                
                FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                  0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                  0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 
                  0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                  0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                  0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 
                  0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                  0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                  0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 
                  0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                  0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                  0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 
                  0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                  0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1,
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}, {{1, 4, 
                  3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, CompressedData["
1:eJxTTMoPSmJiYGDYBsTMQMzIwszIDEUMjAxw9qjIgDtgkIgAAMeOBqk=
                  
                  "]}, {{{16.987299999999998`, 12.352500000000003`}, {
                  15.075299999999999`, 13.062500000000004`}, {16.2233, 
                  14.690500000000002`}, {18.608299999999996`, 
                  14.170500000000002`}}, {{18.217299999999998`, 
                  10.314500000000002`}, {16.5663, 10.879500000000004`}, {
                  15.453299999999997`, 12.325500000000003`}, {
                  16.906299999999998`, 11.785500000000003`}}, {{
                  16.114299999999997`, 9.332500000000003}, {
                  14.587299999999997`, 9.817500000000003}, {16.3893, 
                  10.348500000000003`}, {18.095299999999998`, 
                  9.764500000000002}}, {{13.850299999999997`, 
                  7.383500000000002}, {13.900299999999998`, 
                  9.447500000000003}, {15.841299999999997`, 
                  8.832500000000003}, {16.083299999999998`, 
                  6.4025000000000025`}}, {{12.452299999999997`, 
                  11.895500000000002`}, {14.537299999999998`, 
                  12.598500000000003`}, {15.925299999999998`, 
                  10.794500000000003`}, {13.738299999999997`, 
                  10.150500000000003`}}, {{13.288299999999998`, 
                  7.281500000000002}, {12.279299999999997`, 
                  5.555500000000003}, {12.279299999999997`, 
                  7.361500000000002}, {13.327299999999997`, 
                  8.889500000000002}}, {{12.000299999999998`, 
                  7.943500000000002}, {10.713299999999997`, 
                  9.821500000000004}, {12.000299999999998`, 
                  11.566500000000003`}, {13.286299999999997`, 
                  9.821500000000004}}, {{11.720299999999998`, 
                  5.554500000000003}, {10.711299999999998`, 
                  7.282500000000002}, {10.672299999999998`, 
                  8.890500000000003}, {11.720299999999998`, 
                  7.361500000000002}}, {{10.261299999999999`, 
                  10.150500000000003`}, {8.075299999999997, 
                  10.794500000000003`}, {9.462299999999999, 
                  12.598500000000003`}, {11.547299999999996`, 
                  11.895500000000002`}}, {{7.915299999999997, 
                  6.403500000000002}, {8.158299999999997, 
                  8.833500000000003}, {10.099299999999998`, 
                  9.447500000000003}, {10.148299999999997`, 
                  7.383500000000002}}, {{5.904299999999997, 
                  9.765500000000003}, {7.611299999999996, 
                  10.348500000000003`}, {9.412299999999998, 
                  9.817500000000003}, {7.885299999999997, 
                  9.333500000000003}}, {{7.0932999999999975`, 
                  11.786500000000002`}, {8.547299999999998, 
                  12.326500000000003`}, {7.434299999999997, 
                  10.879500000000004`}, {5.7822999999999976`, 
                  10.315500000000004`}}, {{5.392299999999997, 
                  14.171500000000002`}, {7.7772999999999985`, 
                  14.691500000000001`}, {8.924299999999997, 
                  13.062500000000004`}, {7.012299999999996, 
                  12.353500000000002`}}, {{9.006299999999996, 
                  15.713500000000003`}, {9.057299999999998, 
                  13.846500000000002`}, {8.170299999999997, 
                  15.105500000000003`}, {7.970299999999998, 
                  17.112500000000004`}}, {{11.720299999999998`, 
                  14.645500000000002`}, {11.720299999999998`, 
                  12.428500000000003`}, {9.637299999999998, 
                  13.129500000000002`}, {9.574299999999997, 
                  15.408500000000002`}}, {{10.257299999999997`, 
                  16.617500000000003`}, {11.186299999999997`, 
                  15.429500000000003`}, {9.457299999999996, 
                  16.044500000000003`}, {8.442299999999998, 
                  17.414500000000004`}}, {{12.000299999999998`, 
                  18.972500000000004`}, {13.229299999999999`, 
                  16.868500000000004`}, {12.000299999999998`, 
                  15.297500000000003`}, {10.771299999999997`, 
                  16.868500000000004`}}, {{14.425299999999998`, 
                  15.408500000000002`}, {14.362299999999998`, 
                  13.129500000000002`}, {12.279299999999997`, 
                  12.428500000000003`}, {12.279299999999997`, 
                  14.645500000000002`}}, {{16.031299999999998`, 
                  17.112500000000004`}, {15.830299999999998`, 
                  15.104500000000002`}, {14.942299999999998`, 
                  13.845500000000003`}, {14.993299999999998`, 
                  15.713500000000003`}}, {{13.744299999999997`, 
                  16.617500000000003`}, {15.558299999999997`, 
                  17.414500000000004`}, {14.542299999999997`, 
                  16.044500000000003`}, {12.814299999999998`, 
                  15.429500000000003`}}, CompressedData["
1:eJxTTMoPSmViYGAQAWIQfe1orklDuoHDA//e6XlFeg524dEb9+8xcKgRWef+
sMvIQUH+S05YrLbDkgJbruvGhg4rE0KC1Bk0HPbPl9K/K2LiYLRoi/mPRSpw
+RMhB1cs4ZN1cEp4ekGp28jBL3tW+ZwkOYe8579XfgSaH3f4snZqpKCDgO6m
ue/ZdR24HuhOWGAh5cDRONW5m0cDLi/FEsanK6TsYGSzN2haopzDQqB1KssU
HdapPmmexyvrINZ84NRCVjGHpVxuqqVA+3scgRYmScPdx7NGJiplNz/c/UVC
QA2J0g4b97+ZZwP03+/gx0tns4g5wPwvAjJvqaLDxfx49nMrjR0Yrla8VBNU
dngwR3Dp3kJDh6qXaoYcQPfB5L/+vVLxkk3XAQCBBIFM
                  "], {{
                  12.000299999999998`, 2.967500000000001}, {6.998299999999997,
                   2.967500000000001}, {2.943299999999999, 
                  7.022500000000003}, {2.943299999999999, 
                  12.024500000000003`}, {2.943299999999999, 
                  17.026500000000002`}, {6.998299999999997, 
                  21.081500000000002`}, {12.000299999999998`, 
                  21.081500000000002`}, {17.002299999999998`, 
                  21.081500000000002`}, {21.056299999999997`, 
                  17.026500000000002`}, {21.056299999999997`, 
                  12.024500000000003`}, {21.056299999999997`, 
                  7.022500000000003}, {17.002299999999998`, 
                  2.967500000000001}, {12.000299999999998`, 
                  2.967500000000001}}, CompressedData["
1:eJxlWXl8jOcWnuy7jGwShBGTdSSZ9RNLfCd2LpLSkosSisYeagl13RS1Bi2x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                  "]}]}, 
               AspectRatio -> Automatic, ImageSize -> {24., 24.}, 
               PlotRange -> {{0., 24.}, {0., 24.}}], 
              GridBox[{{
                 RowBox[{
                   TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"local\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"KernelID: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["4", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"ProcessID: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["6232", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Type: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"Local Kernels\"", "SummaryItem"]}]}}, 
               GridBoxAlignment -> {
                "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
               False, GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {
                "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
               BaseStyle -> {
                ShowStringCharacters -> False, NumberMarks -> False, 
                 PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
            GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
            AutoDelete -> False, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
            BaselinePosition -> {1, 1}]}, 
         Dynamic[Typeset`open$$], ImageSize -> Automatic]},
       "SummaryPanel"],
      DynamicModuleValues:>{}], "]"}],
    KernelObject[
     Parallel`Kernels`Private`bk[
      SubKernels`LocalKernels`localKernel[
       SubKernels`LocalKernels`Private`lk[
        LinkObject[
        "/home/xing/.local/Wolfram/Mathematica/12.2/Executables/wolfram \
-subkernel -noinit -pacletreadonly -wstp", 529, 13], {
        "/home/xing/.local/Wolfram/Mathematica/12.2/Executables/wolfram \
-subkernel -noinit -pacletreadonly -wstp", 
         SubKernels`LocalKernels`LowerPriority -> True}, 
        SubKernels`LocalKernels`Private`speed$29514, 
        SubKernels`LocalKernels`Private`preemptive$29514]], 
      Parallel`Kernels`Private`id$29530, Parallel`Kernels`Private`name$29530, 
      Parallel`Kernels`Private`subProps$29530], 
     Parallel`Kernels`Private`ek[
     Parallel`Kernels`Private`nev$29531, Parallel`Kernels`Private`pb$29531, 
      Parallel`Kernels`Private`rd$29531], 
     Parallel`Kernels`Private`sk[
     Parallel`Kernels`Private`q$29532, Parallel`Kernels`Private`n0$29532, 
      Parallel`Kernels`Private`n1$29532]],
    Editable->False,
    SelectWithContents->True,
    Selectable->False]}], "}"}]], "Output",
 CellChangeTimes->{3.826723596854856*^9, 3.826725407925618*^9, 
  3.826725874334814*^9, 3.827348392669198*^9},
 CellLabel->"Out[97]=",ExpressionUUID->"9ce72fcd-52c1-4ed0-a007-18a103fb6591"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SeedRandom", "[", "1234", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{"data", "=", 
   RowBox[{"simDCM", "[", 
    RowBox[{
    "pdf", ",", "r0", ",", "n0", ",", "p0", ",", "a1", ",", "nsample0"}], 
    "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.826291790239509*^9, 3.8262918529620647`*^9}, {
   3.8262919456273327`*^9, 3.826291949905044*^9}, 3.826295948396925*^9, {
   3.8262961863126793`*^9, 3.82629618781877*^9}, {3.82645101240618*^9, 
   3.826451013647328*^9}, {3.826720847228747*^9, 3.826720851404385*^9}, {
   3.826723926747045*^9, 3.8267239535473013`*^9}},
 CellLabel->"In[98]:=",ExpressionUUID->"135078e8-64d1-460b-8492-f0b37c651e66"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"27.036291`", ",", 
   TagBox[
    TagBox[
     DynamicModuleBox[{TypeSystem`NestedGrid`PackagePrivate`$state$$ = 
      Association[
      "InitialData" -> 
       Association[
        "n" -> 11000, "m" -> 22000, "maxdeg" -> 33, "data" -> Dataset[{
            Association[
            "pimax" -> 0.002204437800605493, "piDelta" -> 
             0.0017051413484069741`, "prmax" -> 0.0008752380396485959, 
             "prDelta" -> 0.0008702002122589191, "attractive" -> True], 
            Association[
            "pimax" -> 0.002045779450673803, "piDelta" -> 
             0.0010332256775254876`, "prmax" -> 0.0007887930627899474, 
             "prDelta" -> 0.0007170996337642322, "attractive" -> True], 
            Association[
            "pimax" -> 0.0016307489215126895`, "piDelta" -> 
             0.0014276228743694674`, "prmax" -> 0.0008098703111755573, 
             "prDelta" -> 0.0008098703111755573, "attractive" -> True], 
            Association[
            "pimax" -> 0.002038651615485155, "piDelta" -> 
             0.0012753803627271031`, "prmax" -> 0.0009356579003565619, 
             "prDelta" -> 0.0007360283522535694, "attractive" -> True], 
            Association[
            "pimax" -> 0.0025028351168835503`, "piDelta" -> 
             0.0025028351168835503`, "prmax" -> 0.001033845581500196, 
             "prDelta" -> 0.001033845581500196, "attractive" -> True], 
            Association[
            "pimax" -> 0.002369228809669958, "piDelta" -> 
             0.0010759118620751965`, "prmax" -> 0.0008307684709407582, 
             "prDelta" -> 0.0007168353695014485, "attractive" -> True], 
            Association[
            "pimax" -> 0.0021902770818473297`, "piDelta" -> 
             0.001810215330503881, "prmax" -> 0.0008479119711258797, 
             "prDelta" -> 0.0008479119711258797, "attractive" -> True], 
            Association[
            "pimax" -> 0.0016849685932287116`, "piDelta" -> 
             0.0013710599008445172`, "prmax" -> 0.0007887168105734074, 
             "prDelta" -> 0.0007887168105734074, "attractive" -> True]}, 
           TypeSystem`Vector[
            
            TypeSystem`Struct[{
             "pimax", "piDelta", "prmax", "prDelta", "attractive"}, {
              TypeSystem`Atom[Real], 
              TypeSystem`Atom[Real], 
              TypeSystem`Atom[Real], 
              TypeSystem`Atom[Real], 
              TypeSystem`Atom[TypeSystem`Boolean]}], 8], 
           Association[]]], "AllowEmbedding" -> True, "InitialShape" -> 
       TypeSystem`PackageScope`DocumentShape[
         Association[{"n"} -> TypeSystem`PackageScope`AtomShape[34], {"m"} -> 
          TypeSystem`PackageScope`AtomShape[34], {"maxdeg"} -> 
          TypeSystem`PackageScope`AtomShape[34], {"data"} -> 
          TypeSystem`PackageScope`UnknownShape[False]], 1], "InitialType" -> 
       TypeSystem`Struct[{"n", "m", "maxdeg", "data"}, {
          TypeSystem`Atom[Integer], 
          TypeSystem`Atom[Integer], 
          TypeSystem`Atom[Integer], TypeSystem`AnyType}], "Meta" -> 
       Association[], "RowTarget" -> 20, "ColumnTarget" -> 10, "Shape" -> 
       TypeSystem`PackageScope`DocumentShape[
         Association[{"n"} -> TypeSystem`PackageScope`AtomShape[34], {"m"} -> 
          TypeSystem`PackageScope`AtomShape[34], {"maxdeg"} -> 
          TypeSystem`PackageScope`AtomShape[34], {"data"} -> 
          TypeSystem`PackageScope`UnknownShape[False]], 1], "Type" -> 
       TypeSystem`Struct[{"n", "m", "maxdeg", "data"}, {
          TypeSystem`Atom[Integer], 
          TypeSystem`Atom[Integer], 
          TypeSystem`Atom[Integer], TypeSystem`AnyType}], "Path" -> {}, 
       "BaseIndices" -> {}, "DisplayedRowCount" -> 20, "DisplayedColumnCount" -> 
       10, "DataRowCount" -> 4, "DataColumnCount" -> 1, "SortPaths" -> {}, 
       "SortDirections" -> {}, "HiddenItemsMap" -> Null, "UpdateType" -> 1], 
      TypeSystem`NestedGrid`PackagePrivate`$outputID$$, 
      TypeSystem`NestedGrid`PackagePrivate`$path$$ = {}, 
      TypeSystem`NestedGrid`PackagePrivate`$vPos$$ = 1, 
      TypeSystem`NestedGrid`PackagePrivate`$hPos$$ = 1, 
      TypeSystem`NestedGrid`PackagePrivate`$grid$$ = 
      DynamicModule[{
       TypeSystem`NestedGrid`PackagePrivate`renderedGrid = Deploy[
          Style[
           Grid[{{
              Item[
               Pane[
                Annotation[
                 EventHandler[
                  MouseAppearance[
                   Mouseover["n", 
                    Style[
                    "n", FontColor -> 
                    RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                  If[
                    TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                    TypeSystem`NestedGrid`PackagePrivate`updateState[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{
                    Key["n"]}, 1]]], 
                 TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                  TypeSystem`NestedGrid`PackagePrivate`localHold[
                  TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                   Key["n"]}, "ColumnHeader", False], "Mouse"], 
                ImageSize -> {{1, Full}, Automatic}, 
                ImageMargins -> {{5, 3}, {4, 5}}], Background -> 
               GrayLevel[0.95], Alignment -> {Left, Baseline}], 
              Item[
               Pane[
                Annotation[
                 RawBoxes["11000"], 
                 TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                  TypeSystem`NestedGrid`PackagePrivate`localHold[
                  TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                   Key["n"]}, "Item", False], "Mouse"], 
                ImageSize -> {{34, Full}, Automatic}, 
                ImageMargins -> {{5, 3}, {4, 5}}], 
               ItemSize -> {Full, Automatic}]}, {
              Item[
               Pane[
                Annotation[
                 EventHandler[
                  MouseAppearance[
                   Mouseover["m", 
                    Style[
                    "m", FontColor -> 
                    RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                  If[
                    TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                    TypeSystem`NestedGrid`PackagePrivate`updateState[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{
                    Key["m"]}, 1]]], 
                 TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                  TypeSystem`NestedGrid`PackagePrivate`localHold[
                  TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                   Key["m"]}, "ColumnHeader", False], "Mouse"], 
                ImageSize -> {{1, Full}, Automatic}, 
                ImageMargins -> {{5, 3}, {4, 5}}], Background -> 
               GrayLevel[0.95], Alignment -> {Left, Baseline}], 
              Item[
               Pane[
                Annotation[
                 RawBoxes["22000"], 
                 TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                  TypeSystem`NestedGrid`PackagePrivate`localHold[
                  TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                   Key["m"]}, "Item", False], "Mouse"], 
                ImageSize -> {{34, Full}, Automatic}, 
                ImageMargins -> {{5, 3}, {4, 5}}], 
               ItemSize -> {Full, Automatic}]}, {
              Item[
               Pane[
                Annotation[
                 EventHandler[
                  MouseAppearance[
                   Mouseover["maxdeg", 
                    Style[
                    "maxdeg", FontColor -> 
                    RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                  If[
                    TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                    TypeSystem`NestedGrid`PackagePrivate`updateState[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{
                    Key["maxdeg"]}, 1]]], 
                 TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                  TypeSystem`NestedGrid`PackagePrivate`localHold[
                  TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                   Key["maxdeg"]}, "ColumnHeader", False], "Mouse"], 
                ImageSize -> {{1, Full}, Automatic}, 
                ImageMargins -> {{5, 3}, {4, 5}}], Background -> 
               GrayLevel[0.95], Alignment -> {Left, Baseline}], 
              Item[
               Pane[
                Annotation[
                 RawBoxes["33"], 
                 TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                  TypeSystem`NestedGrid`PackagePrivate`localHold[
                  TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                   Key["maxdeg"]}, "Item", False], "Mouse"], 
                ImageSize -> {{34, Full}, Automatic}, 
                ImageMargins -> {{5, 3}, {4, 5}}], 
               ItemSize -> {Full, Automatic}]}, {
              Item[
               Pane[
                Annotation[
                 EventHandler[
                  MouseAppearance[
                   Mouseover["data", 
                    Style[
                    "data", FontColor -> 
                    RGBColor[
                    0.27450980392156865`, 0.5372549019607843, 
                    0.792156862745098]]], "LinkHand"], {"MouseClicked", 1} :> 
                  If[
                    TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                    TypeSystem`NestedGrid`PackagePrivate`updateState[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{
                    Key["data"]}, 1]]], 
                 TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                  TypeSystem`NestedGrid`PackagePrivate`localHold[
                  TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                   Key["data"]}, "ColumnHeader", False], "Mouse"], 
                ImageSize -> {{1, Full}, Automatic}, 
                ImageMargins -> {{5, 3}, {4, 5}}], Background -> 
               GrayLevel[0.95], Alignment -> {Left, Baseline}], 
              Item[
               Pane[
                Annotation[
                 Dataset[{
                   Association[
                   "pimax" -> 0.002204437800605493, "piDelta" -> 
                    0.0017051413484069741`, "prmax" -> 0.0008752380396485959, 
                    "prDelta" -> 0.0008702002122589191, "attractive" -> True], 
                   Association[
                   "pimax" -> 0.002045779450673803, "piDelta" -> 
                    0.0010332256775254876`, "prmax" -> 0.0007887930627899474, 
                    "prDelta" -> 0.0007170996337642322, "attractive" -> True], 
                   Association[
                   "pimax" -> 0.0016307489215126895`, "piDelta" -> 
                    0.0014276228743694674`, "prmax" -> 0.0008098703111755573, 
                    "prDelta" -> 0.0008098703111755573, "attractive" -> True], 
                   Association[
                   "pimax" -> 0.002038651615485155, "piDelta" -> 
                    0.0012753803627271031`, "prmax" -> 0.0009356579003565619, 
                    "prDelta" -> 0.0007360283522535694, "attractive" -> True], 
                   Association[
                   "pimax" -> 0.0025028351168835503`, "piDelta" -> 
                    0.0025028351168835503`, "prmax" -> 0.001033845581500196, 
                    "prDelta" -> 0.001033845581500196, "attractive" -> True], 
                   
                   Association[
                   "pimax" -> 0.002369228809669958, "piDelta" -> 
                    0.0010759118620751965`, "prmax" -> 0.0008307684709407582, 
                    "prDelta" -> 0.0007168353695014485, "attractive" -> True], 
                   Association[
                   "pimax" -> 0.0021902770818473297`, "piDelta" -> 
                    0.001810215330503881, "prmax" -> 0.0008479119711258797, 
                    "prDelta" -> 0.0008479119711258797, "attractive" -> True], 
                   Association[
                   "pimax" -> 0.0016849685932287116`, "piDelta" -> 
                    0.0013710599008445172`, "prmax" -> 0.0007887168105734074, 
                    "prDelta" -> 0.0007887168105734074, "attractive" -> 
                    True]}, 
                  TypeSystem`Vector[
                   
                   TypeSystem`Struct[{
                    "pimax", "piDelta", "prmax", "prDelta", "attractive"}, {
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[Real], 
                    TypeSystem`Atom[TypeSystem`Boolean]}], 8], 
                  Association[]], 
                 TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                  TypeSystem`NestedGrid`PackagePrivate`localHold[
                  TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                   Key["data"]}, "Item", False], "Mouse"], 
                ImageSize -> {{60, Full}, Automatic}, 
                ImageMargins -> {{5, 3}, {4, 5}}], 
               ItemSize -> {Full, Automatic}]}}, 
            BaseStyle -> {
             ContextMenu -> 
              Dynamic[TypeSystem`NestedGrid`PackagePrivate`$\
contextMenuTrigger; 
                Which[TypeSystem`NestedGrid`PackagePrivate`$lastOutputID =!= 
                  TypeSystem`NestedGrid`PackagePrivate`localHold[
                   TypeSystem`NestedGrid`PackagePrivate`$outputID$$], {}, 
                  TypeSystem`NestedGrid`PackagePrivate`$contextMenuTrigger === 
                  TypeSystem`NestedGrid`PackagePrivate`$\
lastContextMenuTrigger, TypeSystem`NestedGrid`PackagePrivate`$lastContextMenu,
                   True, TypeSystem`NestedGrid`PackagePrivate`$\
lastContextMenuTrigger = 
                   TypeSystem`NestedGrid`PackagePrivate`$contextMenuTrigger; 
                  TypeSystem`NestedGrid`PackagePrivate`$lastContextMenu = 
                   Block[{TypeSystem`NestedGrid`PackagePrivate`$\
globalScrollPos = {TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$}}, 
                    
                    With[{TypeSystem`NestedGrid`PackagePrivate`lastPath$ = 
                    TypeSystem`NestedGrid`PackagePrivate`$lastPath, 
                    TypeSystem`NestedGrid`PackagePrivate`lastPathType$ = 
                    TypeSystem`NestedGrid`PackagePrivate`$lastPathType, 
                    TypeSystem`NestedGrid`PackagePrivate`isLeafHeader$ = 
                    TypeSystem`NestedGrid`PackagePrivate`$\
lastPathIsLeafHeader, TypeSystem`NestedGrid`PackagePrivate`headerHidden$ = And[
                    MatchQ[TypeSystem`NestedGrid`PackagePrivate`$lastPathType, 
                    Alternatives["RowHeader", "ColumnHeader"]], 
                    TypeSystem`NestedGrid`PackagePrivate`headerHiddenQ[
                    TypeSystem`NestedGrid`PackagePrivate`$lastPath, 
                    TypeSystem`NestedGrid`PackagePrivate`$state$$]], 
                    TypeSystem`NestedGrid`PackagePrivate`allHidden$ = 
                    TypeSystem`NestedGrid`PackagePrivate`allHiddenQ[
                    TypeSystem`NestedGrid`PackagePrivate`$lastPath, 
                    TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                    TypeSystem`NestedGrid`PackagePrivate`anyHidden$ = 
                    TypeSystem`NestedGrid`PackagePrivate`anyHiddenQ[
                    TypeSystem`NestedGrid`PackagePrivate`$lastPath, 
                    TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                    TypeSystem`NestedGrid`PackagePrivate`sortDirection$ = 
                    TypeSystem`NestedGrid`PackagePrivate`columnSortDirection[
                    TypeSystem`NestedGrid`PackagePrivate`$lastPath, 
                    TypeSystem`NestedGrid`PackagePrivate`$state$$[
                    "SortPaths"], 
                    TypeSystem`NestedGrid`PackagePrivate`$state$$[
                    "SortDirections"]], 
                    TypeSystem`NestedGrid`PackagePrivate`haveData$ = Not[
                    FailureQ[
                    TypeSystem`NestedGrid`PackagePrivate`datasetInitialData[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$]]], 
                    TypeSystem`NestedGrid`PackagePrivate`isKeyDummy$ = Not[
                    FreeQ[
                    TypeSystem`NestedGrid`PackagePrivate`$lastPath, Keys]]}, 
                    Join[{
                    If[
                    Or[
                    Not[TypeSystem`NestedGrid`PackagePrivate`haveData$], 
                    Not[TypeSystem`NestedGrid`PackagePrivate`anyHidden$], 
                    TypeSystem`NestedGrid`PackagePrivate`isKeyDummy$], 
                    Nothing, 
                    MenuItem[
                    StringJoin["Show ", 
                    Which[
                    TypeSystem`NestedGrid`PackagePrivate`lastPathType$ == 
                    "Item", "", 
                    TypeSystem`NestedGrid`PackagePrivate`lastPathType$ == 
                    "RowHeader", "Row", 
                    TypeSystem`NestedGrid`PackagePrivate`lastPathType$ == 
                    "ColumnHeader", "Column", True, ""]], 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`updateHiddenItems[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][
                    TypeSystem`NestedGrid`PackagePrivate`lastPath$, 
                    "remove"]], MenuEvaluator -> Automatic]], 
                    If[
                    Or[
                    Not[TypeSystem`NestedGrid`PackagePrivate`haveData$], 
                    TypeSystem`NestedGrid`PackagePrivate`pathEmptyQ[
                    TypeSystem`NestedGrid`PackagePrivate`$lastPath, 
                    TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                    TypeSystem`NestedGrid`PackagePrivate`isKeyDummy$, 
                    And[
                    TypeSystem`NestedGrid`PackagePrivate`allHidden$, 
                    TypeSystem`NestedGrid`PackagePrivate`headerHidden$]], 
                    Nothing, 
                    MenuItem[
                    StringJoin["Hide ", 
                    Which[
                    TypeSystem`NestedGrid`PackagePrivate`lastPathType$ == 
                    "Item", "", 
                    TypeSystem`NestedGrid`PackagePrivate`lastPathType$ == 
                    "RowHeader", "Row", 
                    TypeSystem`NestedGrid`PackagePrivate`lastPathType$ == 
                    "ColumnHeader", "Column", True, ""]], 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`updateHiddenItems[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][
                    TypeSystem`NestedGrid`PackagePrivate`lastPath$, "add"]], 
                    MenuEvaluator -> Automatic]], Delimiter}, 
                    If[
                    And[TypeSystem`NestedGrid`PackagePrivate`haveData$, 
                    MatchQ[TypeSystem`NestedGrid`PackagePrivate`lastPathType$, 
                    Alternatives["ColumnHeader", "KeyDummy"]], 
                    TypeSystem`NestedGrid`PackagePrivate`isLeafHeader$, 
                    Not[TypeSystem`NestedGrid`PackagePrivate`allHidden$]], {
                    If[
                    TypeSystem`NestedGrid`PackagePrivate`sortDirection$ =!= 
                    "Ascending", 
                    MenuItem["Sort", 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`updateSort[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][
                    TypeSystem`NestedGrid`PackagePrivate`lastPath$, 
                    "Ascending"]], MenuEvaluator -> Automatic], Nothing], 
                    If[
                    TypeSystem`NestedGrid`PackagePrivate`sortDirection$ =!= 
                    "Descending", 
                    MenuItem["Reverse Sort", 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`updateSort[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][
                    TypeSystem`NestedGrid`PackagePrivate`lastPath$, 
                    "Descending"]], MenuEvaluator -> Automatic], Nothing], 
                    If[
                    TypeSystem`NestedGrid`PackagePrivate`sortDirection$ =!= 
                    None, 
                    MenuItem["Unsort", 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`updateSort[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][
                    TypeSystem`NestedGrid`PackagePrivate`lastPath$, None]], 
                    MenuEvaluator -> Automatic], Nothing], Delimiter}, {}], {
                    MenuItem["Copy Position to Clipboard", 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`toCurrentPosition[
                    TypeSystem`NestedGrid`PackagePrivate`copyClip]], 
                    MenuEvaluator -> Automatic], 
                    If[TypeSystem`NestedGrid`PackagePrivate`haveData$, 
                    MenuItem["Copy Data to Clipboard", 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`toCurrentData[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`copyClip]], 
                    MenuEvaluator -> Automatic], Nothing], Delimiter, 
                    MenuItem["Paste Position in New Cell", 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`toCurrentPosition[
                    TypeSystem`NestedGrid`PackagePrivate`cellPaste]], 
                    MenuEvaluator -> Automatic], 
                    If[TypeSystem`NestedGrid`PackagePrivate`haveData$, 
                    MenuItem["Paste Data in New Cell", 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`toCurrentData[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`cellPaste]], 
                    MenuEvaluator -> Automatic], Nothing]}]]]]], FontFamily -> 
              "Verdana", FontSize -> 12}, Spacings -> {0, 0}, Alignment -> 
            Left, Dividers -> All, FrameStyle -> 
            GrayLevel[0.7490196078431373], 
            BaseStyle -> {FontFamily -> "Verdana", FontSize -> 12}], 
           LineBreakWithin -> False, ContextMenu -> {}, NumberMarks -> False, 
           ShowAutoStyles -> False]], 
        TypeSystem`NestedGrid`PackagePrivate`initialQ = True}, 
       Dynamic[
        TypeSystem`NestedGrid`PackagePrivate`setupViewPath[
        TypeSystem`NestedGrid`PackagePrivate`$path$$, If[
           Not[TypeSystem`NestedGrid`PackagePrivate`initialQ], 
           Module[{
            TypeSystem`NestedGrid`PackagePrivate`tmpGrid$ = $Failed, 
             TypeSystem`NestedGrid`PackagePrivate`tmpData$ = 
             TypeSystem`NestedGrid`PackagePrivate`datasetData[
              TypeSystem`NestedGrid`PackagePrivate`$state$$]}, 
            TypeSystem`NestedGrid`PackagePrivate`tmpGrid$ = If[
               FailureQ[TypeSystem`NestedGrid`PackagePrivate`tmpData$], 
               TypeSystem`NestedGrid`PackagePrivate`renderedGrid, 
               TypeSystem`NestedGrid`PackagePrivate`renderGrid[
               TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][
               TypeSystem`NestedGrid`PackagePrivate`tmpData$]]; If[
              Not[
               FailureQ[TypeSystem`NestedGrid`PackagePrivate`tmpGrid$]], 
              TypeSystem`NestedGrid`PackagePrivate`renderedGrid = 
              TypeSystem`NestedGrid`PackagePrivate`tmpGrid$]; Null]]; 
         TypeSystem`NestedGrid`PackagePrivate`initialQ = False; 
         TypeSystem`NestedGrid`PackagePrivate`$vPos$$; 
         TypeSystem`NestedGrid`PackagePrivate`$hPos$$; If[
           FailureQ[TypeSystem`NestedGrid`PackagePrivate`renderedGrid], 
           TypeSystem`SparseGrid[
            TypeSystem`H["(data no longer present)"]], 
           If[GeneralUtilities`$DebugMode, 
            Row[{TypeSystem`NestedGrid`PackagePrivate`renderedGrid, "  ", 
              TypeSystem`NestedGrid`PackagePrivate`formatState[
              TypeSystem`NestedGrid`PackagePrivate`$state$$, 
               TypeSystem`NestedGrid`PackagePrivate`$path$$, 
               TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
               TypeSystem`NestedGrid`PackagePrivate`$hPos$$]}], 
            TypeSystem`NestedGrid`PackagePrivate`renderedGrid]]], 
        TrackedSymbols :> {
         TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
          TypeSystem`NestedGrid`PackagePrivate`$hPos$$}], 
       DynamicModuleValues :> {}], 
      TypeSystem`NestedGrid`PackagePrivate`$topBar$$ = Dynamic[
       TypeSystem`NestedGrid`PackagePrivate`makeFramedBar[
        TypeSystem`PackageScope`SubViewPathbar[
        TypeSystem`NestedGrid`PackagePrivate`$path$$, 
         TypeSystem`NestedGrid`PackagePrivate`updateState[
         TypeSystem`NestedGrid`PackagePrivate`$state$$, 
          TypeSystem`NestedGrid`PackagePrivate`$path$$, 
          TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
          TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
          TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
          TypeSystem`NestedGrid`PackagePrivate`localHold[
          TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]]], 
       TrackedSymbols :> {TypeSystem`NestedGrid`PackagePrivate`$path$$}], 
      TypeSystem`NestedGrid`PackagePrivate`$bottomBar$$ = Style[
       Framed[
        Dynamic[
         Replace[
         TypeSystem`NestedGrid`PackagePrivate`mouseAnnotation$$, {
          TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
             TypeSystem`NestedGrid`PackagePrivate`localHold[
             TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][Null, 
             Blank[]] -> "", TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
             TypeSystem`NestedGrid`PackagePrivate`localHold[
             TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][
             Pattern[TypeSystem`NestedGrid`PackagePrivate`path$, 
              Blank[]], 
             Pattern[TypeSystem`NestedGrid`PackagePrivate`pathType$, 
              Blank[]], 
             Pattern[TypeSystem`NestedGrid`PackagePrivate`isLeafHeader$, 
              Blank[]]] :> (
            Increment[
             TypeSystem`NestedGrid`PackagePrivate`$contextMenuTrigger]; 
            TypeSystem`NestedGrid`PackagePrivate`$lastPath = 
             TypeSystem`NestedGrid`PackagePrivate`path$; 
            TypeSystem`NestedGrid`PackagePrivate`$lastPathType = 
             TypeSystem`NestedGrid`PackagePrivate`pathType$; 
            TypeSystem`NestedGrid`PackagePrivate`$lastPathIsLeafHeader = 
             TypeSystem`NestedGrid`PackagePrivate`isLeafHeader$; 
            TypeSystem`NestedGrid`PackagePrivate`$lastOutputID = 
             TypeSystem`NestedGrid`PackagePrivate`localHold[
              TypeSystem`NestedGrid`PackagePrivate`$outputID$$]; 
            TypeSystem`NestedGrid`PackagePrivate`makePathTrail[
             TypeSystem`NestedGrid`PackagePrivate`path$, 
              TypeSystem`NestedGrid`PackagePrivate`makePathElements]), Null :> 
           Spacer[10], Blank[] :> Spacer[10]}], 
         TrackedSymbols :> {
          TypeSystem`NestedGrid`PackagePrivate`mouseAnnotation$$}], 
        FrameStyle -> None, ImageMargins -> 0, FrameMargins -> 0, Alignment -> 
        Top, ImageSize -> {Automatic, 15}], FontSize -> 1], 
      TypeSystem`NestedGrid`PackagePrivate`mouseAnnotation$$ = Null}, 
      DynamicWrapperBox[
       DynamicBox[ToBoxes[
         Dataset`DatasetContent[
         2, "Path" -> Hold[TypeSystem`NestedGrid`PackagePrivate`$path$$], 
          "Grid" -> Hold[TypeSystem`NestedGrid`PackagePrivate`$grid$$], 
          "State" -> Hold[TypeSystem`NestedGrid`PackagePrivate`$state$$], 
          "VPos" -> Hold[TypeSystem`NestedGrid`PackagePrivate`$vPos$$], 
          "HPos" -> Hold[TypeSystem`NestedGrid`PackagePrivate`$hPos$$], 
          "TopBar" -> Hold[TypeSystem`NestedGrid`PackagePrivate`$topBar$$], 
          "BottomBar" -> 
          Hold[TypeSystem`NestedGrid`PackagePrivate`$bottomBar$$], "OutputID" -> 
          Hold[
            TypeSystem`NestedGrid`PackagePrivate`localHold[
            TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]], StandardForm],
        ImageSizeCache->{450., {188.2590909090909, 193.7409090909091}},
        TrackedSymbols:>{
         TypeSystem`NestedGrid`PackagePrivate`$state$$, 
          TypeSystem`NestedGrid`PackagePrivate`$grid$$}], 
       TypeSystem`NestedGrid`PackagePrivate`mouseAnnotation$$ = 
       MouseAnnotation[],
       ImageSizeCache->{450., {188.2590909090909, 193.7409090909091}}],
      BaseStyle->{LineBreakWithin -> False},
      DynamicModuleValues:>{},
      Initialization:>
       Block[{$ContextPath = $ContextPath}, Needs["TypeSystem`"]; 
        Needs["Dataset`"]; 
        TypeSystem`NestedGrid`PackagePrivate`$outputID$$ = CreateUUID[]],
      UnsavedVariables:>{TypeSystem`NestedGrid`PackagePrivate`$outputID$$}],
     Deploy,
     DefaultBaseStyle->"Deploy"],
    Dataset`InterpretDataset[1],
    Editable->False,
    SelectWithContents->True,
    Selectable->False]}], "}"}]], "Output",
 CellChangeTimes->{{3.8262918367405987`*^9, 3.826291854913063*^9}, 
   3.826291917087154*^9, 3.826291950910282*^9, 3.826292503535759*^9, 
   3.826292570558694*^9, 3.826292645557755*^9, {3.8262927834173937`*^9, 
   3.826292812074292*^9}, 3.826292877282514*^9, 3.8262929157652187`*^9, 
   3.826293110413064*^9, 3.8262931415660152`*^9, 3.826293245225416*^9, 
   3.826293392217841*^9, {3.826293464137986*^9, 3.826293482168256*^9}, 
   3.8262957701412*^9, 3.826295809531271*^9, {3.826295949908092*^9, 
   3.826295957658811*^9}, {3.826296181325554*^9, 3.826296188501667*^9}, 
   3.826296288106221*^9, 3.826446453252366*^9, 3.826451027428792*^9, {
   3.826720874009756*^9, 3.82672090483468*^9}, 3.826720949369198*^9, 
   3.826721042557139*^9, {3.826721230452018*^9, 3.826721248209464*^9}, 
   3.826722125869027*^9, {3.826722252473256*^9, 3.826722277113126*^9}, {
   3.8267224594739037`*^9, 3.8267224876086483`*^9}, 3.8267225495748997`*^9, 
   3.8267225934780903`*^9, 3.826722662333233*^9, 3.826723059112647*^9, 
   3.8267235499548273`*^9, 3.826723611689479*^9, 3.826723918766204*^9, 
   3.8267239669670486`*^9, {3.826724023794887*^9, 3.826724043455872*^9}, 
   3.82672542835215*^9, 3.82672590443864*^9, 3.827348419959165*^9},
 CellLabel->"Out[99]=",ExpressionUUID->"bca0457d-d6b3-4f04-b104-767832a54b11"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1256.7272727272727`, 706.909090909091},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
CellContext->Notebook,
FrontEndVersion->"12.2 for Linux x86 (64-bit) (December 12, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"b4c6a341-c359-47d8-a61a-48cce5c242ec"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 256, 4, 97, "Title",ExpressionUUID->"99301676-6df3-42db-9e11-4144779f6f50"],
Cell[CellGroupData[{
Cell[861, 30, 152, 3, 69, "Chapter",ExpressionUUID->"e6566f31-59ce-40cb-b911-d2d98f712a05"],
Cell[1016, 35, 269, 5, 29, "Input",ExpressionUUID->"b01b0946-f6a3-4215-aa50-697bdf77e0d5"],
Cell[1288, 42, 202, 3, 34, "Text",ExpressionUUID->"53c25db4-7134-4ef2-a9b7-fb3a0239f384"],
Cell[1493, 47, 243, 4, 29, "Input",ExpressionUUID->"b5e6d528-28d8-4d7b-9e6c-407b44581c4b"],
Cell[1739, 53, 204, 3, 29, "Input",ExpressionUUID->"267a7230-0ad8-4f51-bf6c-24dc1c913366"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1980, 61, 170, 3, 69, "Chapter",ExpressionUUID->"634d113c-d754-427f-9028-8718829cfb58"],
Cell[CellGroupData[{
Cell[2175, 68, 301, 7, 66, "Section",ExpressionUUID->"6a2522b2-b776-47be-bfbc-005543736216"],
Cell[2479, 77, 192, 3, 29, "Input",ExpressionUUID->"68987963-70b5-473a-803a-ce5e43172b94"],
Cell[CellGroupData[{
Cell[2696, 84, 202, 3, 29, "Input",ExpressionUUID->"9f882163-be40-43d7-9a78-ba26fa41ef80"],
Cell[2901, 89, 15757, 369, 91, "Output",ExpressionUUID->"afcaea2e-5820-4298-9210-39be591bdd00"]
}, Open  ]],
Cell[18673, 461, 1228, 32, 92, "Input",ExpressionUUID->"98acd00a-a764-4b64-89c2-6ab336f7f293"],
Cell[19904, 495, 261, 5, 29, "Input",ExpressionUUID->"24aa476b-3da4-4ac6-bcb3-6b7ce932a96c"],
Cell[20168, 502, 263, 5, 29, "Input",ExpressionUUID->"ec880ed3-0612-4306-bfb5-9f3f505494ca"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[20480, 513, 160, 3, 69, "Chapter",ExpressionUUID->"c7de4df1-ef24-4ec1-914a-8f2b47abda02"],
Cell[CellGroupData[{
Cell[20665, 520, 267, 6, 66, "Section",ExpressionUUID->"aa8f7cf9-d7c2-41cf-900a-5cb1cf5058f6"],
Cell[20935, 528, 194, 3, 29, "Input",ExpressionUUID->"aa4eca13-f15d-450c-b434-89ce6f90de52"],
Cell[CellGroupData[{
Cell[21154, 535, 196, 3, 29, "Input",ExpressionUUID->"782047c1-84bb-42e9-84aa-e02d36976adc"],
Cell[21353, 540, 13155, 312, 91, "Output",ExpressionUUID->"04a94acc-aaaa-4743-b025-628b9e970728"]
}, Open  ]],
Cell[34523, 855, 480, 11, 29, "Input",ExpressionUUID->"657e753c-bb1b-49d9-a40b-2665e2a5ec2a"],
Cell[35006, 868, 423, 10, 29, "Input",ExpressionUUID->"bb63935e-5de3-41da-96da-82851207a126"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35466, 883, 303, 7, 66, "Section",ExpressionUUID->"31ae4e00-b584-4077-82a6-93fffe8ad8d5"],
Cell[35772, 892, 193, 3, 29, "Input",ExpressionUUID->"3d245877-f5b8-48b9-a8f4-322df8467958"],
Cell[CellGroupData[{
Cell[35990, 899, 205, 3, 29, "Input",ExpressionUUID->"b18bd3cb-c2c3-4e04-b9c3-6e7df517dbc3"],
Cell[36198, 904, 12764, 308, 91, "Output",ExpressionUUID->"72c5f989-4cc6-4544-8945-8ede07d2e962"]
}, Open  ]],
Cell[48977, 1215, 495, 11, 29, "Input",ExpressionUUID->"1f8eae1f-9b14-4214-8388-20855d156795"],
Cell[CellGroupData[{
Cell[49497, 1230, 393, 7, 29, "Input",ExpressionUUID->"dcc472ab-7dbf-4971-af06-b9d18090ab65"],
Cell[49893, 1239, 2752, 72, 107, "Output",ExpressionUUID->"ece38e1e-f95b-4864-a4a5-312e76ac2ddb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[52682, 1316, 284, 6, 29, "Input",ExpressionUUID->"4507938d-88e1-46fe-9d51-eddc28d6b729"],
Cell[52969, 1324, 2436, 67, 107, "Output",ExpressionUUID->"d58b689e-ff49-4b99-8126-d02ce33ca2bd"]
}, Open  ]],
Cell[55420, 1394, 417, 8, 29, "Input",ExpressionUUID->"95eff748-745a-4188-8055-45b79dd638f7"],
Cell[55840, 1404, 434, 10, 29, "Input",ExpressionUUID->"2130324b-dcb8-42eb-82e5-3b948a7f241d"],
Cell[56277, 1416, 392, 8, 29, "Input",ExpressionUUID->"cd61a3ac-543c-4de0-9315-31a5146cc6eb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[56706, 1429, 291, 6, 66, "Section",ExpressionUUID->"33b74e9c-9e9f-4957-a5a5-0f31eaa1c89d"],
Cell[57000, 1437, 195, 3, 29, "Input",ExpressionUUID->"88da40f2-2104-4253-9686-a73e5cd865f0"],
Cell[CellGroupData[{
Cell[57220, 1444, 195, 3, 29, "Input",ExpressionUUID->"e4e51fd5-0c02-4892-9ae8-5a66736aba34"],
Cell[57418, 1449, 24803, 543, 114, "Output",ExpressionUUID->"f9e2c14b-e765-4b4e-8e13-b78713e2b1f4"]
}, Open  ]],
Cell[82236, 1995, 405, 8, 29, "Input",ExpressionUUID->"f6827746-c883-46c3-8ed1-5fa61ac5d03d"],
Cell[82644, 2005, 1303, 37, 43, "Input",ExpressionUUID->"2c962011-04d5-44d1-b125-17a476b90fc9"],
Cell[CellGroupData[{
Cell[83972, 2046, 604, 14, 29, "Input",ExpressionUUID->"dd69799e-115e-4969-ada4-b25064da6fcd"],
Cell[84579, 2062, 2857, 71, 57, "Output",ExpressionUUID->"34e162df-6458-4d83-aac7-79a29d84f5d2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[87473, 2138, 205, 3, 29, "Input",ExpressionUUID->"8e12e41d-58f8-4598-b056-1128a65f567e"],
Cell[87681, 2143, 629, 12, 47, "Output",ExpressionUUID->"b6835ff9-d381-4392-bc12-0eed0d8bc7ec"]
}, Open  ]],
Cell[88325, 2158, 720, 18, 29, "Input",ExpressionUUID->"7d3249de-36e0-400a-96ca-43cf40d1ed8c"],
Cell[89048, 2178, 218, 4, 29, "Input",ExpressionUUID->"7b514866-dd08-479d-85e4-b7b581093a88"],
Cell[89269, 2184, 486, 9, 29, "Input",ExpressionUUID->"428b809f-00a9-400d-ab71-16f3ca5e7fb6"],
Cell[89758, 2195, 269, 5, 29, "Input",ExpressionUUID->"7c9df46e-2011-4cc6-921f-55425aa00bd5"],
Cell[CellGroupData[{
Cell[90052, 2204, 323, 6, 29, "Input",ExpressionUUID->"4a439703-6aae-407f-9654-60cb2c773a5c"],
Cell[90378, 2212, 1094, 30, 33, "Output",ExpressionUUID->"1df7abd0-5f04-45e2-b579-724128040eb8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[91509, 2247, 375, 9, 43, "Input",ExpressionUUID->"7cb4c047-a1dc-4379-8177-d4eda8670c31"],
Cell[91887, 2258, 614, 13, 48, "Output",ExpressionUUID->"b4bb04b4-4103-4d8f-b51c-3a001cfb5b5e"]
}, Open  ]],
Cell[92516, 2274, 290, 7, 29, "Input",ExpressionUUID->"fd6afb94-f36c-4a77-b4b1-965e5f5d50fd"],
Cell[92809, 2283, 533, 15, 29, "Input",ExpressionUUID->"33a0958b-b8e1-416e-a0be-e61edff97d69"]
}, Open  ]],
Cell[CellGroupData[{
Cell[93379, 2303, 291, 6, 66, "Section",ExpressionUUID->"f90c4914-7576-4fd1-a9a8-4c30814a1ce7"],
Cell[CellGroupData[{
Cell[93695, 2313, 152, 3, 54, "Subsection",ExpressionUUID->"c2510eaf-8c66-4b28-8094-35c76762c8d5"],
Cell[93850, 2318, 199, 4, 29, "Input",ExpressionUUID->"13b18416-73fd-4055-afb5-78eb234b37b5"],
Cell[CellGroupData[{
Cell[94074, 2326, 199, 4, 29, "Input",ExpressionUUID->"6a62949d-84da-4cbd-98da-7015a7f9a90a"],
Cell[94276, 2332, 25549, 555, 114, "Output",ExpressionUUID->"e5b6886e-b44b-4f12-9d1a-e2c5830f4f0f"]
}, Open  ]],
Cell[119840, 2890, 2365, 55, 149, "Input",ExpressionUUID->"f681e5e7-3504-4fa0-96ae-d6b5408fb007"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[122266, 2952, 150, 3, 69, "Chapter",ExpressionUUID->"8d1f8d91-9494-4de1-ab4b-52a4e783df2a"],
Cell[CellGroupData[{
Cell[122441, 2959, 295, 7, 66, "Section",ExpressionUUID->"a45f5cce-952b-427f-ae54-210b8dc398c6"],
Cell[122739, 2968, 195, 3, 29, "Input",ExpressionUUID->"6862bb84-7c40-4200-a6d5-edcf704aaa01"],
Cell[CellGroupData[{
Cell[122959, 2975, 193, 3, 29, "Input",ExpressionUUID->"10de13c2-0bb3-4726-9cb0-aec76719c97b"],
Cell[123155, 2980, 13196, 319, 114, "Output",ExpressionUUID->"5f48d7c3-188b-4ad3-b364-211818a48aed"]
}, Open  ]],
Cell[136366, 3302, 690, 13, 29, "Input",ExpressionUUID->"9c047c1c-2f75-40ad-8ca4-24ff469d8c26"],
Cell[137059, 3317, 422, 8, 29, "Input",ExpressionUUID->"9dc8105b-c9df-4317-9b8d-d77ba9cd8bd5"],
Cell[137484, 3327, 390, 7, 29, "Input",ExpressionUUID->"a063f1c2-3207-4142-a9bf-cf31840c618f"],
Cell[137877, 3336, 285, 6, 29, "Input",ExpressionUUID->"79e2acf2-ac3f-44ae-a04e-faa9c4fef5f1"],
Cell[138165, 3344, 285, 6, 29, "Input",ExpressionUUID->"b928fa8b-6be6-4c10-bc63-8962feae27bb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[138487, 3355, 300, 7, 66, "Section",ExpressionUUID->"8296dd81-2a89-4031-8643-d1bfe43f0abf"],
Cell[CellGroupData[{
Cell[138812, 3366, 674, 15, 71, "Input",ExpressionUUID->"c039ae70-c15c-4b75-a998-4b9a5488673e"],
Cell[139489, 3383, 5593, 123, 409, "Output",ExpressionUUID->"490d82a4-5f74-4810-afb8-1b8b6268ef98"]
}, Open  ]],
Cell[145097, 3509, 1077, 31, 110, "Input",ExpressionUUID->"12ae12e6-70f6-4f0d-8cfa-cf8d827ba32b"],
Cell[146177, 3542, 341, 7, 29, "Input",ExpressionUUID->"aded749a-028b-467f-b63c-ab9e2dbcf556"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[146567, 3555, 171, 3, 69, "Chapter",ExpressionUUID->"464b09b8-2ec3-4f5c-b23e-e184b7214ab0"],
Cell[CellGroupData[{
Cell[146763, 3562, 151, 3, 67, "Section",ExpressionUUID->"1f4e535b-e921-464c-a674-4af8d4486e29"],
Cell[CellGroupData[{
Cell[146939, 3569, 266, 6, 29, "Input",ExpressionUUID->"9907ec60-dc2a-4218-ac9b-2efcbc4e2cdd"],
Cell[147208, 3577, 536, 7, 33, "Output",ExpressionUUID->"0a9a3b2e-1dbd-4a1e-a4cb-6eccd85b45d2"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[147793, 3590, 166, 3, 67, "Section",ExpressionUUID->"9387b02c-35b6-4829-b645-e7d0a8096f12"],
Cell[147962, 3595, 195, 3, 29, "Input",ExpressionUUID->"c6e1c6ad-9e2d-4c22-bf03-f8946d93c7fb"],
Cell[CellGroupData[{
Cell[148182, 3602, 211, 3, 29, "Input",ExpressionUUID->"5f0f78f2-53b5-43eb-a770-98cbe497414f"],
Cell[148396, 3607, 12302, 296, 91, "Output",ExpressionUUID->"040c5e6a-7f6b-46a3-87e7-544bdc05ec2f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[160735, 3908, 295, 5, 29, "Input",ExpressionUUID->"bda14afd-2964-421f-b2bc-6c223644ba1b"],
Cell[161033, 3915, 849, 14, 35, "Output",ExpressionUUID->"3780e739-9b89-43b5-aebe-417c16dddd59"]
}, Open  ]],
Cell[161897, 3932, 419, 10, 29, "Input",ExpressionUUID->"d806db86-8ca8-4872-8f30-80076f507b6c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[162353, 3947, 216, 4, 67, "Section",ExpressionUUID->"9b9ce2f9-66f8-497d-b516-9addc83b338f"],
Cell[162572, 3953, 195, 3, 29, "Input",ExpressionUUID->"695eccec-80be-4d39-a508-06aa44ef27b9"],
Cell[CellGroupData[{
Cell[162792, 3960, 207, 3, 29, "Input",ExpressionUUID->"67185873-c89b-4bea-84a0-47cf6ca196ea"],
Cell[163002, 3965, 12388, 299, 91, "Output",ExpressionUUID->"d27e5e4b-798b-48b9-b984-e82c472aa5b0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[175427, 4269, 393, 6, 29, "Input",ExpressionUUID->"e1163b6e-8854-4c08-a1c5-e7437dd4105f"],
Cell[175823, 4277, 812, 14, 33, "Output",ExpressionUUID->"e46d9ac8-bc07-41a9-9c4e-bef69df49b23"]
}, Open  ]],
Cell[176650, 4294, 419, 10, 29, "Input",ExpressionUUID->"e52a6f84-0f4a-4e7f-822d-4c98727f1ee8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[177106, 4309, 238, 4, 67, "Section",ExpressionUUID->"3c92f6ce-6ecf-4aea-97a0-679b7875a29e"],
Cell[177347, 4315, 195, 3, 29, "Input",ExpressionUUID->"d380b4ed-92a4-4dea-a2eb-78daefebb5f4"],
Cell[CellGroupData[{
Cell[177567, 4322, 202, 3, 29, "Input",ExpressionUUID->"3fe900f4-d7d9-4293-820b-96a82a698b2a"],
Cell[177772, 4327, 12395, 297, 91, "Output",ExpressionUUID->"8e103470-7c69-4dc7-9ca0-bfaad4b2f793"]
}, Open  ]],
Cell[CellGroupData[{
Cell[190204, 4629, 388, 6, 29, "Input",ExpressionUUID->"a5218edd-dc0f-411e-b689-45289d629053"],
Cell[190595, 4637, 893, 15, 33, "Output",ExpressionUUID->"650e481b-0239-4a37-beb3-902ff2ee7519"]
}, Open  ]],
Cell[191503, 4655, 419, 10, 29, "Input",ExpressionUUID->"5bcdebfb-873c-4575-8d91-f00af4ab28a6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[191959, 4670, 291, 5, 67, "Section",ExpressionUUID->"0ab64543-b0fe-4b95-baea-d6ece63ae434"],
Cell[192253, 4677, 195, 3, 29, "Input",ExpressionUUID->"8f9fec51-b6da-4209-be30-eedda435e2ca"],
Cell[CellGroupData[{
Cell[192473, 4684, 231, 4, 29, "Input",ExpressionUUID->"d70956de-e47c-40b2-89a1-f51b6f618428"],
Cell[192707, 4690, 18075, 404, 91, "Output",ExpressionUUID->"de1fc6ad-daee-4dd9-8cab-2cbb9994690b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[210819, 5099, 636, 11, 29, "Input",ExpressionUUID->"d0519b6f-7496-4c5c-93d3-da7938f10fb8"],
Cell[211458, 5112, 1008, 16, 33, "Output",ExpressionUUID->"d9d01a79-368e-4769-b0ea-c507b3ccad27"]
}, Open  ]],
Cell[212481, 5131, 463, 12, 29, "Input",ExpressionUUID->"0180d704-7b16-4ddf-bfc5-8a6d9b791363"]
}, Open  ]],
Cell[CellGroupData[{
Cell[212981, 5148, 155, 3, 67, "Section",ExpressionUUID->"cbbcfde6-3956-4be9-af3b-b05b455f09a4"],
Cell[213139, 5153, 193, 3, 29, "Input",ExpressionUUID->"2ef810ec-6274-480e-91f9-be5fb7ea1d5d"],
Cell[CellGroupData[{
Cell[213357, 5160, 198, 3, 29, "Input",ExpressionUUID->"e3363e15-c2f1-4a10-8139-1eee5c377e59"],
Cell[213558, 5165, 12686, 305, 91, "Output",ExpressionUUID->"5a94cf71-7f35-41dc-8ba7-5bce5ef5a156"]
}, Open  ]],
Cell[226259, 5473, 239, 5, 29, "Input",ExpressionUUID->"153dc90c-4aaf-40c3-a154-c27838e9010c"],
Cell[CellGroupData[{
Cell[226523, 5482, 264, 5, 29, "Input",ExpressionUUID->"39b119e4-b393-4a25-a144-3756251fc24d"],
Cell[226790, 5489, 386, 7, 33, "Output",ExpressionUUID->"c3c89488-389b-45b7-8768-bb35f26ac29b"]
}, Open  ]],
Cell[227191, 5499, 608, 16, 47, "Input",ExpressionUUID->"649941c4-df2e-49eb-b816-5ad7fc94d3f1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[227836, 5520, 207, 4, 67, "Section",ExpressionUUID->"a085d115-17f9-4ac6-8c00-e10dfdfba4d3"],
Cell[228046, 5526, 193, 3, 29, "Input",ExpressionUUID->"2f98e2bc-928d-4327-97b5-baab7c7ca917"],
Cell[CellGroupData[{
Cell[228264, 5533, 250, 4, 29, "Input",ExpressionUUID->"645769ba-d36a-4133-8663-181e4c694159"],
Cell[228517, 5539, 12303, 300, 91, "Output",ExpressionUUID->"2ba31db3-3155-46fb-bd3b-48945d39ee48"]
}, Open  ]],
Cell[240835, 5842, 239, 5, 29, "Input",ExpressionUUID->"782826d9-ae62-4a4b-aa3d-d3497c115523"],
Cell[CellGroupData[{
Cell[241099, 5851, 354, 7, 29, "Input",ExpressionUUID->"ab4b782d-0f54-4412-b86f-77063f2df232"],
Cell[241456, 5860, 392, 8, 33, "Output",ExpressionUUID->"d54f4475-0995-47f1-96fa-b161d23874ba"]
}, Open  ]],
Cell[241863, 5871, 701, 19, 47, "Input",ExpressionUUID->"d893a572-8767-462d-a2ae-c0bb059ba37a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[242613, 5896, 200, 4, 69, "Chapter",ExpressionUUID->"46dd8ead-704a-4d54-abc7-1f58dc8dd26e"],
Cell[CellGroupData[{
Cell[242838, 5904, 157, 3, 67, "Section",ExpressionUUID->"34c73ab2-b941-45c2-8af5-d14340a3f0dc"],
Cell[242998, 5909, 197, 3, 29, "Input",ExpressionUUID->"9b4786a0-811e-4a07-96d5-fc8fac17fa9b"],
Cell[CellGroupData[{
Cell[243220, 5916, 200, 3, 29, "Input",ExpressionUUID->"0b307bd2-0cab-45ad-bcce-2dad1843d675"],
Cell[243423, 5921, 11196, 277, 91, "Output",ExpressionUUID->"ac788588-9966-4870-97b9-8ce45fb30027"]
}, Open  ]],
Cell[254634, 6201, 537, 14, 29, "Input",ExpressionUUID->"9c74e2f6-2055-48a6-ae10-d06f15177dbf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[255208, 6220, 160, 3, 67, "Section",ExpressionUUID->"db48a2c8-a7a9-442e-b379-559234c659c6"],
Cell[255371, 6225, 195, 3, 29, "Input",ExpressionUUID->"691b1e81-bb89-4233-ae46-86b213d99240"],
Cell[CellGroupData[{
Cell[255591, 6232, 201, 3, 29, "Input",ExpressionUUID->"6dce2e38-972f-4aca-9b00-ba91725c815a"],
Cell[255795, 6237, 17191, 377, 229, "Output",ExpressionUUID->"3a5d7613-32d0-4cf9-aaf9-eae65dfdeb8c"]
}, Open  ]],
Cell[273001, 6617, 239, 5, 29, "Input",ExpressionUUID->"c2351e71-9d29-4d06-bebe-dc155a8bd547"],
Cell[CellGroupData[{
Cell[273265, 6626, 290, 6, 29, "Input",ExpressionUUID->"fd633de7-4437-4575-bd30-576837af6b84"],
Cell[273558, 6634, 414, 8, 33, "Output",ExpressionUUID->"7cd955fa-0065-43a5-b668-db72aac89373"]
}, Open  ]],
Cell[CellGroupData[{
Cell[274009, 6647, 244, 4, 29, "Input",ExpressionUUID->"90c66d75-8174-41ed-8299-ea92009be281"],
Cell[274256, 6653, 390, 7, 35, "Output",ExpressionUUID->"3e1f10df-69dc-43b8-adb3-075458f67ac3"]
}, Open  ]],
Cell[274661, 6663, 858, 19, 29, "Input",ExpressionUUID->"d9130d3c-324e-4ce8-9559-da77e5f96f3b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[275568, 6688, 155, 3, 69, "Chapter",ExpressionUUID->"b049ce76-e63e-49c6-ab3d-acfe88a20a40"],
Cell[275726, 6693, 195, 3, 29, "Input",ExpressionUUID->"3f4d3e84-afbe-4a27-90ef-1926d3f057f1"],
Cell[CellGroupData[{
Cell[275946, 6700, 194, 3, 29, "Input",ExpressionUUID->"6733eebe-3ef9-4a07-a5ef-1764a35db98d"],
Cell[276143, 6705, 15981, 369, 114, "Output",ExpressionUUID->"151e6d36-b06c-4775-8491-37d1b123f290"]
}, Open  ]],
Cell[CellGroupData[{
Cell[292161, 7079, 1125, 26, 71, "Input",ExpressionUUID->"2c7acbe0-dc94-4653-ba1e-58e9742c6623"],
Cell[293289, 7107, 2486, 68, 107, "Output",ExpressionUUID->"9c340688-24a0-459b-9f96-c2e80caad546"]
}, Open  ]],
Cell[295790, 7178, 167, 3, 34, "Text",ExpressionUUID->"49c7770d-2918-42d0-813c-0203b572e55f"],
Cell[CellGroupData[{
Cell[295982, 7185, 206, 3, 29, "Input",ExpressionUUID->"3679b8bb-b620-4b58-a32d-d1b759cae937"],
Cell[296191, 7190, 131003, 2221, 65, "Output",ExpressionUUID->"9ce72fcd-52c1-4ed0-a007-18a103fb6591"]
}, Open  ]],
Cell[CellGroupData[{
Cell[427231, 9416, 721, 14, 50, "Input",ExpressionUUID->"135078e8-64d1-460b-8492-f0b37c651e66"],
Cell[427955, 9432, 35872, 633, 401, "Output",ExpressionUUID->"bca0457d-d6b3-4f04-b104-767832a54b11"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


